The axion-photon coupling from lattice Quantum Chromodynamics

Quantum Chromodynamics (QCD) is the theory of the strong interactions within the Standard Model of particle physics, which explains more than 99% of the mass of the visible Universe. However, there is evidence that a substantial portion of our Universe is made up of particles beyond the Standard Model, i.e. dark matter. A popular dark matter candidate is the axion -- a hypothetical particle that also solves the so-called strong CP-problem, the unexpected symmetry of QCD under time reversal. The experimental detection of axions hinges on their conversion rate to photons, controlled by the axion-photon coupling. This coupling depends on the specific axion model, but also receives a sizable model-independent contribution from QCD. Here we present the first non-perturbative determination of the QCD contribution using continuum extrapolated lattice simulations. The calculation is based on determining the response of the QCD vacuum to time reversal-odd combinations of background electromagnetic fields. We develop two independent methods exploiting different features of this response and obtain $g_{A\gamma\gamma}^{\rm QCD} f_A/e^2=-0.0224(10)$ in units of the axion scale $f_A$ and the elementary charge $e$. Armed with this first-principles result, we present a novel update on how experimental observations can be used to constrain the landscape of axion models, useful for guiding contemporary and future observational strategies.

==> anc/fig_conf_flow_ne2_nb3.dat <==
# Data for 2603.29153 [hep-lat]
# Gradient-flow history of Q_top on one 48^3x64 configuration, beta = 3.85 (a = 0.0985629 fm), n_e = 2, n_b = 3 (dashed lines)
#
# the insets zoom on tau_f = 0.95-1.05 fm^2; the vertical line is tau_f = 1 fm^2
# columns: tau_f [fm^2], Q_top regular (blue), Q_top improved (orange)
0.0000000000e+00	-2.9114579000e+01	-3.8469668000e+01
1.1425366114e-04	-2.9294234000e+01	-3.8356342000e+01
2.2876685873e-04	-2.9466288000e+01	-3.8251668000e+01
3.4823988790e-04	-2.9639315000e+01	-3.8154031000e+01
4.7095363529e-04	-2.9811660000e+01	-3.8067037000e+01
5.9621250316e-04	-2.9983052000e+01	-3.7992331000e+01
7.2574670869e-04	-3.0156302000e+01	-3.7929716000e+01
8.5464204029e-04	-3.0325303000e+01	-3.7881587000e+01
9.8171153346e-04	-3.0489124000e+01	-3.7847344000e+01
1.1084418981e-03	-3.0650251000e+01	-3.7825686000e+01
1.2363149964e-03	-3.0811060000e+01	-3.7816023000e+01
1.3669135385e-03	-3.0974009000e+01	-3.7818441000e+01
1.4979630344e-03	-3.1136784000e+01	-3.7833086000e+01
1.6296744862e-03	-3.1300194000e+01	-3.7859926000e+01
1.7637432938e-03	-3.1466865000e+01	-3.7899506000e+01
1.8988996560e-03	-3.1635692000e+01	-3.7951643000e+01
2.0318023177e-03	-3.1802833000e+01	-3.8014505000e+01
2.1612174216e-03	-3.1966867000e+01	-3.8086278000e+01
2.2887724625e-03	-3.2129849000e+01	-3.8166612000e+01
2.4159156995e-03	-3.2293549000e+01	-3.8255441000e+01
2.5440125261e-03	-3.2459574000e+01	-3.8352921000e+01
2.6744797262e-03	-3.2629531000e+01	-3.8459437000e+01
2.8089309994e-03	-3.2805198000e+01	-3.8575665000e+01
2.9493847577e-03	-3.2988749000e+01	-3.8702691000e+01
3.0923109903e-03	-3.3174939000e+01	-3.8836296000e+01
3.2331093270e-03	-3.3357102000e+01	-3.8970666000e+01
3.3714850255e-03	-3.3534262000e+01	-3.9103972000e+01
3.5090932669e-03	-3.3707985000e+01	-3.9236481000e+01
3.6476107992e-03	-3.3879808000e+01	-3.9368643000e+01
3.7888811706e-03	-3.4051355000e+01	-3.9501106000e+01
3.9351577900e-03	-3.4224552000e+01	-3.9634816000e+01
4.0839515712e-03	-3.4395668000e+01	-3.9766396000e+01
4.2290439754e-03	-3.4557292000e+01	-3.9889794000e+01
4.3723703543e-03	-3.4711668000e+01	-4.0006543000e+01
4.5158159318e-03	-3.4860816000e+01	-4.0118064000e+01
4.6612669035e-03	-3.5006568000e+01	-4.0225665000e+01
4.8108458224e-03	-3.5150781000e+01	-4.0330676000e+01
4.9672437421e-03	-3.5295591000e+01	-4.0434628000e+01
5.1303780884e-03	-3.5440417000e+01	-4.0537134000e+01
5.2965100827e-03	-3.5581759000e+01	-4.0635903000e+01
5.4615463621e-03	-3.5716474000e+01	-4.0729085000e+01
5.6277474276e-03	-3.5846883000e+01	-4.0818677000e+01
5.7975948851e-03	-3.5975210000e+01	-4.0906585000e+01
5.9741074636e-03	-3.6103826000e+01	-4.0994828000e+01
6.1520116651e-03	-3.6229099000e+01	-4.1081319000e+01
6.3289971525e-03	-3.6349882000e+01	-4.1165604000e+01
6.5080942152e-03	-3.6468640000e+01	-4.1249676000e+01
6.6928309210e-03	-3.6587870000e+01	-4.1335579000e+01
6.8855804604e-03	-3.6709062000e+01	-4.1424672000e+01
7.0814106110e-03	-3.6829077000e+01	-4.1514822000e+01
7.2798165026e-03	-3.6947618000e+01	-4.1605806000e+01
7.4823124542e-03	-3.7065491000e+01	-4.1698173000e+01
7.6901498092e-03	-3.7183192000e+01	-4.1792207000e+01
7.9038370321e-03	-3.7300679000e+01	-4.1887748000e+01
8.1225918026e-03	-3.7417181000e+01	-4.1984014000e+01
8.3437574566e-03	-3.7531049000e+01	-4.2079479000e+01
8.5677597870e-03	-3.7642390000e+01	-4.2174104000e+01
8.7893327760e-03	-3.7748681000e+01	-4.2265649000e+01
9.0119165739e-03	-3.7851785000e+01	-4.2355681000e+01
9.2378488157e-03	-3.7952912000e+01	-4.2445311000e+01
9.4689638208e-03	-3.8052950000e+01	-4.2535439000e+01
9.7046232398e-03	-3.8151669000e+01	-4.2625968000e+01
9.9438156809e-03	-3.8248692000e+01	-4.2716590000e+01
1.0188394504e-02	-3.8344716000e+01	-4.2807914000e+01
1.0439927071e-02	-3.8440110000e+01	-4.2900164000e+01
1.0674206427e-02	-3.8525772000e+01	-4.2984117000e+01
1.0887033904e-02	-3.8600747000e+01	-4.3058251000e+01
1.1085816918e-02	-3.8668146000e+01	-4.3125207000e+01
1.1284879714e-02	-3.8732916000e+01	-4.3189613000e+01
1.1474320154e-02	-3.8791868000e+01	-4.3248081000e+01
1.1657790944e-02	-3.8846347000e+01	-4.3301793000e+01
1.1838707754e-02	-3.8897469000e+01	-4.3351735000e+01
1.2020235616e-02	-3.8946129000e+01	-4.3398690000e+01
1.2205775625e-02	-3.8993134000e+01	-4.3443340000e+01
1.2399614857e-02	-3.9039332000e+01	-4.3486369000e+01
1.2608204805e-02	-3.9085814000e+01	-4.3528612000e+01
1.2843818954e-02	-3.9134452000e+01	-4.3571431000e+01
1.3120786404e-02	-3.9186669000e+01	-4.3615445000e+01
1.3400037768e-02	-3.9234238000e+01	-4.3653303000e+01
1.3641436988e-02	-3.9271511000e+01	-4.3681046000e+01
1.3870799763e-02	-3.9303809000e+01	-4.3703332000e+01
1.4100659927e-02	-3.9333294000e+01	-4.3721857000e+01
1.4325003144e-02	-3.9359442000e+01	-4.3736431000e+01
1.4548531303e-02	-3.9383072000e+01	-4.3747699000e+01
1.4774118966e-02	-3.9404652000e+01	-4.3756013000e+01
1.5003866441e-02	-3.9424510000e+01	-4.3761621000e+01
1.5239498076e-02	-3.9442929000e+01	-4.3764761000e+01
1.5482562386e-02	-3.9460201000e+01	-4.3765718000e+01
1.5734533083e-02	-3.9476670000e+01	-4.3764875000e+01
1.5996885821e-02	-3.9492769000e+01	-4.3762762000e+01
1.6271150658e-02	-3.9509061000e+01	-4.3760105000e+01
1.6558950909e-02	-3.9526279000e+01	-4.3757888000e+01
1.6862052699e-02	-3.9545378000e+01	-4.3757413000e+01
1.7179678854e-02	-3.9567385000e+01	-4.3760335000e+01
1.7485371539e-02	-3.9591357000e+01	-4.3767716000e+01
1.7787406660e-02	-3.9618493000e+01	-4.3780507000e+01
1.8090597825e-02	-3.9649837000e+01	-4.3799772000e+01
1.8398288812e-02	-3.9686411000e+01	-4.3826684000e+01
1.8713145322e-02	-3.9729261000e+01	-4.3862508000e+01
1.9036733356e-02	-3.9779336000e+01	-4.3908453000e+01
1.9363768145e-02	-3.9836298000e+01	-4.3964390000e+01
1.9689055270e-02	-3.9899197000e+01	-4.4029259000e+01
2.0008134736e-02	-3.9966609000e+01	-4.4101221000e+01
2.0321189179e-02	-4.0037696000e+01	-4.4178900000e+01
2.0636700457e-02	-4.0113521000e+01	-4.4262995000e+01
2.0963942168e-02	-4.0195552000e+01	-4.4354676000e+01
2.1315527809e-02	-4.0286106000e+01	-4.4455965000e+01
2.1676641574e-02	-4.0380015000e+01	-4.4560329000e+01
2.1989785392e-02	-4.0460838000e+01	-4.4649029000e+01
2.2264627278e-02	-4.0530445000e+01	-4.4724220000e+01
2.2518454444e-02	-4.0593085000e+01	-4.4790682000e+01
2.2759958582e-02	-4.0650862000e+01	-4.4850775000e+01
2.3001636612e-02	-4.0706639000e+01	-4.4907509000e+01
2.3237056468e-02	-4.0758820000e+01	-4.4959284000e+01
2.3471795327e-02	-4.0808600000e+01	-4.5007339000e+01
2.3711547915e-02	-4.0857024000e+01	-4.5052656000e+01
2.3963152370e-02	-4.0905140000e+01	-4.5096084000e+01
2.4236852785e-02	-4.0954300000e+01	-4.5138545000e+01
2.4551978391e-02	-4.1006808000e+01	-4.5181393000e+01
2.4885485077e-02	-4.1057735000e+01	-4.5220019000e+01
2.5191566348e-02	-4.1100499000e+01	-4.5249845000e+01
2.5479948507e-02	-4.1137596000e+01	-4.5273540000e+01
2.5769080636e-02	-4.1172016000e+01	-4.5293594000e+01
2.6050073836e-02	-4.1203180000e+01	-4.5310152000e+01
2.6328198301e-02	-4.1232197000e+01	-4.5324343000e+01
2.6607841165e-02	-4.1259953000e+01	-4.5337070000e+01
2.6892027568e-02	-4.1287134000e+01	-4.5349105000e+01
2.7183174515e-02	-4.1314357000e+01	-4.5361193000e+01
2.7483401741e-02	-4.1342224000e+01	-4.5374097000e+01
2.7794713377e-02	-4.1371344000e+01	-4.5388614000e+01
2.8119103840e-02	-4.1402344000e+01	-4.5405567000e+01
2.8458636520e-02	-4.1435848000e+01	-4.5425769000e+01
2.8815512757e-02	-4.1472450000e+01	-4.5449963000e+01
2.9192128181e-02	-4.1512655000e+01	-4.5478731000e+01
2.9591138777e-02	-4.1556797000e+01	-4.5512354000e+01
3.0015522084e-02	-4.1604934000e+01	-4.5550645000e+01
3.0468656855e-02	-4.1656701000e+01	-4.5592730000e+01
3.0954411461e-02	-4.1711151000e+01	-4.5636809000e+01
3.1423158638e-02	-4.1761066000e+01	-4.5675762000e+01
3.1893464044e-02	-4.1806984000e+01	-4.5708873000e+01
3.2351402707e-02	-4.1846393000e+01	-4.5733402000e+01
3.2808196985e-02	-4.1879520000e+01	-4.5748879000e+01
3.3251227553e-02	-4.1905197000e+01	-4.5754573000e+01
3.3691760486e-02	-4.1924283000e+01	-4.5751049000e+01
3.4147844623e-02	-4.1937536000e+01	-4.5738317000e+01
3.4637088730e-02	-4.1945170000e+01	-4.5715756000e+01
3.5088636127e-02	-4.1947234000e+01	-4.5688544000e+01
3.5503495196e-02	-4.1945969000e+01	-4.5659856000e+01
3.5919201381e-02	-4.1942680000e+01	-4.5629179000e+01
3.6315645368e-02	-4.1938515000e+01	-4.5599455000e+01
3.6706549093e-02	-4.1934117000e+01	-4.5570739000e+01
3.7105330423e-02	-4.1929863000e+01	-4.5542814000e+01
3.7528680091e-02	-4.1925994000e+01	-4.5515193000e+01
3.7980688935e-02	-4.1922808000e+01	-4.5488198000e+01
3.8447051166e-02	-4.1920532000e+01	-4.5462883000e+01
3.8924925252e-02	-4.1919053000e+01	-4.5439150000e+01
3.9358029396e-02	-4.1918183000e+01	-4.5419047000e+01
3.9771274862e-02	-4.1917510000e+01	-4.5400655000e+01
4.0185525793e-02	-4.1916752000e+01	-4.5382593000e+01
4.0590778049e-02	-4.1915726000e+01	-4.5364954000e+01
4.0995666006e-02	-4.1914242000e+01	-4.5347081000e+01
4.1405720210e-02	-4.1912114000e+01	-4.5328483000e+01
4.1825263681e-02	-4.1909138000e+01	-4.5308716000e+01
4.2258077356e-02	-4.1905081000e+01	-4.5287326000e+01
4.2707740113e-02	-4.1899655000e+01	-4.5263812000e+01
4.3177853169e-02	-4.1892505000e+01	-4.5237586000e+01
4.3672189693e-02	-4.1883171000e+01	-4.5207918000e+01
4.4194828865e-02	-4.1871053000e+01	-4.5173881000e+01
4.4750283137e-02	-4.1855348000e+01	-4.5134253000e+01
4.5343625496e-02	-4.1834961000e+01	-4.5087387000e+01
4.5980634215e-02	-4.1808368000e+01	-4.5031000000e+01
4.6667955082e-02	-4.1773411000e+01	-4.4961854000e+01
4.7330525946e-02	-4.1732601000e+01	-4.4885527000e+01
4.7954781279e-02	-4.1686773000e+01	-4.4803348000e+01
4.8547495101e-02	-4.1635673000e+01	-4.4714551000e+01
4.9140291498e-02	-4.1576183000e+01	-4.4613632000e+01
4.9708465155e-02	-4.1510363000e+01	-4.4503993000e+01
5.0259614867e-02	-4.1437473000e+01	-4.4384194000e+01
5.0805599303e-02	-4.1355872000e+01	-4.4251391000e+01
5.1358073122e-02	-4.1263483000e+01	-4.4102102000e+01
5.1931340167e-02	-4.1157425000e+01	-4.3931608000e+01
5.2483952905e-02	-4.1046421000e+01	-4.3753798000e+01
5.2922451591e-02	-4.0953548000e+01	-4.3605358000e+01
5.3305205700e-02	-4.0870263000e+01	-4.3472425000e+01
5.3658145562e-02	-4.0792745000e+01	-4.3348812000e+01
5.4011734363e-02	-4.0715512000e+01	-4.3225734000e+01
5.4348700434e-02	-4.0643363000e+01	-4.3110795000e+01
5.4679962066e-02	-4.0574788000e+01	-4.3001546000e+01
5.5016157766e-02	-4.0508491000e+01	-4.2895862000e+01
5.5368214567e-02	-4.0443519000e+01	-4.2792152000e+01
5.5741013107e-02	-4.0380554000e+01	-4.2691386000e+01
5.6087296494e-02	-4.0328066000e+01	-4.2607039000e+01
5.6434091844e-02	-4.0281692000e+01	-4.2532058000e+01
5.6767546071e-02	-4.0243118000e+01	-4.2469126000e+01
5.7098060646e-02	-4.0210686000e+01	-4.2415524000e+01
5.7436055498e-02	-4.0183298000e+01	-4.2369374000e+01
5.7794429733e-02	-4.0160237000e+01	-4.2329312000e+01
5.8145633588e-02	-4.0143058000e+01	-4.2297991000e+01
5.8496614978e-02	-4.0130614000e+01	-4.2273502000e+01
5.8852116593e-02	-4.0122149000e+01	-4.2254556000e+01
5.9215794053e-02	-4.0117110000e+01	-4.2240197000e+01
5.9590813361e-02	-4.0115070000e+01	-4.2229667000e+01
5.9961496051e-02	-4.0115606000e+01	-4.2222638000e+01
6.0320834951e-02	-4.0118081000e+01	-4.2218351000e+01
6.0678005541e-02	-4.0122084000e+01	-4.2216045000e+01
6.1038579172e-02	-4.0127401000e+01	-4.2215309000e+01
6.1406669023e-02	-4.0133921000e+01	-4.2215910000e+01
6.1785739339e-02	-4.0141606000e+01	-4.2217735000e+01
6.2178987207e-02	-4.0150474000e+01	-4.2220759000e+01
6.2589568917e-02	-4.0160598000e+01	-4.2225045000e+01
6.3020758304e-02	-4.0172110000e+01	-4.2230740000e+01
6.3476070127e-02	-4.0185206000e+01	-4.2238096000e+01
6.3936809522e-02	-4.0199433000e+01	-4.2246999000e+01
6.4389810230e-02	-4.0214384000e+01	-4.2257253000e+01
6.4844407055e-02	-4.0230335000e+01	-4.2269071000e+01
6.5304270189e-02	-4.0247360000e+01	-4.2282503000e+01
6.5773317549e-02	-4.0265440000e+01	-4.2297434000e+01
6.6256588120e-02	-4.0284381000e+01	-4.2313420000e+01
6.6607530652e-02	-4.0297919000e+01	-4.2324736000e+01
6.6919121098e-02	-4.0309436000e+01	-4.2334004000e+01
6.7206405502e-02	-4.0319350000e+01	-4.2341428000e+01
6.7479141253e-02	-4.0327894000e+01	-4.2347083000e+01
6.7752077126e-02	-4.0335384000e+01	-4.2351033000e+01
6.8017179109e-02	-4.0341479000e+01	-4.2352966000e+01
6.8280559657e-02	-4.0346277000e+01	-4.2352863000e+01
6.8548516774e-02	-4.0349834000e+01	-4.2350636000e+01
6.8828699772e-02	-4.0352166000e+01	-4.2346101000e+01
6.9133079037e-02	-4.0353254000e+01	-4.2338902000e+01
6.9464778799e-02	-4.0353053000e+01	-4.2328925000e+01
6.9810333588e-02	-4.0351819000e+01	-4.2317023000e+01
7.0163373512e-02	-4.0350117000e+01	-4.2304330000e+01
7.0478046415e-02	-4.0348773000e+01	-4.2293451000e+01
7.0794647675e-02	-4.0348063000e+01	-4.2283680000e+01
7.1095899796e-02	-4.0348359000e+01	-4.2276056000e+01
7.1391605826e-02	-4.0349856000e+01	-4.2270598000e+01
7.1687100077e-02	-4.0352764000e+01	-4.2267469000e+01
7.1985917708e-02	-4.0357295000e+01	-4.2266887000e+01
7.2290793391e-02	-4.0363664000e+01	-4.2269091000e+01
7.2604077100e-02	-4.0372081000e+01	-4.2274323000e+01
7.2927953658e-02	-4.0382748000e+01	-4.2282807000e+01
7.3264568059e-02	-4.0395843000e+01	-4.2294725000e+01
7.3616122613e-02	-4.0411506000e+01	-4.2310191000e+01
7.3984950778e-02	-4.0429827000e+01	-4.2329223000e+01
7.4373582247e-02	-4.0450830000e+01	-4.2351720000e+01
7.4776788599e-02	-4.0474001000e+01	-4.2376950000e+01
7.5167442657e-02	-4.0497376000e+01	-4.2402560000e+01
7.5559866723e-02	-4.0521441000e+01	-4.2428924000e+01
7.5970540723e-02	-4.0547009000e+01	-4.2456844000e+01
7.6420551263e-02	-4.0575313000e+01	-4.2487626000e+01
7.6902020740e-02	-4.0605855000e+01	-4.2520740000e+01
7.7401773179e-02	-4.0637814000e+01	-4.2555352000e+01
7.7850944374e-02	-4.0666705000e+01	-4.2586640000e+01
7.8278110926e-02	-4.0694198000e+01	-4.2616387000e+01
7.8706354833e-02	-4.0721556000e+01	-4.2645878000e+01
7.9126035280e-02	-4.0747867000e+01	-4.2673999000e+01
7.9547215668e-02	-4.0773396000e+01	-4.2700862000e+01
7.9976192059e-02	-4.0798050000e+01	-4.2726142000e+01
8.0417890749e-02	-4.0821517000e+01	-4.2749224000e+01
8.0876675557e-02	-4.0843313000e+01	-4.2769260000e+01
8.1356768469e-02	-4.0862815000e+01	-4.2785223000e+01
8.1862505129e-02	-4.0879304000e+01	-4.2795967000e+01
8.2398530110e-02	-4.0892009000e+01	-4.2800307000e+01
8.2969970802e-02	-4.0900144000e+01	-4.2797066000e+01
8.3582610333e-02	-4.0902924000e+01	-4.2785087000e+01
8.4200140217e-02	-4.0899950000e+01	-4.2764850000e+01
8.4757739482e-02	-4.0892715000e+01	-4.2740196000e+01
8.5318928309e-02	-4.0881495000e+01	-4.2709872000e+01
8.5856589237e-02	-4.0867464000e+01	-4.2676226000e+01
8.6389589078e-02	-4.0850882000e+01	-4.2639140000e+01
8.6928434221e-02	-4.0832066000e+01	-4.2598827000e+01
8.7480674888e-02	-4.0811539000e+01	-4.2555921000e+01
8.7981946697e-02	-4.0792771000e+01	-4.2517037000e+01
8.8442294592e-02	-4.0776276000e+01	-4.2482690000e+01
8.8903565378e-02	-4.0761237000e+01	-4.2450767000e+01
8.9344764735e-02	-4.0748869000e+01	-4.2423495000e+01
8.9781885885e-02	-4.0739006000e+01	-4.2400262000e+01
9.0231955685e-02	-4.0731609000e+01	-4.2380624000e+01
9.0714133359e-02	-4.0726863000e+01	-4.2364422000e+01
9.1239021471e-02	-4.0725258000e+01	-4.2352077000e+01
9.1798135250e-02	-4.0727174000e+01	-4.2344162000e+01
9.2283716936e-02	-4.0731393000e+01	-4.2340857000e+01
9.2743494581e-02	-4.0737178000e+01	-4.2340144000e+01
9.3204708050e-02	-4.0744403000e+01	-4.2341285000e+01
9.3653819015e-02	-4.0752549000e+01	-4.2343802000e+01
9.4101848739e-02	-4.0761568000e+01	-4.2347410000e+01
9.4555668393e-02	-4.0771456000e+01	-4.2351968000e+01
9.5020564684e-02	-4.0782248000e+01	-4.2357422000e+01
9.5501139442e-02	-4.0794015000e+01	-4.2363780000e+01
9.6001764256e-02	-4.0806862000e+01	-4.2371103000e+01
9.6526865119e-02	-4.0820935000e+01	-4.2379506000e+01
9.7081119632e-02	-4.0836428000e+01	-4.2389166000e+01
9.7669421062e-02	-4.0853590000e+01	-4.2400333000e+01
9.8297298014e-02	-4.0872754000e+01	-4.2413359000e+01
9.8971164097e-02	-4.0894366000e+01	-4.2428745000e+01
9.9698392727e-02	-4.0919037000e+01	-4.2447204000e+01
1.0048751336e-01	-4.0947616000e+01	-4.2469771000e+01
1.0126579245e-01	-4.0977952000e+01	-4.2495096000e+01
1.0199942303e-01	-4.1008844000e+01	-4.2522290000e+01
1.0273326733e-01	-4.1042354000e+01	-4.2553316000e+01
1.0343059429e-01	-4.1076997000e+01	-4.2586942000e+01
1.0409904931e-01	-4.1113120000e+01	-4.2623530000e+01
1.0474994997e-01	-4.1151324000e+01	-4.2663723000e+01
1.0539834425e-01	-4.1192550000e+01	-4.2708563000e+01
1.0606931537e-01	-4.1238553000e+01	-4.2760057000e+01
1.0679781662e-01	-4.1291966000e+01	-4.2821251000e+01
1.0743628254e-01	-4.1340933000e+01	-4.2878138000e+01
1.0795352911e-01	-4.1381218000e+01	-4.2925100000e+01
1.0841848175e-01	-4.1417142000e+01	-4.2966791000e+01
1.0885559221e-01	-4.1450016000e+01	-4.3004520000e+01
1.0929312040e-01	-4.1481458000e+01	-4.3039954000e+01
1.0971899102e-01	-4.1510175000e+01	-4.3071482000e+01
1.1014848520e-01	-4.1536896000e+01	-4.3099815000e+01
1.1059856472e-01	-4.1562273000e+01	-4.3125511000e+01
1.1107840990e-01	-4.1586335000e+01	-4.3148441000e+01
1.1159782284e-01	-4.1609097000e+01	-4.3168483000e+01
1.1212122850e-01	-4.1628988000e+01	-4.3184380000e+01
1.1258481137e-01	-4.1644464000e+01	-4.3195543000e+01
1.1302660429e-01	-4.1657686000e+01	-4.3204184000e+01
1.1346955326e-01	-4.1669743000e+01	-4.3211341000e+01
1.1390248642e-01	-4.1680603000e+01	-4.3217231000e+01
1.1433491443e-01	-4.1690736000e+01	-4.3222299000e+01
1.1477291864e-01	-4.1700432000e+01	-4.3226822000e+01
1.1522124952e-01	-4.1709897000e+01	-4.3230989000e+01
1.1568406493e-01	-4.1719294000e+01	-4.3234941000e+01
1.1616529931e-01	-4.1728760000e+01	-4.3238789000e+01
1.1666893567e-01	-4.1738416000e+01	-4.3242626000e+01
1.1719917072e-01	-4.1748379000e+01	-4.3246534000e+01
1.1776053150e-01	-4.1758766000e+01	-4.3250589000e+01
1.1835805018e-01	-4.1769697000e+01	-4.3254869000e+01
1.1899742928e-01	-4.1781304000e+01	-4.3259455000e+01
1.1968515816e-01	-4.1793737000e+01	-4.3264438000e+01
1.2042874625e-01	-4.1807168000e+01	-4.3269924000e+01
1.2123693673e-01	-4.1821798000e+01	-4.3276042000e+01
1.2211996884e-01	-4.1837876000e+01	-4.3282953000e+01
1.2308992760e-01	-4.1855704000e+01	-4.3290865000e+01
1.2416110324e-01	-4.1875666000e+01	-4.3300055000e+01
1.2535050612e-01	-4.1898258000e+01	-4.3310901000e+01
1.2667839126e-01	-4.1924138000e+01	-4.3323936000e+01
1.2816898700e-01	-4.1954208000e+01	-4.3339941000e+01
1.2985133041e-01	-4.1989755000e+01	-4.3360108000e+01
1.3176037478e-01	-4.2032718000e+01	-4.3386356000e+01
1.3372760016e-01	-4.2080787000e+01	-4.3418227000e+01
1.3547287504e-01	-4.2127670000e+01	-4.3451886000e+01
1.3703494142e-01	-4.2174045000e+01	-4.3487652000e+01
1.3844113632e-01	-4.2220378000e+01	-4.3525768000e+01
1.3971465831e-01	-4.2267102000e+01	-4.3566506000e+01
1.4087511155e-01	-4.2314620000e+01	-4.3610163000e+01
1.4193928293e-01	-4.2363335000e+01	-4.3657083000e+01
1.4292179301e-01	-4.2413662000e+01	-4.3707666000e+01
1.4383564969e-01	-4.2466062000e+01	-4.3762397000e+01
1.4469282141e-01	-4.2521071000e+01	-4.3821887000e+01
1.4550491718e-01	-4.2579363000e+01	-4.3886944000e+01
1.4631711981e-01	-4.2644660000e+01	-4.3961968000e+01
1.4709633151e-01	-4.2714828000e+01	-4.4044756000e+01
1.4785688137e-01	-4.2791230000e+01	-4.4137032000e+01
1.4862212341e-01	-4.2876574000e+01	-4.4242227000e+01
1.4942949786e-01	-4.2975946000e+01	-4.4366844000e+01
1.5024406115e-01	-4.3085109000e+01	-4.4505517000e+01
1.5089093995e-01	-4.3176802000e+01	-4.4622767000e+01
1.5145363163e-01	-4.3258753000e+01	-4.4727690000e+01
1.5197480292e-01	-4.3335210000e+01	-4.4825348000e+01
1.5249681938e-01	-4.3411102000e+01	-4.4921768000e+01
1.5300102890e-01	-4.3482694000e+01	-4.5012002000e+01
1.5350860940e-01	-4.3552207000e+01	-4.5098742000e+01
1.5404281775e-01	-4.3621944000e+01	-4.5184745000e+01
1.5459925320e-01	-4.3690512000e+01	-4.5268247000e+01
1.5515027759e-01	-4.3754343000e+01	-4.5345083000e+01
1.5572031354e-01	-4.3816465000e+01	-4.5419202000e+01
1.5626503313e-01	-4.3872588000e+01	-4.5485824000e+01
1.5681369687e-01	-4.3926373000e+01	-4.5549573000e+01
1.5733589791e-01	-4.3975259000e+01	-4.5607538000e+01
1.5785147356e-01	-4.4021335000e+01	-4.5662171000e+01
1.5837114880e-01	-4.4065343000e+01	-4.5714204000e+01
1.5886034919e-01	-4.4104152000e+01	-4.5759743000e+01
1.5935040447e-01	-4.4140038000e+01	-4.5801263000e+01
1.5982020471e-01	-4.4171251000e+01	-4.5836600000e+01
1.6028881005e-01	-4.4199023000e+01	-4.5867102000e+01
1.6077666982e-01	-4.4224287000e+01	-4.5893715000e+01
1.6130365047e-01	-4.4247530000e+01	-4.5916829000e+01
1.6187327841e-01	-4.4268358000e+01	-4.5935964000e+01
1.6245331073e-01	-4.4285658000e+01	-4.5950293000e+01
1.6296118267e-01	-4.4298170000e+01	-4.5959503000e+01
1.6344448628e-01	-4.4308261000e+01	-4.5966074000e+01
1.6392913050e-01	-4.4316978000e+01	-4.5971053000e+01
1.6440302061e-01	-4.4324434000e+01	-4.5974764000e+01
1.6487725073e-01	-4.4331073000e+01	-4.5977638000e+01
1.6535886398e-01	-4.4337156000e+01	-4.5979927000e+01
1.6585336857e-01	-4.4342863000e+01	-4.5981798000e+01
1.6636565096e-01	-4.4348324000e+01	-4.5983368000e+01
1.6690042275e-01	-4.4353643000e+01	-4.5984719000e+01
1.6746247327e-01	-4.4358903000e+01	-4.5985915000e+01
1.6805692213e-01	-4.4364179000e+01	-4.5987003000e+01
1.6868936496e-01	-4.4369536000e+01	-4.5988021000e+01
1.6936609686e-01	-4.4375040000e+01	-4.5989002000e+01
1.7009426781e-01	-4.4380753000e+01	-4.5989973000e+01
1.7088212554e-01	-4.4386744000e+01	-4.5990960000e+01
1.7173925841e-01	-4.4393083000e+01	-4.5991990000e+01
1.7267689654e-01	-4.4399853000e+01	-4.5993089000e+01
1.7370826157e-01	-4.4407144000e+01	-4.5994288000e+01
1.7484901350e-01	-4.4415064000e+01	-4.5995627000e+01
1.7611774617e-01	-4.4423738000e+01	-4.5997150000e+01
1.7753660897e-01	-4.4433318000e+01	-4.5998922000e+01
1.7913207431e-01	-4.4443993000e+01	-4.6001027000e+01
1.8093583135e-01	-4.4455997000e+01	-4.6003584000e+01
1.8298358142e-01	-4.4469622000e+01	-4.6006767000e+01
1.8526453156e-01	-4.4484897000e+01	-4.6010742000e+01
1.8782586578e-01	-4.4502328000e+01	-4.6015873000e+01
1.9071639047e-01	-4.4522602000e+01	-4.6022752000e+01
1.9380507450e-01	-4.4545380000e+01	-4.6031799000e+01
1.9641899410e-01	-4.4566005000e+01	-4.6041326000e+01
1.9874688540e-01	-4.4585873000e+01	-4.6051793000e+01
2.0073804766e-01	-4.4604416000e+01	-4.6062751000e+01
2.0255336514e-01	-4.4623000000e+01	-4.6074900000e+01
2.0413818322e-01	-4.4640953000e+01	-4.6087740000e+01
2.0557439637e-01	-4.4659038000e+01	-4.6101737000e+01
2.0686953345e-01	-4.4677251000e+01	-4.6116862000e+01
2.0804593813e-01	-4.4695784000e+01	-4.6133251000e+01
2.0912187395e-01	-4.4714821000e+01	-4.6151057000e+01
2.1011146601e-01	-4.4734523000e+01	-4.6170432000e+01
2.1102747934e-01	-4.4755066000e+01	-4.6191562000e+01
2.1188109550e-01	-4.4776638000e+01	-4.6214665000e+01
2.1268253431e-01	-4.4799456000e+01	-4.6240002000e+01
2.1344152982e-01	-4.4823779000e+01	-4.6267905000e+01
2.1420062249e-01	-4.4851193000e+01	-4.6300306000e+01
2.1492709338e-01	-4.4880742000e+01	-4.6336191000e+01
2.1563158974e-01	-4.4912850000e+01	-4.6376124000e+01
2.1633055846e-01	-4.4948304000e+01	-4.6421132000e+01
2.1705092855e-01	-4.4988613000e+01	-4.6473201000e+01
2.1784209898e-01	-4.5036823000e+01	-4.6536331000e+01
2.1853792016e-01	-4.5081609000e+01	-4.6595412000e+01
2.1909524936e-01	-4.5118017000e+01	-4.6643457000e+01
2.1959609761e-01	-4.5150218000e+01	-4.6685737000e+01
2.2006779221e-01	-4.5179321000e+01	-4.6723576000e+01
2.2053989482e-01	-4.5206574000e+01	-4.6758483000e+01
2.2100140848e-01	-4.5230873000e+01	-4.6788956000e+01
2.2147059670e-01	-4.5252839000e+01	-4.6815740000e+01
2.2196808368e-01	-4.5272952000e+01	-4.6839354000e+01
2.2250385608e-01	-4.5291039000e+01	-4.6859528000e+01
2.2308561761e-01	-4.5306885000e+01	-4.6876009000e+01
2.2361046104e-01	-4.5318308000e+01	-4.6886914000e+01
2.2409611558e-01	-4.5326912000e+01	-4.6894396000e+01
2.2458445137e-01	-4.5334050000e+01	-4.6899996000e+01
2.2505312472e-01	-4.5339781000e+01	-4.6904011000e+01
2.2551675616e-01	-4.5344614000e+01	-4.6907016000e+01
2.2598371002e-01	-4.5348829000e+01	-4.6909329000e+01
2.2645997050e-01	-4.5352610000e+01	-4.6911149000e+01
2.2695054065e-01	-4.5356083000e+01	-4.6912613000e+01
2.2745999608e-01	-4.5359343000e+01	-4.6913818000e+01
2.2799287352e-01	-4.5362465000e+01	-4.6914833000e+01
2.2855388457e-01	-4.5365509000e+01	-4.6915711000e+01
2.2914810999e-01	-4.5368528000e+01	-4.6916493000e+01
2.2978115513e-01	-4.5371569000e+01	-4.6917209000e+01
2.3045935395e-01	-4.5374675000e+01	-4.6917887000e+01
2.3118997299e-01	-4.5377890000e+01	-4.6918547000e+01
2.3198136685e-01	-4.5381259000e+01	-4.6919210000e+01
2.3284333761e-01	-4.5384829000e+01	-4.6919891000e+01
2.3378736797e-01	-4.5388652000e+01	-4.6920610000e+01
2.3482703902e-01	-4.5392788000e+01	-4.6921383000e+01
2.3597846735e-01	-4.5397303000e+01	-4.6922229000e+01
2.3726087824e-01	-4.5402277000e+01	-4.6923171000e+01
2.3869723712e-01	-4.5407804000e+01	-4.6924232000e+01
2.4031509471e-01	-4.5413993000e+01	-4.6925441000e+01
2.4214762653e-01	-4.5420977000e+01	-4.6926831000e+01
2.4422848412e-01	-4.5428889000e+01	-4.6928436000e+01
2.4655008033e-01	-4.5437706000e+01	-4.6930254000e+01
2.4916148383e-01	-4.5447613000e+01	-4.6932324000e+01
2.5211426969e-01	-4.5458802000e+01	-4.6934682000e+01
2.5547274884e-01	-4.5471497000e+01	-4.6937361000e+01
2.5931606651e-01	-4.5485955000e+01	-4.6940389000e+01
2.6298955276e-01	-4.5499671000e+01	-4.6943213000e+01
2.6458443521e-01	-4.5505585000e+01	-4.6944410000e+01
2.6617946339e-01	-4.5511470000e+01	-4.6945588000e+01
2.6792574859e-01	-4.5517878000e+01	-4.6946852000e+01
2.6965193419e-01	-4.5524172000e+01	-4.6948074000e+01
2.7125524896e-01	-4.5529979000e+01	-4.6949184000e+01
2.7285856373e-01	-4.5535747000e+01	-4.6950268000e+01
2.7449446141e-01	-4.5541589000e+01	-4.6951347000e+01
2.7614497964e-01	-4.5547437000e+01	-4.6952407000e+01
2.7774991676e-01	-4.5553077000e+01	-4.6953410000e+01
2.7928764795e-01	-4.5558436000e+01	-4.6954344000e+01
2.8080773736e-01	-4.5563690000e+01	-4.6955243000e+01
2.8239881167e-01	-4.5569140000e+01	-4.6956157000e+01
2.8407907614e-01	-4.5574841000e+01	-4.6957093000e+01
2.8559978728e-01	-4.5579951000e+01	-4.6957914000e+01
2.8712049842e-01	-4.5585013000e+01	-4.6958710000e+01
2.8871162131e-01	-4.5590256000e+01	-4.6959518000e+01
2.9037568175e-01	-4.5595683000e+01	-4.6960335000e+01
2.9143935769e-01	-4.5599120000e+01	-4.6960843000e+01
2.9294053268e-01	-4.5603929000e+01	-4.6961541000e+01
2.9640390086e-01	-4.5614835000e+01	-4.6963069000e+01
2.9779879763e-01	-4.5619153000e+01	-4.6963653000e+01
2.9919371383e-01	-4.5623427000e+01	-4.6964220000e+01
3.0082913550e-01	-4.5628384000e+01	-4.6964864000e+01
3.0261564904e-01	-4.5633731000e+01	-4.6965543000e+01
3.0410194120e-01	-4.5638126000e+01	-4.6966088000e+01
3.0558824306e-01	-4.5642473000e+01	-4.6966616000e+01
3.0716728093e-01	-4.5647037000e+01	-4.6967159000e+01
3.0884439786e-01	-4.5651826000e+01	-4.6967717000e+01
3.1031483571e-01	-4.5655975000e+01	-4.6968190000e+01
3.1178528327e-01	-4.5660077000e+01	-4.6968649000e+01
3.1336683724e-01	-4.5664437000e+01	-4.6969128000e+01
3.1506827963e-01	-4.5669069000e+01	-4.6969626000e+01
3.1652341692e-01	-4.5672983000e+01	-4.6970039000e+01
3.1797855420e-01	-4.5676853000e+01	-4.6970441000e+01
3.1956447004e-01	-4.5681021000e+01	-4.6970866000e+01
3.2129329802e-01	-4.5685506000e+01	-4.6971315000e+01
3.2273158040e-01	-4.5689192000e+01	-4.6971677000e+01
3.2416986277e-01	-4.5692837000e+01	-4.6972031000e+01
3.2576180169e-01	-4.5696825000e+01	-4.6972412000e+01
3.2752416463e-01	-4.5701182000e+01	-4.6972821000e+01
3.2894356173e-01	-4.5704649000e+01	-4.6973143000e+01
3.3036295884e-01	-4.5708077000e+01	-4.6973457000e+01
3.3196292205e-01	-4.5711898000e+01	-4.6973802000e+01
3.3376672767e-01	-4.5716149000e+01	-4.6974182000e+01
3.3516459712e-01	-4.5719403000e+01	-4.6974469000e+01
3.3656246657e-01	-4.5722624000e+01	-4.6974751000e+01
3.3817304789e-01	-4.5726292000e+01	-4.6975068000e+01
3.3992076115e-01	-4.5730222000e+01	-4.6975406000e+01
3.4140025305e-01	-4.5733509000e+01	-4.6975686000e+01
3.4287974495e-01	-4.5736760000e+01	-4.6975961000e+01
3.4444587205e-01	-4.5740163000e+01	-4.6976247000e+01
3.4610266594e-01	-4.5743721000e+01	-4.6976544000e+01
3.4757055855e-01	-4.5746837000e+01	-4.6976804000e+01
3.4903845117e-01	-4.5749920000e+01	-4.6977060000e+01
3.5060854185e-01	-4.5753182000e+01	-4.6977329000e+01
3.5228703826e-01	-4.5756629000e+01	-4.6977614000e+01
3.5374195210e-01	-4.5759583000e+01	-4.6977857000e+01
3.5519687566e-01	-4.5762508000e+01	-4.6978098000e+01
3.5677194996e-01	-4.5765641000e+01	-4.6978357000e+01
3.5847628732e-01	-4.5768993000e+01	-4.6978633000e+01
3.5991659034e-01	-4.5771795000e+01	-4.6978865000e+01
3.6135690308e-01	-4.5774570000e+01	-4.6979095000e+01
3.6293818503e-01	-4.5777586000e+01	-4.6979346000e+01
3.6467355097e-01	-4.5780860000e+01	-4.6979619000e+01
3.6609726138e-01	-4.5783518000e+01	-4.6979842000e+01
3.6752096207e-01	-4.5786152000e+01	-4.6980064000e+01
3.6911002545e-01	-4.5789063000e+01	-4.6980311000e+01
3.7088302593e-01	-4.5792277000e+01	-4.6980585000e+01
3.7228743333e-01	-4.5794798000e+01	-4.6980802000e+01
3.7369183103e-01	-4.5797297000e+01	-4.6981018000e+01
3.7529043419e-01	-4.5800116000e+01	-4.6981264000e+01
3.7701462829e-01	-4.5803126000e+01	-4.6981530000e+01
3.7849460592e-01	-4.5805685000e+01	-4.6981757000e+01
3.7997457384e-01	-4.5808222000e+01	-4.6981985000e+01
3.8153386183e-01	-4.5810872000e+01	-4.6982226000e+01
3.8317660835e-01	-4.5813639000e+01	-4.6982480000e+01
3.8464680333e-01	-4.5816093000e+01	-4.6982707000e+01
3.8611698860e-01	-4.5818528000e+01	-4.6982936000e+01
3.8768009445e-01	-4.5821096000e+01	-4.6983179000e+01
3.8934185252e-01	-4.5823803000e+01	-4.6983439000e+01
3.9080090481e-01	-4.5826160000e+01	-4.6983669000e+01
3.9225994738e-01	-4.5828500000e+01	-4.6983899000e+01
3.9382770655e-01	-4.5830995000e+01	-4.6984148000e+01
3.9551213860e-01	-4.5833654000e+01	-4.6984417000e+01
3.9695845499e-01	-4.5835920000e+01	-4.6984649000e+01
3.9840476166e-01	-4.5838171000e+01	-4.6984883000e+01
3.9997821361e-01	-4.5840603000e+01	-4.6985139000e+01
4.0168979810e-01	-4.5843228000e+01	-4.6985419000e+01
4.0312152308e-01	-4.5845409000e+01	-4.6985656000e+01
4.0455324807e-01	-4.5847576000e+01	-4.6985894000e+01
4.0613365571e-01	-4.5849953000e+01	-4.6986159000e+01
4.0787799798e-01	-4.5852559000e+01	-4.6986454000e+01
4.0929292635e-01	-4.5854659000e+01	-4.6986696000e+01
4.1070785471e-01	-4.5856748000e+01	-4.6986939000e+01
4.1229686952e-01	-4.5859080000e+01	-4.6987215000e+01
4.1408119728e-01	-4.5861682000e+01	-4.6987528000e+01
4.1547662835e-01	-4.5863705000e+01	-4.6987775000e+01
4.1687205943e-01	-4.5865719000e+01	-4.6988025000e+01
4.1847190606e-01	-4.5868015000e+01	-4.6988314000e+01
4.2020432847e-01	-4.5870489000e+01	-4.6988630000e+01
4.2167921563e-01	-4.5872583000e+01	-4.6988902000e+01
4.2315411250e-01	-4.5874669000e+01	-4.6989177000e+01
4.2471219588e-01	-4.5876861000e+01	-4.6989470000e+01
4.2635807051e-01	-4.5879167000e+01	-4.6989784000e+01
4.2782300015e-01	-4.5881210000e+01	-4.6990066000e+01
4.2928792980e-01	-4.5883245000e+01	-4.6990352000e+01
4.3085017105e-01	-4.5885407000e+01	-4.6990660000e+01
4.3251617442e-01	-4.5887703000e+01	-4.6990992000e+01
4.3396979622e-01	-4.5889700000e+01	-4.6991285000e+01
4.3542341802e-01	-4.5891689000e+01	-4.6991582000e+01
4.3699070117e-01	-4.5893828000e+01	-4.6991906000e+01
4.3868053456e-01	-4.5896125000e+01	-4.6992260000e+01
4.4012118731e-01	-4.5898078000e+01	-4.6992565000e+01
4.4156184977e-01	-4.5900026000e+01	-4.6992874000e+01
4.4313523372e-01	-4.5902148000e+01	-4.6993215000e+01
4.4485358932e-01	-4.5904459000e+01	-4.6993593000e+01
4.4627933008e-01	-4.5906372000e+01	-4.6993911000e+01
4.4770507085e-01	-4.5908282000e+01	-4.6994232000e+01
4.4928590593e-01	-4.5910394000e+01	-4.6994594000e+01
4.5103870966e-01	-4.5912733000e+01	-4.6995000000e+01
4.5244721664e-01	-4.5914608000e+01	-4.6995330000e+01
4.5385571392e-01	-4.5916482000e+01	-4.6995665000e+01
4.5544574876e-01	-4.5918594000e+01	-4.6996048000e+01
4.5724073348e-01	-4.5920975000e+01	-4.6996487000e+01
4.5862912144e-01	-4.5922815000e+01	-4.6996832000e+01
4.6001751911e-01	-4.5924654000e+01	-4.6997180000e+01
4.6161914353e-01	-4.5926773000e+01	-4.6997588000e+01
4.6335956109e-01	-4.5929076000e+01	-4.6998038000e+01
4.6483091211e-01	-4.5931022000e+01	-4.6998423000e+01
4.6630227285e-01	-4.5932968000e+01	-4.6998814000e+01
4.6785992879e-01	-4.5935028000e+01	-4.6999234000e+01
4.6950898982e-01	-4.5937210000e+01	-4.6999685000e+01
4.7097028619e-01	-4.5939144000e+01	-4.7000091000e+01
4.7243159227e-01	-4.5941079000e+01	-4.7000502000e+01
4.7399368780e-01	-4.5943149000e+01	-4.7000948000e+01
4.7566355760e-01	-4.5945365000e+01	-4.7001432000e+01
4.7711332269e-01	-4.5947290000e+01	-4.7001859000e+01
4.7856309749e-01	-4.5949218000e+01	-4.7002292000e+01
4.8013051664e-01	-4.5951306000e+01	-4.7002767000e+01
4.8182516850e-01	-4.5953567000e+01	-4.7003288000e+01
4.8326167310e-01	-4.5955488000e+01	-4.7003738000e+01
4.8469817769e-01	-4.5957412000e+01	-4.7004193000e+01
4.8627203765e-01	-4.5959524000e+01	-4.7004700000e+01
4.8799638719e-01	-4.5961845000e+01	-4.7005264000e+01
4.8941761064e-01	-4.5963762000e+01	-4.7005737000e+01
4.9083883410e-01	-4.5965685000e+01	-4.7006217000e+01
4.9242053378e-01	-4.5967831000e+01	-4.7006759000e+01
4.9418085665e-01	-4.5970227000e+01	-4.7007373000e+01
4.9558435088e-01	-4.5972145000e+01	-4.7007870000e+01
4.9698785482e-01	-4.5974068000e+01	-4.7008375000e+01
4.9857924972e-01	-4.5976257000e+01	-4.7008957000e+01
5.0029250513e-01	-4.5978623000e+01	-4.7009594000e+01
5.0176940322e-01	-4.5980672000e+01	-4.7010153000e+01
5.0324630131e-01	-4.5982729000e+01	-4.7010721000e+01
5.0480039197e-01	-4.5984904000e+01	-4.7011329000e+01
5.0643575535e-01	-4.5987203000e+01	-4.7011980000e+01
5.0790362853e-01	-4.5989277000e+01	-4.7012574000e+01
5.0937149200e-01	-4.5991361000e+01	-4.7013178000e+01
5.1092952681e-01	-4.5993584000e+01	-4.7013830000e+01
5.1258330916e-01	-4.5995958000e+01	-4.7014535000e+01
5.1404079739e-01	-4.5998062000e+01	-4.7015167000e+01
5.1549828561e-01	-4.6000179000e+01	-4.7015810000e+01
5.1706102231e-01	-4.6002461000e+01	-4.7016512000e+01
5.1873664318e-01	-4.6004925000e+01	-4.7017279000e+01
5.2018220182e-01	-4.6007064000e+01	-4.7017952000e+01
5.2162777018e-01	-4.6009218000e+01	-4.7018638000e+01
5.2319614137e-01	-4.6011570000e+01	-4.7019395000e+01
5.2489781692e-01	-4.6014142000e+01	-4.7020233000e+01
5.2632964877e-01	-4.6016322000e+01	-4.7020952000e+01
5.2776148062e-01	-4.6018518000e+01	-4.7021684000e+01
5.2933668121e-01	-4.6020953000e+01	-4.7022504000e+01
5.3106963791e-01	-4.6023654000e+01	-4.7023426000e+01
5.3248561546e-01	-4.6025881000e+01	-4.7024194000e+01
5.3390158330e-01	-4.6028125000e+01	-4.7024977000e+01
5.3548511905e-01	-4.6030656000e+01	-4.7025869000e+01
5.3725607945e-01	-4.6033516000e+01	-4.7026889000e+01
5.3865361860e-01	-4.6035794000e+01	-4.7027711000e+01
5.4005115775e-01	-4.6038092000e+01	-4.7028549000e+01
5.4164503960e-01	-4.6040738000e+01	-4.7029524000e+01
5.4336646502e-01	-4.6043626000e+01	-4.7030601000e+01
5.4484063330e-01	-4.6046127000e+01	-4.7031544000e+01
5.4631481129e-01	-4.6048654000e+01	-4.7032507000e+01
5.4786926139e-01	-4.6051346000e+01	-4.7033545000e+01
5.4950842320e-01	-4.6054219000e+01	-4.7034665000e+01
5.5097328484e-01	-4.6056816000e+01	-4.7035689000e+01
5.5243814648e-01	-4.6059442000e+01	-4.7036735000e+01
5.5399674474e-01	-4.6062270000e+01	-4.7037874000e+01
5.5565511240e-01	-4.6065318000e+01	-4.7039116000e+01
5.5710927822e-01	-4.6068025000e+01	-4.7040231000e+01
5.5856343433e-01	-4.6070766000e+01	-4.7041372000e+01
5.6012696762e-01	-4.6073752000e+01	-4.7042629000e+01
5.6180814527e-01	-4.6077009000e+01	-4.7044016000e+01
5.6324986663e-01	-4.6079843000e+01	-4.7045237000e+01
5.6469157827e-01	-4.6082714000e+01	-4.7046487000e+01
5.6626107636e-01	-4.6085886000e+01	-4.7047883000e+01
5.6796959102e-01	-4.6089395000e+01	-4.7049446000e+01
5.6939706100e-01	-4.6092374000e+01	-4.7050789000e+01
5.7082453097e-01	-4.6095397000e+01	-4.7052165000e+01
5.7240123732e-01	-4.6098790000e+01	-4.7053728000e+01
5.7414269435e-01	-4.6102606000e+01	-4.7055508000e+01
5.7555368828e-01	-4.6105752000e+01	-4.7056993000e+01
5.7696467250e-01	-4.6108951000e+01	-4.7058519000e+01
5.7855021919e-01	-4.6112609000e+01	-4.7060285000e+01
5.8033181712e-01	-4.6116805000e+01	-4.7062336000e+01
5.8172359549e-01	-4.6120148000e+01	-4.7063992000e+01
5.8287871538e-01	-4.6122969000e+01	-4.7065402000e+01
5.8447528819e-01	-4.6126939000e+01	-4.7067409000e+01
5.8691957065e-01	-4.6133186000e+01	-4.7070620000e+01
5.8828544006e-01	-4.6136771000e+01	-4.7072491000e+01
5.8965131918e-01	-4.6140429000e+01	-4.7074422000e+01
5.9126419316e-01	-4.6144845000e+01	-4.7076783000e+01
5.9303862169e-01	-4.6149833000e+01	-4.7079488000e+01
5.9449992778e-01	-4.6154048000e+01	-4.7081807000e+01
5.9596124357e-01	-4.6158366000e+01	-4.7084212000e+01
5.9752080358e-01	-4.6163094000e+01	-4.7086882000e+01
5.9918517489e-01	-4.6168286000e+01	-4.7089857000e+01
6.0063528970e-01	-4.6172940000e+01	-4.7092562000e+01
6.0208541423e-01	-4.6177723000e+01	-4.7095380000e+01
6.0365022986e-01	-4.6183039000e+01	-4.7098559000e+01
6.0533876150e-01	-4.6188969000e+01	-4.7102160000e+01
6.0677600440e-01	-4.6194186000e+01	-4.7105379000e+01
6.0821325702e-01	-4.6199570000e+01	-4.7108750000e+01
6.0978438717e-01	-4.6205662000e+01	-4.7112624000e+01
6.1150181988e-01	-4.6212588000e+01	-4.7117106000e+01
6.1292420909e-01	-4.6218554000e+01	-4.7121033000e+01
6.1434660802e-01	-4.6224744000e+01	-4.7125174000e+01
6.1592540302e-01	-4.6231903000e+01	-4.7130045000e+01
6.1767773074e-01	-4.6240236000e+01	-4.7135829000e+01
6.1908291531e-01	-4.6247244000e+01	-4.7140787000e+01
6.2048809018e-01	-4.6254571000e+01	-4.7146062000e+01
6.2207632782e-01	-4.6263276000e+01	-4.7152451000e+01
6.2387139025e-01	-4.6273722000e+01	-4.7160291000e+01
6.2525643637e-01	-4.6282276000e+01	-4.7166852000e+01
6.2664149220e-01	-4.6291315000e+01	-4.7173923000e+01
6.2824158171e-01	-4.6302437000e+01	-4.7182815000e+01
6.2998172725e-01	-4.6315481000e+01	-4.7193511000e+01
6.3145041647e-01	-4.6327381000e+01	-4.7203517000e+01
6.3291909597e-01	-4.6340228000e+01	-4.7214582000e+01
6.3447488669e-01	-4.6355044000e+01	-4.7227673000e+01
6.3612290825e-01	-4.6372346000e+01	-4.7243399000e+01
6.3758157195e-01	-4.6389316000e+01	-4.7259269000e+01
6.3904023565e-01	-4.6408168000e+01	-4.7277397000e+01
6.4060056312e-01	-4.6430884000e+01	-4.7299911000e+01
6.4196046773e-01	-4.6453342000e+01	-4.7322852000e+01
6.4318532907e-01	-4.6476198000e+01	-4.7346860000e+01
6.4429212831e-01	-4.6499480000e+01	-4.7371964000e+01
6.4529732209e-01	-4.6523263000e+01	-4.7398242000e+01
6.4621421945e-01	-4.6547606000e+01	-4.7425761000e+01
6.4705426426e-01	-4.6572572000e+01	-4.7454599000e+01
6.4782727801e-01	-4.6598231000e+01	-4.7484842000e+01
6.4854179988e-01	-4.6624658000e+01	-4.7516588000e+01
6.4920537816e-01	-4.6651940000e+01	-4.7549955000e+01
6.4982474508e-01	-4.6680181000e+01	-4.7585084000e+01
6.5040605002e-01	-4.6709512000e+01	-4.7622154000e+01
6.5095511206e-01	-4.6740098000e+01	-4.7661396000e+01
6.5150436838e-01	-4.6773887000e+01	-4.7705384000e+01
6.5202689001e-01	-4.6809379000e+01	-4.7752240000e+01
6.5252795198e-01	-4.6846832000e+01	-4.7802335000e+01
6.5301537459e-01	-4.6886783000e+01	-4.7856419000e+01
6.5349941651e-01	-4.6930127000e+01	-4.7915753000e+01
6.5398845175e-01	-4.6977758000e+01	-4.7981616000e+01
6.5449122350e-01	-4.7030673000e+01	-4.8055427000e+01
6.5497677119e-01	-4.7085194000e+01	-4.8131990000e+01
6.5535998480e-01	-4.7130116000e+01	-4.8195313000e+01
6.5570047340e-01	-4.7170958000e+01	-4.8252965000e+01
6.5601584964e-01	-4.7209143000e+01	-4.8306852000e+01
6.5633178933e-01	-4.7247306000e+01	-4.8360612000e+01
6.5663317649e-01	-4.7283228000e+01	-4.8411059000e+01
6.5692871543e-01	-4.7317643000e+01	-4.8459182000e+01
6.5722647902e-01	-4.7351201000e+01	-4.8505855000e+01
6.5753513273e-01	-4.7384530000e+01	-4.8551906000e+01
6.5786650899e-01	-4.7418423000e+01	-4.8598370000e+01
6.5822549428e-01	-4.7452729000e+01	-4.8644956000e+01
6.5860507461e-01	-4.7486131000e+01	-4.8689809000e+01
6.5898808422e-01	-4.7516768000e+01	-4.8730431000e+01
6.5933100148e-01	-4.7541575000e+01	-4.8762878000e+01
6.5967523993e-01	-4.7564013000e+01	-4.8791806000e+01
6.6000540187e-01	-4.7583267000e+01	-4.8816233000e+01
6.6033088134e-01	-4.7600152000e+01	-4.8837276000e+01
6.6065713799e-01	-4.7615091000e+01	-4.8855522000e+01
6.6098797995e-01	-4.7628338000e+01	-4.8871333000e+01
6.6132645762e-01	-4.7640068000e+01	-4.8884966000e+01
6.6167524253e-01	-4.7650413000e+01	-4.8896628000e+01
6.6203688963e-01	-4.7659489000e+01	-4.8906503000e+01
6.6241395387e-01	-4.7667403000e+01	-4.8914768000e+01
6.6280908735e-01	-4.7674261000e+01	-4.8921600000e+01
6.6322513646e-01	-4.7680168000e+01	-4.8927173000e+01
6.6366523903e-01	-4.7685230000e+01	-4.8931660000e+01
6.6413288263e-01	-4.7689551000e+01	-4.8935227000e+01
6.6462038296e-01	-4.7693155000e+01	-4.8937974000e+01
6.6511195372e-01	-4.7696076000e+01	-4.8940015000e+01
6.6561481290e-01	-4.7698498000e+01	-4.8941560000e+01
6.6613429384e-01	-4.7700542000e+01	-4.8942744000e+01
6.6667543844e-01	-4.7702295000e+01	-4.8943662000e+01
6.6724327889e-01	-4.7703820000e+01	-4.8944380000e+01
6.6784311937e-01	-4.7705166000e+01	-4.8944947000e+01
6.6848073040e-01	-4.7706372000e+01	-4.8945399000e+01
6.6916255278e-01	-4.7707466000e+01	-4.8945763000e+01
6.6989590163e-01	-4.7708473000e+01	-4.8946059000e+01
6.7068919956e-01	-4.7709416000e+01	-4.8946302000e+01
6.7155226808e-01	-4.7710310000e+01	-4.8946504000e+01
6.7249658017e-01	-4.7711174000e+01	-4.8946675000e+01
6.7353572663e-01	-4.7712022000e+01	-4.8946823000e+01
6.7468580462e-01	-4.7712870000e+01	-4.8946952000e+01
6.7596601029e-01	-4.7713733000e+01	-4.8947070000e+01
6.7739928962e-01	-4.7714630000e+01	-4.8947179000e+01
6.7901321278e-01	-4.7715578000e+01	-4.8947284000e+01
6.8084098443e-01	-4.7716599000e+01	-4.8947390000e+01
6.8292281348e-01	-4.7717719000e+01	-4.8947499000e+01
6.8524633319e-01	-4.7718936000e+01	-4.8947613000e+01
6.8786123396e-01	-4.7720282000e+01	-4.8947737000e+01
6.9082019833e-01	-4.7721791000e+01	-4.8947874000e+01
6.9418910130e-01	-4.7723506000e+01	-4.8948028000e+01
6.9804778754e-01	-4.7725476000e+01	-4.8948206000e+01
7.0248577751e-01	-4.7727761000e+01	-4.8948412000e+01
7.0758046778e-01	-4.7730416000e+01	-4.8948652000e+01
7.0950599790e-01	-4.7731430000e+01	-4.8948744000e+01
7.1112939284e-01	-4.7732289000e+01	-4.8948822000e+01
7.1275279749e-01	-4.7733152000e+01	-4.8948901000e+01
7.1444185372e-01	-4.7734055000e+01	-4.8948983000e+01
7.1608021893e-01	-4.7734935000e+01	-4.8949063000e+01
7.1771857442e-01	-4.7735820000e+01	-4.8949144000e+01
7.1932170461e-01	-4.7736690000e+01	-4.8949223000e+01
7.2088102175e-01	-4.7737541000e+01	-4.8949300000e+01
7.2243550100e-01	-4.7738393000e+01	-4.8949378000e+01
7.2403850490e-01	-4.7739275000e+01	-4.8949458000e+01
7.2569195695e-01	-4.7740191000e+01	-4.8949541000e+01
7.2722296561e-01	-4.7741042000e+01	-4.8949619000e+01
7.2875396456e-01	-4.7741897000e+01	-4.8949696000e+01
7.3035039164e-01	-4.7742793000e+01	-4.8949778000e+01
7.3200889531e-01	-4.7743729000e+01	-4.8949863000e+01
7.3351120691e-01	-4.7744580000e+01	-4.8949940000e+01
7.3501352823e-01	-4.7745435000e+01	-4.8950017000e+01
7.3660600145e-01	-4.7746345000e+01	-4.8950099000e+01
7.3829129811e-01	-4.7747313000e+01	-4.8950187000e+01
7.3977368497e-01	-4.7748168000e+01	-4.8950264000e+01
7.4125606212e-01	-4.7749027000e+01	-4.8950341000e+01
7.4284896279e-01	-4.7749954000e+01	-4.8950424000e+01
7.4455848778e-01	-4.7750953000e+01	-4.8950514000e+01
7.4601680175e-01	-4.7751809000e+01	-4.8950591000e+01
7.4747510601e-01	-4.7752668000e+01	-4.8950667000e+01
7.4906997875e-01	-4.7753611000e+01	-4.8950752000e+01
7.5081279582e-01	-4.7754647000e+01	-4.8950844000e+01
7.5225144735e-01	-4.7755505000e+01	-4.8950920000e+01
7.5369010860e-01	-4.7756366000e+01	-4.8950996000e+01
7.5529071298e-01	-4.7757328000e+01	-4.8951081000e+01
7.5706304315e-01	-4.7758397000e+01	-4.8951176000e+01
7.5847322105e-01	-4.7759251000e+01	-4.8951251000e+01
7.5988339896e-01	-4.7760108000e+01	-4.8951326000e+01
7.6149163905e-01	-4.7761089000e+01	-4.8951412000e+01
7.6322610153e-01	-4.7762151000e+01	-4.8951505000e+01
7.6471217024e-01	-4.7763064000e+01	-4.8951584000e+01
7.6619822924e-01	-4.7763980000e+01	-4.8951664000e+01
7.6776575526e-01	-4.7764949000e+01	-4.8951748000e+01
7.6941783754e-01	-4.7765974000e+01	-4.8951836000e+01
7.7089251098e-01	-4.7766892000e+01	-4.8951915000e+01
7.7236718441e-01	-4.7767813000e+01	-4.8951994000e+01
7.7393828542e-01	-4.7768797000e+01	-4.8952078000e+01
7.7561093361e-01	-4.7769848000e+01	-4.8952168000e+01
7.7707209397e-01	-4.7770769000e+01	-4.8952246000e+01
7.7853325434e-01	-4.7771692000e+01	-4.8952324000e+01
7.8010819262e-01	-4.7772690000e+01	-4.8952408000e+01
7.8180596289e-01	-4.7773769000e+01	-4.8952499000e+01
7.8325332846e-01	-4.7774691000e+01	-4.8952576000e+01
7.8470068431e-01	-4.7775616000e+01	-4.8952653000e+01
7.8628120852e-01	-4.7776628000e+01	-4.8952737000e+01
7.8800727754e-01	-4.7777736000e+01	-4.8952829000e+01
7.8943890539e-01	-4.7778658000e+01	-4.8952905000e+01
7.9087052351e-01	-4.7779581000e+01	-4.8952981000e+01
7.9245805198e-01	-4.7780607000e+01	-4.8953065000e+01
7.9421854000e-01	-4.7781748000e+01	-4.8953158000e+01
7.9563210831e-01	-4.7782666000e+01	-4.8953232000e+01
7.9704566691e-01	-4.7783586000e+01	-4.8953306000e+01
7.9864203571e-01	-4.7784627000e+01	-4.8953390000e+01
8.0044489901e-01	-4.7785805000e+01	-4.8953485000e+01
8.0183753226e-01	-4.7786716000e+01	-4.8953557000e+01
8.0323017523e-01	-4.7787629000e+01	-4.8953630000e+01
8.0483787131e-01	-4.7788685000e+01	-4.8953713000e+01
8.0658466167e-01	-4.7789835000e+01	-4.8953804000e+01
8.0806029686e-01	-4.7790807000e+01	-4.8953880000e+01
8.0953594176e-01	-4.7791781000e+01	-4.8953956000e+01
8.1109866874e-01	-4.7792814000e+01	-4.8954036000e+01
8.1275319911e-01	-4.7793909000e+01	-4.8954121000e+01
8.1421798304e-01	-4.7794879000e+01	-4.8954196000e+01
8.1568277668e-01	-4.7795851000e+01	-4.8954270000e+01
8.1724972953e-01	-4.7796892000e+01	-4.8954350000e+01
8.1892560298e-01	-4.7798006000e+01	-4.8954434000e+01
8.2037806874e-01	-4.7798973000e+01	-4.8954507000e+01
8.2183053450e-01	-4.7799941000e+01	-4.8954580000e+01
8.2340267497e-01	-4.7800989000e+01	-4.8954658000e+01
8.2510398136e-01	-4.7802125000e+01	-4.8954743000e+01
8.2654239974e-01	-4.7803085000e+01	-4.8954814000e+01
8.2798082783e-01	-4.7804046000e+01	-4.8954885000e+01
8.2955931197e-01	-4.7805102000e+01	-4.8954962000e+01
8.3129119035e-01	-4.7806260000e+01	-4.8955047000e+01
8.3271352128e-01	-4.7807212000e+01	-4.8955116000e+01
8.3413585221e-01	-4.7808165000e+01	-4.8955184000e+01
8.3572219549e-01	-4.7809227000e+01	-4.8955261000e+01
8.3749115467e-01	-4.7810412000e+01	-4.8955345000e+01
8.3889491120e-01	-4.7811353000e+01	-4.8955412000e+01
8.4029866772e-01	-4.7812293000e+01	-4.8955479000e+01
8.4189484223e-01	-4.7813363000e+01	-4.8955554000e+01
8.4361539333e-01	-4.7814516000e+01	-4.8955634000e+01
8.4509400120e-01	-4.7815507000e+01	-4.8955703000e+01
8.4657260907e-01	-4.7816497000e+01	-4.8955772000e+01
8.4813009014e-01	-4.7817540000e+01	-4.8955843000e+01
8.4977045656e-01	-4.7818638000e+01	-4.8955918000e+01
8.5123942750e-01	-4.7819622000e+01	-4.8955985000e+01
8.5270838872e-01	-4.7820604000e+01	-4.8956052000e+01
8.5426976537e-01	-4.7821648000e+01	-4.8956122000e+01
8.5592914335e-01	-4.7822757000e+01	-4.8956196000e+01
8.5738681616e-01	-4.7823730000e+01	-4.8956260000e+01
8.5884448897e-01	-4.7824703000e+01	-4.8956325000e+01
8.6041034406e-01	-4.7825747000e+01	-4.8956393000e+01
8.6209233774e-01	-4.7826868000e+01	-4.8956466000e+01
8.6353747866e-01	-4.7827830000e+01	-4.8956529000e+01
8.6498262928e-01	-4.7828791000e+01	-4.8956591000e+01
8.6655417716e-01	-4.7829835000e+01	-4.8956657000e+01
8.6826310955e-01	-4.7830969000e+01	-4.8956730000e+01
8.6969389222e-01	-4.7831917000e+01	-4.8956790000e+01
8.7112466517e-01	-4.7832864000e+01	-4.8956849000e+01
8.7270315902e-01	-4.7833908000e+01	-4.8956914000e+01
8.7431807308e-01	-4.7834974000e+01	-4.8956981000e+01
8.7587778852e-01	-4.7836002000e+01	-4.8957044000e+01
8.7743749424e-01	-4.7837029000e+01	-4.8957107000e+01
8.7896061461e-01	-4.7838030000e+01	-4.8957168000e+01
8.8044794623e-01	-4.7839006000e+01	-4.8957227000e+01
8.8194828576e-01	-4.7839989000e+01	-4.8957286000e+01
8.8351289738e-01	-4.7841012000e+01	-4.8957347000e+01
8.8512450846e-01	-4.7842065000e+01	-4.8957410000e+01
8.8658829177e-01	-4.7843018000e+01	-4.8957466000e+01
8.8805206538e-01	-4.7843971000e+01	-4.8957522000e+01
8.8961335459e-01	-4.7844984000e+01	-4.8957581000e+01
8.9127854193e-01	-4.7846063000e+01	-4.8957643000e+01
8.9273097854e-01	-4.7847002000e+01	-4.8957697000e+01
8.9418340544e-01	-4.7847939000e+01	-4.8957750000e+01
8.9574978513e-01	-4.7848948000e+01	-4.8957807000e+01
8.9743892879e-01	-4.7850033000e+01	-4.8957868000e+01
8.9887835749e-01	-4.7850955000e+01	-4.8957919000e+01
9.0031777648e-01	-4.7851876000e+01	-4.8957970000e+01
9.0189029582e-01	-4.7852879000e+01	-4.8958025000e+01
9.0360812683e-01	-4.7853972000e+01	-4.8958085000e+01
9.0503257554e-01	-4.7854876000e+01	-4.8958134000e+01
9.0645703398e-01	-4.7855778000e+01	-4.8958182000e+01
9.0803705303e-01	-4.7856776000e+01	-4.8958236000e+01
9.0978948760e-01	-4.7857879000e+01	-4.8958294000e+01
9.1119626538e-01	-4.7858763000e+01	-4.8958340000e+01
9.1260303344e-01	-4.7859644000e+01	-4.8958386000e+01
9.1419227169e-01	-4.7860637000e+01	-4.8958438000e+01
9.1598758671e-01	-4.7861755000e+01	-4.8958495000e+01
9.1737414831e-01	-4.7862616000e+01	-4.8958539000e+01
9.1876070991e-01	-4.7863474000e+01	-4.8958582000e+01
9.2036162516e-01	-4.7864463000e+01	-4.8958631000e+01
9.2210193586e-01	-4.7865534000e+01	-4.8958684000e+01
9.2357181997e-01	-4.7866435000e+01	-4.8958729000e+01
9.2504170409e-01	-4.7867334000e+01	-4.8958773000e+01
9.2659834970e-01	-4.7868283000e+01	-4.8958818000e+01
9.2824681814e-01	-4.7869285000e+01	-4.8958866000e+01
9.2970657959e-01	-4.7870169000e+01	-4.8958908000e+01
9.3116635076e-01	-4.7871050000e+01	-4.8958950000e+01
9.3272747483e-01	-4.7871989000e+01	-4.8958994000e+01
9.3439695604e-01	-4.7872990000e+01	-4.8959040000e+01
9.3584510850e-01	-4.7873855000e+01	-4.8959079000e+01
9.3729325124e-01	-4.7874718000e+01	-4.8959119000e+01
9.3885976693e-01	-4.7875647000e+01	-4.8959160000e+01
9.4055425364e-01	-4.7876649000e+01	-4.8959205000e+01
9.4198905817e-01	-4.7877494000e+01	-4.8959242000e+01
9.4342385299e-01	-4.7878336000e+01	-4.8959279000e+01
9.4499685806e-01	-4.7879256000e+01	-4.8959319000e+01
9.4672133389e-01	-4.7880261000e+01	-4.8959362000e+01
9.4814074071e-01	-4.7881084000e+01	-4.8959396000e+01
9.4956014752e-01	-4.7881905000e+01	-4.8959431000e+01
9.5114107975e-01	-4.7882816000e+01	-4.8959469000e+01
9.5290185920e-01	-4.7883826000e+01	-4.8959510000e+01
9.5430342022e-01	-4.7884627000e+01	-4.8959542000e+01
9.5570497152e-01	-4.7885424000e+01	-4.8959574000e+01
9.5729571553e-01	-4.7886326000e+01	-4.8959610000e+01
9.5900910695e-01	-4.7887294000e+01	-4.8959648000e+01
9.6048448955e-01	-4.7888123000e+01	-4.8959680000e+01
9.6195987216e-01	-4.7888950000e+01	-4.8959712000e+01
9.6351285535e-01	-4.7889816000e+01	-4.8959744000e+01
9.6514747070e-01	-4.7890724000e+01	-4.8959778000e+01
9.6661376040e-01	-4.7891534000e+01	-4.8959808000e+01
9.6808004038e-01	-4.7892342000e+01	-4.8959838000e+01
9.6963699686e-01	-4.7893196000e+01	-4.8959868000e+01
9.7129019633e-01	-4.7894099000e+01	-4.8959900000e+01
9.7274598450e-01	-4.7894890000e+01	-4.8959928000e+01
9.7420182123e-01	-4.7895678000e+01	-4.8959955000e+01
9.7576354761e-01	-4.7896520000e+01	-4.8959984000e+01
9.7743883818e-01	-4.7897419000e+01	-4.8960014000e+01
9.7888262876e-01	-4.7898190000e+01	-4.8960039000e+01
9.8032641934e-01	-4.7898958000e+01	-4.8960064000e+01
9.8189387735e-01	-4.7899788000e+01	-4.8960091000e+01
9.8359539747e-01	-4.7900685000e+01	-4.8960119000e+01
9.8502539325e-01	-4.7901435000e+01	-4.8960143000e+01
9.8645538903e-01	-4.7902182000e+01	-4.8960165000e+01
9.8802964729e-01	-4.7903000000e+01	-4.8960190000e+01
9.8976274001e-01	-4.7903897000e+01	-4.8960216000e+01
9.9117680377e-01	-4.7904625000e+01	-4.8960238000e+01
9.9259077039e-01	-4.7905350000e+01	-4.8960258000e+01
9.9417348039e-01	-4.7906158000e+01	-4.8960281000e+01
9.9594484881e-01	-4.7907057000e+01	-4.8960305000e+01
9.9734026045e-01	-4.7907762000e+01	-4.8960324000e+01
9.9873567210e-01	-4.7908464000e+01	-4.8960343000e+01
1.0003287768e+00	-4.7909261000e+01	-4.8960363000e+01
1.0020504062e+00	-4.7910119000e+01	-4.8960385000e+01
1.0035228550e+00	-4.7910848000e+01	-4.8960403000e+01
1.0049954009e+00	-4.7911575000e+01	-4.8960421000e+01
1.0065487727e+00	-4.7912337000e+01	-4.8960439000e+01
1.0081873419e+00	-4.7913137000e+01	-4.8960457000e+01
1.0096504646e+00	-4.7913848000e+01	-4.8960473000e+01
1.0111135874e+00	-4.7914555000e+01	-4.8960489000e+01
1.0126711364e+00	-4.7915305000e+01	-4.8960504000e+01
1.0143292321e+00	-4.7916098000e+01	-4.8960521000e+01
1.0157815715e+00	-4.7916790000e+01	-4.8960535000e+01
1.0172338139e+00	-4.7917478000e+01	-4.8960548000e+01
1.0187964146e+00	-4.7918215000e+01	-4.8960562000e+01
1.0204775339e+00	-4.7919004000e+01	-4.8960577000e+01
1.0219174386e+00	-4.7919676000e+01	-4.8960588000e+01
1.0233572462e+00	-4.7920344000e+01	-4.8960600000e+01
1.0249257728e+00	-4.7921069000e+01	-4.8960612000e+01
1.0266344818e+00	-4.7921854000e+01	-4.8960624000e+01
1.0280598145e+00	-4.7922505000e+01	-4.8960634000e+01
1.0294851473e+00	-4.7923153000e+01	-4.8960644000e+01
1.0310609599e+00	-4.7923866000e+01	-4.8960653000e+01
1.0328030872e+00	-4.7924650000e+01	-4.8960664000e+01
1.0342118079e+00	-4.7925281000e+01	-4.8960672000e+01
1.0356206258e+00	-4.7925908000e+01	-4.8960679000e+01
1.0372053759e+00	-4.7926610000e+01	-4.8960687000e+01
1.0389879161e+00	-4.7927395000e+01	-4.8960695000e+01
1.0403774018e+00	-4.7928003000e+01	-4.8960701000e+01
1.0417667904e+00	-4.7928609000e+01	-4.8960707000e+01
1.0433627123e+00	-4.7929301000e+01	-4.8960713000e+01
1.0450928907e+00	-4.7930047000e+01	-4.8960718000e+01
1.0465627165e+00	-4.7930676000e+01	-4.8960723000e+01
1.0480325423e+00	-4.7931303000e+01	-4.8960726000e+01
1.0495863998e+00	-4.7931962000e+01	-4.8960730000e+01
1.0512290492e+00	-4.7932655000e+01	-4.8960733000e+01
1.0526891604e+00	-4.7933267000e+01	-4.8960736000e+01
1.0541493687e+00	-4.7933876000e+01	-4.8960737000e+01
1.0557075978e+00	-4.7934522000e+01	-4.8960739000e+01
1.0573704536e+00	-4.7935208000e+01	-4.8960740000e+01
1.0588192958e+00	-4.7935802000e+01	-4.8960740000e+01
1.0602682352e+00	-4.7936393000e+01	-4.8960740000e+01
1.0618317102e+00	-4.7937027000e+01	-4.8960740000e+01
1.0635186583e+00	-4.7937708000e+01	-4.8960739000e+01
1.0649547743e+00	-4.7938283000e+01	-4.8960737000e+01
1.0663908903e+00	-4.7938856000e+01	-4.8960735000e+01
1.0679605827e+00	-4.7939479000e+01	-4.8960733000e+01
1.0696763834e+00	-4.7940155000e+01	-4.8960729000e+01
1.0710977331e+00	-4.7940712000e+01	-4.8960726000e+01
1.0725189857e+00	-4.7941266000e+01	-4.8960722000e+01
1.0740963526e+00	-4.7941877000e+01	-4.8960717000e+01
1.0758469317e+00	-4.7942552000e+01	-4.8960711000e+01
1.0772510865e+00	-4.7943089000e+01	-4.8960706000e+01
1.0786551442e+00	-4.7943624000e+01	-4.8960700000e+01
1.0802419344e+00	-4.7944225000e+01	-4.8960693000e+01
1.0820351608e+00	-4.7944900000e+01	-4.8960684000e+01
1.0834192063e+00	-4.7945417000e+01	-4.8960677000e+01
1.0848032518e+00	-4.7945932000e+01	-4.8960669000e+01
1.0864017966e+00	-4.7946523000e+01	-4.8960660000e+01
1.0881402324e+00	-4.7947162000e+01	-4.8960649000e+01
1.0896077267e+00	-4.7947698000e+01	-4.8960640000e+01
1.0910752210e+00	-4.7948231000e+01	-4.8960629000e+01
1.0926296614e+00	-4.7948792000e+01	-4.8960618000e+01
1.0942760995e+00	-4.7949383000e+01	-4.8960606000e+01
1.0957335877e+00	-4.7949902000e+01	-4.8960594000e+01
1.0971910760e+00	-4.7950419000e+01	-4.8960582000e+01
1.0987500822e+00	-4.7950968000e+01	-4.8960568000e+01
1.1004175039e+00	-4.7951552000e+01	-4.8960553000e+01
1.1018636260e+00	-4.7952055000e+01	-4.8960539000e+01
1.1033096510e+00	-4.7952555000e+01	-4.8960525000e+01
1.1048740003e+00	-4.7953093000e+01	-4.8960509000e+01
1.1065664858e+00	-4.7953671000e+01	-4.8960491000e+01
1.1079992988e+00	-4.7954157000e+01	-4.8960476000e+01
1.1094321119e+00	-4.7954641000e+01	-4.8960460000e+01
1.1110031643e+00	-4.7955167000e+01	-4.8960441000e+01
1.1127256680e+00	-4.7955741000e+01	-4.8960421000e+01
1.1141431319e+00	-4.7956210000e+01	-4.8960403000e+01
1.1155606930e+00	-4.7956676000e+01	-4.8960385000e+01
1.1171397114e+00	-4.7957192000e+01	-4.8960364000e+01
1.1188984508e+00	-4.7957763000e+01	-4.8960340000e+01
1.1202981369e+00	-4.7958215000e+01	-4.8960320000e+01
1.1216978230e+00	-4.7958663000e+01	-4.8960300000e+01
1.1232866532e+00	-4.7959169000e+01	-4.8960277000e+01
1.1249981794e+00	-4.7959710000e+01	-4.8960251000e+01
1.1264717939e+00	-4.7960173000e+01	-4.8960228000e+01
1.1279453113e+00	-4.7960633000e+01	-4.8960204000e+01
1.1294966430e+00	-4.7961114000e+01	-4.8960179000e+01
1.1311297720e+00	-4.7961617000e+01	-4.8960151000e+01
1.1325942548e+00	-4.7962064000e+01	-4.8960126000e+01
1.1340588347e+00	-4.7962509000e+01	-4.8960100000e+01
1.1356141494e+00	-4.7962978000e+01	-4.8960072000e+01
1.1372659306e+00	-4.7963473000e+01	-4.8960042000e+01
1.1387201158e+00	-4.7963906000e+01	-4.8960014000e+01
1.1401743011e+00	-4.7964335000e+01	-4.8959986000e+01
1.1417343760e+00	-4.7964793000e+01	-4.8959955000e+01
1.1434082093e+00	-4.7965280000e+01	-4.8959921000e+01
1.1448504456e+00	-4.7965698000e+01	-4.8959892000e+01
1.1462926818e+00	-4.7966112000e+01	-4.8959861000e+01
1.1478585855e+00	-4.7966558000e+01	-4.8959828000e+01
1.1495587455e+00	-4.7967039000e+01	-4.8959790000e+01
1.1509871870e+00	-4.7967440000e+01	-4.8959758000e+01
1.1524157256e+00	-4.7967839000e+01	-4.8959725000e+01
1.1539885266e+00	-4.7968274000e+01	-4.8959689000e+01
1.1557202593e+00	-4.7968750000e+01	-4.8959647000e+01
1.1571328659e+00	-4.7969135000e+01	-4.8959613000e+01
1.1585453753e+00	-4.7969517000e+01	-4.8959578000e+01
1.1601267252e+00	-4.7969942000e+01	-4.8959538000e+01
1.1618968307e+00	-4.7970413000e+01	-4.8959492000e+01
1.1632908823e+00	-4.7970781000e+01	-4.8959455000e+01
1.1646849339e+00	-4.7971147000e+01	-4.8959418000e+01
1.1657574308e+00	-4.7971426000e+01	-4.8959389000e+01
1.1675749438e+00	-4.7971896000e+01	-4.8959339000e+01
1.1704966233e+00	-4.7972642000e+01	-4.8959255000e+01
1.1718210209e+00	-4.7972977000e+01	-4.8959217000e+01
1.1731455156e+00	-4.7973309000e+01	-4.8959178000e+01
1.1747848620e+00	-4.7973716000e+01	-4.8959128000e+01
1.1766321018e+00	-4.7974171000e+01	-4.8959071000e+01
1.1780760867e+00	-4.7974523000e+01	-4.8959026000e+01
1.1795201687e+00	-4.7974872000e+01	-4.8958980000e+01
1.1810849066e+00	-4.7975247000e+01	-4.8958929000e+01
1.1827805008e+00	-4.7975650000e+01	-4.8958873000e+01
1.1842110795e+00	-4.7975987000e+01	-4.8958825000e+01
1.1856416581e+00	-4.7976320000e+01	-4.8958776000e+01
1.1872130991e+00	-4.7976684000e+01	-4.8958721000e+01
1.1889393916e+00	-4.7977079000e+01	-4.8958660000e+01
1.1903544268e+00	-4.7977399000e+01	-4.8958609000e+01
1.1917694621e+00	-4.7977717000e+01	-4.8958557000e+01
1.1933491605e+00	-4.7978069000e+01	-4.8958499000e+01


==> anc/fig_conf_flow_ne3_nb4.dat <==
# Data for 2603.29153 [hep-lat]
# Gradient-flow history of Q_top on one 48^3x64 configuration, beta = 3.85 (a = 0.0985629 fm), n_e = 3, n_b = 4 (solid lines)
#
# the insets zoom on tau_f = 0.95-1.05 fm^2; the vertical line is tau_f = 1 fm^2
# columns: tau_f [fm^2], Q_top regular (blue), Q_top improved (orange)
0.0000000000e+00	-5.5226807000e+01	-7.3097401000e+01
1.1419724819e-04	-5.5713214000e+01	-7.3516972000e+01
2.2866222229e-04	-5.6180369000e+01	-7.3923558000e+01
3.4351044886e-04	-5.6635592000e+01	-7.4327944000e+01
4.5999186273e-04	-5.7088428000e+01	-7.4741286000e+01
5.7964558430e-04	-5.7547676000e+01	-7.5173304000e+01
7.0439016856e-04	-5.8022193000e+01	-7.5633486000e+01
8.3159609421e-04	-5.8502551000e+01	-7.6112779000e+01
9.5803183306e-04	-5.8976488000e+01	-7.6597401000e+01
1.0836087390e-03	-5.9443098000e+01	-7.7084083000e+01
1.2097839116e-03	-5.9906774000e+01	-7.7575146000e+01
1.3380482187e-03	-6.0371556000e+01	-7.8072845000e+01
1.4651996161e-03	-6.0824454000e+01	-7.8561197000e+01
1.5912408238e-03	-6.1264459000e+01	-7.9037129000e+01
1.7177068529e-03	-6.1695935000e+01	-7.9503688000e+01
1.8461744875e-03	-6.2123075000e+01	-7.9963961000e+01
1.9784289880e-03	-6.2550338000e+01	-8.0421387000e+01
2.1167235692e-03	-6.2983086000e+01	-8.0880285000e+01
2.2632226540e-03	-6.3425626000e+01	-8.1343627000e+01
2.4107838410e-03	-6.3854952000e+01	-8.1786183000e+01
2.5540754414e-03	-6.4256470000e+01	-8.2192950000e+01
2.6952017446e-03	-6.4637700000e+01	-8.2572134000e+01
2.8361599843e-03	-6.5005133000e+01	-8.2930684000e+01
2.9789125191e-03	-6.5364514000e+01	-8.3274570000e+01
3.1251908872e-03	-6.5720450000e+01	-8.3608445000e+01
3.2742179170e-03	-6.6071277000e+01	-8.3931060000e+01
3.4231330341e-03	-6.6410959000e+01	-8.4237495000e+01
3.5686047952e-03	-6.6733178000e+01	-8.4523040000e+01
3.7125518427e-03	-6.7043437000e+01	-8.4793532000e+01
3.8533056864e-03	-6.7339165000e+01	-8.5047543000e+01
3.9888313022e-03	-6.7617214000e+01	-8.5283177000e+01
4.1212149103e-03	-6.7882792000e+01	-8.5505494000e+01
4.2522181645e-03	-6.8139945000e+01	-8.5718282000e+01
4.3833991967e-03	-6.8391926000e+01	-8.5924441000e+01
4.5162918523e-03	-6.8641592000e+01	-8.6126361000e+01
4.6525719075e-03	-6.8891713000e+01	-8.6326170000e+01
4.7942664202e-03	-6.9145275000e+01	-8.6525950000e+01
4.9441016114e-03	-6.9405933000e+01	-8.6728002000e+01
5.1062148512e-03	-6.9678868000e+01	-8.6935321000e+01
5.2879610977e-03	-6.9972943000e+01	-8.7152745000e+01
5.4732791278e-03	-7.0258939000e+01	-8.7356737000e+01
5.6566745325e-03	-7.0527252000e+01	-8.7539544000e+01
5.8409775764e-03	-7.0781242000e+01	-8.7702736000e+01
6.0292904374e-03	-7.1023732000e+01	-8.7846954000e+01
6.2223812523e-03	-7.1253816000e+01	-8.7970135000e+01
6.4099034383e-03	-7.1458833000e+01	-8.8065173000e+01
6.5928604210e-03	-7.1641170000e+01	-8.8134313000e+01
6.7745318647e-03	-7.1804988000e+01	-8.8180069000e+01
6.9580744463e-03	-7.1953317000e+01	-8.8203627000e+01
7.1469707688e-03	-7.2088437000e+01	-8.8204943000e+01
7.3434659840e-03	-7.2210860000e+01	-8.8182895000e+01
7.5449924140e-03	-7.2318196000e+01	-8.8137129000e+01
7.7511415579e-03	-7.2410106000e+01	-8.8068030000e+01
7.9661011079e-03	-7.2488110000e+01	-8.7974291000e+01
8.1892453437e-03	-7.2551471000e+01	-8.7856181000e+01
8.4189057750e-03	-7.2599756000e+01	-8.7715318000e+01
8.6491024546e-03	-7.2632748000e+01	-8.7557275000e+01
8.8823509901e-03	-7.2652243000e+01	-8.7382628000e+01
9.1152763193e-03	-7.2659414000e+01	-8.7196154000e+01
9.3455021429e-03	-7.2655972000e+01	-8.7002220000e+01
9.5772325707e-03	-7.2643356000e+01	-8.6799371000e+01
9.8122191534e-03	-7.2622515000e+01	-8.6587669000e+01
1.0051900824e-02	-7.2594154000e+01	-8.6367194000e+01
1.0297988332e-02	-7.2558741000e+01	-8.6137583000e+01
1.0550074633e-02	-7.2516927000e+01	-8.5900318000e+01
1.0807781828e-02	-7.2469337000e+01	-8.5656736000e+01
1.1073196623e-02	-7.2416026000e+01	-8.5405684000e+01
1.1333448083e-02	-7.2360154000e+01	-8.5159957000e+01
1.1582680222e-02	-7.2303762000e+01	-8.4925422000e+01
1.1828781330e-02	-7.2245637000e+01	-8.4694818000e+01
1.2079139396e-02	-7.2184292000e+01	-8.4461389000e+01
1.2333108395e-02	-7.2120019000e+01	-8.4225915000e+01
1.2590068534e-02	-7.2053115000e+01	-8.3989119000e+01
1.2857251394e-02	-7.1981766000e+01	-8.3744544000e+01
1.3121965762e-02	-7.1909490000e+01	-8.3503976000e+01
1.3364135354e-02	-7.1842168000e+01	-8.3285524000e+01
1.3591527998e-02	-7.1778078000e+01	-8.3081945000e+01
1.3819194596e-02	-7.1713252000e+01	-8.2879809000e+01
1.4037303925e-02	-7.1650754000e+01	-8.2688003000e+01
1.4250110030e-02	-7.1589663000e+01	-8.2502941000e+01
1.4461503625e-02	-7.1529178000e+01	-8.2321572000e+01
1.4675182105e-02	-7.1468614000e+01	-8.2141281000e+01
1.4895271279e-02	-7.1407291000e+01	-8.1959449000e+01
1.5127198720e-02	-7.1344394000e+01	-8.1772934000e+01
1.5371786286e-02	-7.1280666000e+01	-8.1582941000e+01
1.5611720538e-02	-7.1221433000e+01	-8.1404283000e+01
1.5853077013e-02	-7.1165760000e+01	-8.1233216000e+01
1.6102797798e-02	-7.1112844000e+01	-8.1066151000e+01
1.6369388065e-02	-7.1062072000e+01	-8.0899552000e+01
1.6639684469e-02	-7.1016879000e+01	-8.0743284000e+01
1.6903272910e-02	-7.0978893000e+01	-8.0602974000e+01
1.7162120604e-02	-7.0947183000e+01	-8.0476224000e+01
1.7417435082e-02	-7.0920886000e+01	-8.0361040000e+01
1.7673057514e-02	-7.0898902000e+01	-8.0254381000e+01
1.7931618626e-02	-7.0880346000e+01	-8.0153990000e+01
1.8195200267e-02	-7.0864385000e+01	-8.0057918000e+01
1.8465607418e-02	-7.0850170000e+01	-7.9964318000e+01
1.8743520104e-02	-7.0836847000e+01	-7.9871679000e+01
1.9025569285e-02	-7.0823689000e+01	-7.9779733000e+01
1.9314528494e-02	-7.0809686000e+01	-7.9686216000e+01
1.9612621412e-02	-7.0793889000e+01	-7.9589170000e+01
1.9917341661e-02	-7.0775678000e+01	-7.9488332000e+01
2.0223443333e-02	-7.0754838000e+01	-7.9384670000e+01
2.0531553994e-02	-7.0731040000e+01	-7.9277546000e+01
2.0845009652e-02	-7.0703855000e+01	-7.9165589000e+01
2.1166476007e-02	-7.0672945000e+01	-7.9047770000e+01
2.1498357433e-02	-7.0638036000e+01	-7.8923256000e+01
2.1842973787e-02	-7.0598920000e+01	-7.8791361000e+01
2.2197592340e-02	-7.0556104000e+01	-7.8653534000e+01
2.2559974838e-02	-7.0510282000e+01	-7.8511340000e+01
2.2863323379e-02	-7.0470850000e+01	-7.8392005000e+01
2.3142845781e-02	-7.0434092000e+01	-7.8282428000e+01
2.3407855475e-02	-7.0399249000e+01	-7.8179431000e+01
2.3673074034e-02	-7.0364754000e+01	-7.8077757000e+01
2.3930176006e-02	-7.0332015000e+01	-7.7981038000e+01
2.4184894976e-02	-7.0300576000e+01	-7.7887471000e+01
2.4442989786e-02	-7.0270030000e+01	-7.7795389000e+01
2.4711134396e-02	-7.0239980000e+01	-7.7703053000e+01
2.4999035679e-02	-7.0209933000e+01	-7.7608134000e+01
2.5307840937e-02	-7.0180572000e+01	-7.7511638000e+01
2.5608041933e-02	-7.0155142000e+01	-7.7423491000e+01
2.5906755617e-02	-7.0133095000e+01	-7.7341612000e+01
2.6211986857e-02	-7.0114073000e+01	-7.7264152000e+01
2.6514093867e-02	-7.0098819000e+01	-7.7193750000e+01
2.6817105310e-02	-7.0087103000e+01	-7.7129365000e+01
2.7109643394e-02	-7.0079144000e+01	-7.7072988000e+01
2.7399004789e-02	-7.0074414000e+01	-7.7022602000e+01
2.7689479482e-02	-7.0072680000e+01	-7.6977142000e+01
2.7984107186e-02	-7.0073858000e+01	-7.6935989000e+01
2.8285335992e-02	-7.0077977000e+01	-7.6898796000e+01
2.8595329351e-02	-7.0085172000e+01	-7.6865441000e+01
2.8916138024e-02	-7.0095708000e+01	-7.6836035000e+01
2.9246455392e-02	-7.0109856000e+01	-7.6811192000e+01
2.9576588182e-02	-7.0127463000e+01	-7.6792051000e+01
2.9911002216e-02	-7.0149056000e+01	-7.6778813000e+01
3.0252900412e-02	-7.0175357000e+01	-7.6772177000e+01
3.0573940294e-02	-7.0204258000e+01	-7.6772792000e+01
3.0878606141e-02	-7.0235707000e+01	-7.6779900000e+01
3.1183488625e-02	-7.0271278000e+01	-7.6793637000e+01
3.1480259380e-02	-7.0309927000e+01	-7.6813475000e+01
3.1776607548e-02	-7.0352469000e+01	-7.6839585000e+01
3.2080799321e-02	-7.0400125000e+01	-7.6872699000e+01
3.2397969859e-02	-7.0453887000e+01	-7.6913613000e+01
3.2717649691e-02	-7.0511960000e+01	-7.6960879000e+01
3.3049540831e-02	-7.0575966000e+01	-7.7015647000e+01
3.3406770681e-02	-7.0648566000e+01	-7.7080206000e+01
3.3769849719e-02	-7.0725698000e+01	-7.7150806000e+01
3.4105389680e-02	-7.0799431000e+01	-7.7219643000e+01
3.4442335350e-02	-7.0875319000e+01	-7.7291408000e+01
3.4766868619e-02	-7.0949673000e+01	-7.7362265000e+01
3.5087687007e-02	-7.1023925000e+01	-7.7433261000e+01
3.5409867388e-02	-7.1098791000e+01	-7.7504812000e+01
3.5737000295e-02	-7.1174667000e+01	-7.7577046000e+01
3.6071999150e-02	-7.1251785000e+01	-7.7649932000e+01
3.6417456793e-02	-7.1330277000e+01	-7.7723336000e+01
3.6773916272e-02	-7.1409792000e+01	-7.7796675000e+01
3.7140589728e-02	-7.1489713000e+01	-7.7869164000e+01
3.7520580020e-02	-7.1570335000e+01	-7.7940910000e+01
3.7894693923e-02	-7.1647486000e+01	-7.8008235000e+01
3.8217530043e-02	-7.1712389000e+01	-7.8063932000e+01
3.8514639839e-02	-7.1770911000e+01	-7.8113548000e+01
3.8797264128e-02	-7.1825691000e+01	-7.8159622000e+01
3.9080081738e-02	-7.1879836000e+01	-7.8204985000e+01
3.9356233158e-02	-7.1932251000e+01	-7.8248901000e+01
3.9633010202e-02	-7.1984511000e+01	-7.8292848000e+01
3.9918143783e-02	-7.2038224000e+01	-7.8338323000e+01
4.0221669131e-02	-7.2095410000e+01	-7.8387203000e+01
4.0560302235e-02	-7.2159357000e+01	-7.8442538000e+01
4.0926331611e-02	-7.2228764000e+01	-7.8503482000e+01
4.1295574591e-02	-7.2299144000e+01	-7.8566257000e+01
4.1629178423e-02	-7.2363054000e+01	-7.8624109000e+01
4.1946932812e-02	-7.2424183000e+01	-7.8680169000e+01
4.2265352654e-02	-7.2485619000e+01	-7.8737168000e+01
4.2577139336e-02	-7.2545828000e+01	-7.8793582000e+01
4.2888433486e-02	-7.2605819000e+01	-7.8850212000e+01
4.3203137476e-02	-7.2666093000e+01	-7.8907362000e+01
4.3524226903e-02	-7.2726869000e+01	-7.8965018000e+01
4.3834452441e-02	-7.2784520000e+01	-7.9019474000e+01
4.4144914046e-02	-7.2840752000e+01	-7.9072071000e+01
4.4446676186e-02	-7.2893613000e+01	-7.9120730000e+01
4.4747528063e-02	-7.2944182000e+01	-7.9166230000e+01
4.5055621237e-02	-7.2993427000e+01	-7.9209173000e+01
4.5381347464e-02	-7.3042385000e+01	-7.9250077000e+01
4.5736767475e-02	-7.3091896000e+01	-7.9289033000e+01
4.6106826486e-02	-7.3138948000e+01	-7.9323076000e+01
4.6485632562e-02	-7.3182357000e+01	-7.9351082000e+01
4.6862995043e-02	-7.3221009000e+01	-7.9372455000e+01
4.7200736343e-02	-7.3252029000e+01	-7.9386596000e+01
4.7539600656e-02	-7.3280182000e+01	-7.9396755000e+01
4.7867966352e-02	-7.3305122000e+01	-7.9403573000e+01
4.8193471084e-02	-7.3328138000e+01	-7.9408319000e+01
4.8520763312e-02	-7.3350193000e+01	-7.9412087000e+01
4.8853247046e-02	-7.3372152000e+01	-7.9415962000e+01
4.9172438231e-02	-7.3393422000e+01	-7.9420702000e+01
4.9486158127e-02	-7.3415026000e+01	-7.9427146000e+01
4.9803660907e-02	-7.3438021000e+01	-7.9436116000e+01
5.0135623935e-02	-7.3463617000e+01	-7.9448628000e+01
5.0494501389e-02	-7.3493326000e+01	-7.9466099000e+01
5.0877516822e-02	-7.3527485000e+01	-7.9489371000e+01
5.1288353055e-02	-7.3566873000e+01	-7.9519453000e+01
5.1670258104e-02	-7.3605816000e+01	-7.9551747000e+01
5.2024112115e-02	-7.3643607000e+01	-7.9584885000e+01
5.2379411664e-02	-7.3682853000e+01	-7.9620677000e+01
5.2722197780e-02	-7.3721557000e+01	-7.9656954000e+01
5.3061808177e-02	-7.3760279000e+01	-7.9693875000e+01
5.3403711231e-02	-7.3799159000e+01	-7.9731246000e+01
5.3751821944e-02	-7.3838111000e+01	-7.9768648000e+01
5.4094880069e-02	-7.3875360000e+01	-7.9804044000e+01
5.4421985775e-02	-7.3909407000e+01	-7.9835772000e+01
5.4743653223e-02	-7.3941180000e+01	-7.9864566000e+01
5.5069733063e-02	-7.3971459000e+01	-7.9891016000e+01
5.5411640002e-02	-7.4001024000e+01	-7.9915664000e+01
5.5784350139e-02	-7.4030736000e+01	-7.9939023000e+01
5.6192047571e-02	-7.4060423000e+01	-7.9960747000e+01
5.6635933028e-02	-7.4089770000e+01	-7.9980504000e+01
5.7019714946e-02	-7.4112983000e+01	-7.9994884000e+01
5.7380895742e-02	-7.4133232000e+01	-8.0006515000e+01
5.7743223838e-02	-7.4152135000e+01	-8.0016555000e+01
5.8095205836e-02	-7.4169200000e+01	-8.0024825000e+01
5.8445539260e-02	-7.4184886000e+01	-8.0031539000e+01
5.8799480702e-02	-7.4199298000e+01	-8.0036575000e+01
5.9160930594e-02	-7.4212314000e+01	-8.0039540000e+01
5.9533174428e-02	-7.4223603000e+01	-8.0039758000e+01
5.9919247059e-02	-7.4232613000e+01	-8.0036229000e+01
6.0322139627e-02	-7.4238548000e+01	-8.0027586000e+01
6.0730209130e-02	-7.4240379000e+01	-8.0012740000e+01
6.1122324271e-02	-7.4237707000e+01	-7.9991951000e+01
6.1512359506e-02	-7.4230433000e+01	-7.9964457000e+01
6.1914991722e-02	-7.4217988000e+01	-7.9928805000e+01
6.2345009523e-02	-7.4199320000e+01	-7.9882881000e+01
6.2804671564e-02	-7.4173783000e+01	-7.9825794000e+01
6.3200200431e-02	-7.4147905000e+01	-7.9771255000e+01
6.3568492347e-02	-7.4121263000e+01	-7.9717118000e+01
6.3937324398e-02	-7.4092789000e+01	-7.9660746000e+01
6.4291627225e-02	-7.4064328000e+01	-7.9605486000e+01
6.4642445409e-02	-7.4035550000e+01	-7.9550435000e+01
6.5000974107e-02	-7.4005896000e+01	-7.9494386000e+01
6.5381547278e-02	-7.3974431000e+01	-7.9435515000e+01
6.5788697775e-02	-7.3940964000e+01	-7.9373454000e+01
6.6202398858e-02	-7.3907242000e+01	-7.9311408000e+01
6.6627669111e-02	-7.3872900000e+01	-7.9248649000e+01
6.7033308010e-02	-7.3840482000e+01	-7.9189754000e+01
6.7415066367e-02	-7.3810353000e+01	-7.9135281000e+01
6.7797984654e-02	-7.3780622000e+01	-7.9081744000e+01
6.8170427638e-02	-7.3752307000e+01	-7.9030933000e+01
6.8541171531e-02	-7.3724833000e+01	-7.8981768000e+01
6.8915606017e-02	-7.3697886000e+01	-7.8933654000e+01
6.9297789876e-02	-7.3671219000e+01	-7.8886131000e+01
6.9691174721e-02	-7.3644569000e+01	-7.8838720000e+01
7.0098970271e-02	-7.3617597000e+01	-7.8790823000e+01
7.0524355157e-02	-7.3589847000e+01	-7.8741660000e+01
7.0970632360e-02	-7.3560712000e+01	-7.8690222000e+01
7.1441343838e-02	-7.3529423000e+01	-7.8635251000e+01
7.1902508735e-02	-7.3497715000e+01	-7.8579890000e+01
7.2365522328e-02	-7.3464443000e+01	-7.8522208000e+01
7.2813363589e-02	-7.3430678000e+01	-7.8464106000e+01
7.3258555665e-02	-7.3395546000e+01	-7.8404088000e+01
7.3708543862e-02	-7.3358629000e+01	-7.8341458000e+01
7.4168848041e-02	-7.3319830000e+01	-7.8276059000e+01
7.4644155518e-02	-7.3279380000e+01	-7.8208284000e+01
7.5123332339e-02	-7.3239186000e+01	-7.8141287000e+01
7.5590999247e-02	-7.3201615000e+01	-7.8078925000e+01
7.6052552729e-02	-7.3167176000e+01	-7.8021932000e+01
7.6504001038e-02	-7.3136836000e+01	-7.7971787000e+01
7.6964002119e-02	-7.3109790000e+01	-7.7927035000e+01
7.7365540466e-02	-7.3089365000e+01	-7.7893090000e+01
7.7712449477e-02	-7.3073827000e+01	-7.7867073000e+01
7.8029821109e-02	-7.3060942000e+01	-7.7845294000e+01
7.8330674929e-02	-7.3049500000e+01	-7.7825746000e+01
7.8631780359e-02	-7.3038374000e+01	-7.7806543000e+01
7.8925286993e-02	-7.3027434000e+01	-7.7787504000e+01
7.9219474624e-02	-7.3015998000e+01	-7.7767498000e+01
7.9522930998e-02	-7.3003368000e+01	-7.7745361000e+01
7.9845854549e-02	-7.2988690000e+01	-7.7719669000e+01
8.0195853788e-02	-7.2971084000e+01	-7.7688972000e+01
8.0575778992e-02	-7.2949802000e+01	-7.7652089000e+01
8.0935675512e-02	-7.2927528000e+01	-7.7613748000e+01
8.1273442070e-02	-7.2904823000e+01	-7.7574918000e+01
8.1612276268e-02	-7.2880431000e+01	-7.7533457000e+01
8.1939443176e-02	-7.2855521000e+01	-7.7491348000e+01
8.2263072011e-02	-7.2829778000e+01	-7.7448043000e+01
8.2588156100e-02	-7.2803055000e+01	-7.7403286000e+01
8.2918287918e-02	-7.2775307000e+01	-7.7356992000e+01
8.3256392546e-02	-7.2746574000e+01	-7.7309214000e+01
8.3605073508e-02	-7.2716971000e+01	-7.7260129000e+01
8.3966823582e-02	-7.2686700000e+01	-7.7210045000e+01
8.4344149147e-02	-7.2656052000e+01	-7.7159408000e+01
8.4739674128e-02	-7.2625416000e+01	-7.7108798000e+01
8.5156227431e-02	-7.2595273000e+01	-7.7058930000e+01
8.5596920655e-02	-7.2566200000e+01	-7.7010634000e+01
8.6065243302e-02	-7.2538858000e+01	-7.6964843000e+01
8.6565150204e-02	-7.2513991000e+01	-7.6922573000e+01
8.7101181985e-02	-7.2492415000e+01	-7.6884900000e+01
8.7666453878e-02	-7.2475304000e+01	-7.6853511000e+01
8.8176962372e-02	-7.2464613000e+01	-7.6832079000e+01
8.8689637232e-02	-7.2458105000e+01	-7.6816586000e+01
8.9186213953e-02	-7.2455472000e+01	-7.6806725000e+01
8.9681007066e-02	-7.2456045000e+01	-7.6801304000e+01
9.0182524655e-02	-7.2459474000e+01	-7.6799664000e+01
9.0697169646e-02	-7.2465545000e+01	-7.6801387000e+01
9.1230486184e-02	-7.2474113000e+01	-7.6806162000e+01
9.1787758066e-02	-7.2485038000e+01	-7.6813696000e+01
9.2337539956e-02	-7.2497248000e+01	-7.6822907000e+01
9.2887386935e-02	-7.2510264000e+01	-7.6832994000e+01
9.3445985837e-02	-7.2523561000e+01	-7.6843026000e+01
9.3982898737e-02	-7.2535598000e+01	-7.6851226000e+01
9.4448606202e-02	-7.2544795000e+01	-7.6856195000e+01
9.4881278044e-02	-7.2551842000e+01	-7.6858323000e+01
9.5314569680e-02	-7.2557147000e+01	-7.6857601000e+01
9.5731823408e-02	-7.2560475000e+01	-7.6854054000e+01
9.6148056127e-02	-7.2562120000e+01	-7.6847887000e+01
9.6579486438e-02	-7.2562334000e+01	-7.6839217000e+01
9.7036547868e-02	-7.2561404000e+01	-7.6828360000e+01
9.7480801510e-02	-7.2559971000e+01	-7.6817167000e+01
9.7928559224e-02	-7.2558608000e+01	-7.6806225000e+01
9.8399777807e-02	-7.2557815000e+01	-7.6795925000e+01
9.8846156042e-02	-7.2558025000e+01	-7.6787826000e+01
9.9295293236e-02	-7.2559353000e+01	-7.6781506000e+01
9.9724389117e-02	-7.2561688000e+01	-7.6777156000e+01
1.0014741334e-01	-7.2564947000e+01	-7.6774330000e+01
1.0057210849e-01	-7.2569064000e+01	-7.6772745000e+01
1.0100389533e-01	-7.2573988000e+01	-7.6772193000e+01
1.0144714545e-01	-7.2579679000e+01	-7.6772510000e+01
1.0189843929e-01	-7.2586005000e+01	-7.6773549000e+01
1.0235176350e-01	-7.2592787000e+01	-7.6775149000e+01
1.0281352973e-01	-7.2600042000e+01	-7.6777215000e+01
1.0328864389e-01	-7.2607791000e+01	-7.6779693000e+01
1.0378153584e-01	-7.2616070000e+01	-7.6782554000e+01
1.0429658691e-01	-7.2624929000e+01	-7.6785792000e+01
1.0483830467e-01	-7.2634430000e+01	-7.6789419000e+01
1.0541152703e-01	-7.2644654000e+01	-7.6793464000e+01
1.0602161647e-01	-7.2655698000e+01	-7.6797973000e+01
1.0667456692e-01	-7.2667685000e+01	-7.6803014000e+01
1.0737729521e-01	-7.2680763000e+01	-7.6808678000e+01
1.0813775764e-01	-7.2695120000e+01	-7.6815089000e+01
1.0896526084e-01	-7.2710988000e+01	-7.6822411000e+01
1.0987076292e-01	-7.2728666000e+01	-7.6830870000e+01
1.1086723295e-01	-7.2748543000e+01	-7.6840775000e+01
1.1197015605e-01	-7.2771132000e+01	-7.6852568000e+01
1.1319802892e-01	-7.2797141000e+01	-7.6866892000e+01
1.1457312725e-01	-7.2827577000e+01	-7.6884730000e+01
1.1612232172e-01	-7.2863947000e+01	-7.6907651000e+01
1.1767039902e-01	-7.2903127000e+01	-7.6934383000e+01
1.1907393211e-01	-7.2941837000e+01	-7.6962917000e+01
1.2035368119e-01	-7.2980544000e+01	-7.6993549000e+01
1.2152692861e-01	-7.3019670000e+01	-7.7026584000e+01
1.2260886808e-01	-7.3059625000e+01	-7.7062366000e+01
1.2361306124e-01	-7.3100835000e+01	-7.7101289000e+01
1.2455189428e-01	-7.3143762000e+01	-7.7143831000e+01
1.2543715104e-01	-7.3188944000e+01	-7.7190589000e+01
1.2632255352e-01	-7.3239587000e+01	-7.7245132000e+01
1.2716610532e-01	-7.3293803000e+01	-7.7305687000e+01
1.2798004687e-01	-7.3352475000e+01	-7.7373352000e+01
1.2878329260e-01	-7.3417218000e+01	-7.7450143000e+01
1.2950628564e-01	-7.3481720000e+01	-7.7528432000e+01
1.3022935640e-01	-7.3552205000e+01	-7.7615559000e+01
1.3092482786e-01	-7.3625283000e+01	-7.7707179000e+01
1.3160641708e-01	-7.3701097000e+01	-7.7803158000e+01
1.3222365650e-01	-7.3772207000e+01	-7.7893659000e+01
1.3279213811e-01	-7.3838541000e+01	-7.7978190000e+01
1.3336153290e-01	-7.3904463000e+01	-7.8062004000e+01
1.3391161497e-01	-7.3966303000e+01	-7.8140158000e+01
1.3446606863e-01	-7.4025428000e+01	-7.8214110000e+01
1.3493927872e-01	-7.4072363000e+01	-7.8271956000e+01
1.3538742502e-01	-7.4113137000e+01	-7.8321282000e+01
1.3583592105e-01	-7.4149896000e+01	-7.8364678000e+01
1.3627654821e-01	-7.4181810000e+01	-7.8401172000e+01
1.3672687059e-01	-7.4210067000e+01	-7.8432174000e+01
1.3720406368e-01	-7.4235379000e+01	-7.8458444000e+01
1.3773005343e-01	-7.4258232000e+01	-7.8480389000e+01
1.3829035531e-01	-7.4277553000e+01	-7.8496990000e+01
1.3879766380e-01	-7.4291363000e+01	-7.8507237000e+01
1.3926863952e-01	-7.4301665000e+01	-7.8513615000e+01
1.3974155817e-01	-7.4310059000e+01	-7.8517699000e+01
1.4019920539e-01	-7.4316695000e+01	-7.8519963000e+01
1.4065453081e-01	-7.4322136000e+01	-7.8520958000e+01
1.4111519929e-01	-7.4326686000e+01	-7.8520979000e+01
1.4158692303e-01	-7.4330535000e+01	-7.8520199000e+01
1.4207457880e-01	-7.4333800000e+01	-7.8518713000e+01
1.4258273246e-01	-7.4336552000e+01	-7.8516562000e+01
1.4311601791e-01	-7.4338828000e+01	-7.8513746000e+01
1.4367927304e-01	-7.4340632000e+01	-7.8510224000e+01
1.4427781177e-01	-7.4341936000e+01	-7.8505910000e+01
1.4491756002e-01	-7.4342677000e+01	-7.8500670000e+01
1.4560528890e-01	-7.4342743000e+01	-7.8494303000e+01
1.4634877984e-01	-7.4341960000e+01	-7.8486515000e+01
1.4715712576e-01	-7.4340058000e+01	-7.8476880000e+01
1.4804102247e-01	-7.4336622000e+01	-7.8464757000e+01
1.4901312817e-01	-7.4331003000e+01	-7.8449169000e+01
1.4992992838e-01	-7.4323655000e+01	-7.8431854000e+01
1.5077506366e-01	-7.4314803000e+01	-7.8413148000e+01
1.5155823893e-01	-7.4304493000e+01	-7.8392955000e+01
1.5228806137e-01	-7.4292735000e+01	-7.8371154000e+01
1.5297238041e-01	-7.4279504000e+01	-7.8347590000e+01
1.5361863747e-01	-7.4264734000e+01	-7.8322064000e+01
1.5426509854e-01	-7.4247419000e+01	-7.8292822000e+01
1.5488073504e-01	-7.4228256000e+01	-7.8261016000e+01
1.5547286210e-01	-7.4207092000e+01	-7.8226335000e+01
1.5605254470e-01	-7.4183582000e+01	-7.8188161000e+01
1.5663595772e-01	-7.4157056000e+01	-7.8145374000e+01
1.5724829124e-01	-7.4126270000e+01	-7.8095957000e+01
1.5791845604e-01	-7.4089765000e+01	-7.8037571000e+01
1.5840931764e-01	-7.4061944000e+01	-7.7993190000e+01
1.5883625687e-01	-7.4037711000e+01	-7.7954600000e+01
1.5922547413e-01	-7.4016173000e+01	-7.7920356000e+01
1.5959480551e-01	-7.3996717000e+01	-7.7889464000e+01
1.5996437976e-01	-7.3978637000e+01	-7.7860781000e+01
1.6032646402e-01	-7.3962612000e+01	-7.7835358000e+01
1.6069327931e-01	-7.3948315000e+01	-7.7812642000e+01
1.6107975704e-01	-7.3935489000e+01	-7.7792164000e+01
1.6149702048e-01	-7.3924201000e+01	-7.7773944000e+01
1.6195784440e-01	-7.3914611000e+01	-7.7758101000e+01
1.6242954871e-01	-7.3907534000e+01	-7.7745846000e+01
1.6284021591e-01	-7.3903257000e+01	-7.7737820000e+01
1.6323082237e-01	-7.3900516000e+01	-7.7731987000e+01
1.6362244886e-01	-7.3898818000e+01	-7.7727516000e+01
1.6400517674e-01	-7.3897972000e+01	-7.7724175000e+01
1.6438772976e-01	-7.3897766000e+01	-7.7721614000e+01
1.6477552868e-01	-7.3898072000e+01	-7.7719620000e+01
1.6517276053e-01	-7.3898811000e+01	-7.7718054000e+01
1.6558303914e-01	-7.3899925000e+01	-7.7716814000e+01
1.6600976465e-01	-7.3901379000e+01	-7.7715827000e+01
1.6645636632e-01	-7.3903148000e+01	-7.7715035000e+01
1.6692639971e-01	-7.3905219000e+01	-7.7714396000e+01
1.6742374098e-01	-7.3907587000e+01	-7.7713875000e+01
1.6795265484e-01	-7.3910253000e+01	-7.7713445000e+01
1.6851794033e-01	-7.3913225000e+01	-7.7713082000e+01
1.6912507652e-01	-7.3916518000e+01	-7.7712769000e+01
1.6978036820e-01	-7.3920153000e+01	-7.7712488000e+01
1.7049117908e-01	-7.3924158000e+01	-7.7712224000e+01
1.7126608718e-01	-7.3928565000e+01	-7.7711964000e+01
1.7211524433e-01	-7.3933416000e+01	-7.7711693000e+01
1.7305066752e-01	-7.3938761000e+01	-7.7711396000e+01
1.7408670529e-01	-7.3944657000e+01	-7.7711053000e+01
1.7524048456e-01	-7.3951170000e+01	-7.7710643000e+01
1.7653259067e-01	-7.3958377000e+01	-7.7710138000e+01
1.7798780567e-01	-7.3966363000e+01	-7.7709500000e+01
1.7963606039e-01	-7.3975220000e+01	-7.7708680000e+01
1.8149423887e-01	-7.3984944000e+01	-7.7707620000e+01
1.8357083173e-01	-7.3995461000e+01	-7.7706251000e+01
1.8589676067e-01	-7.4006778000e+01	-7.7704470000e+01
1.8838240809e-01	-7.4018302000e+01	-7.7702257000e+01
1.9054764709e-01	-7.4027839000e+01	-7.7700054000e+01
1.9247220574e-01	-7.4035911000e+01	-7.7697877000e+01
1.9418543201e-01	-7.4042771000e+01	-7.7695774000e+01
1.9572031681e-01	-7.4048663000e+01	-7.7693779000e+01
1.9710202109e-01	-7.4053776000e+01	-7.7691925000e+01
1.9835202393e-01	-7.4058270000e+01	-7.7690247000e+01
1.9948827798e-01	-7.4062280000e+01	-7.7688783000e+01
2.0052601582e-01	-7.4065923000e+01	-7.7687570000e+01
2.0147824535e-01	-7.4069303000e+01	-7.7686652000e+01
2.0235620641e-01	-7.4072512000e+01	-7.7686075000e+01
2.0316973995e-01	-7.4075637000e+01	-7.7685889000e+01
2.0392759885e-01	-7.4078757000e+01	-7.7686150000e+01
2.0463772971e-01	-7.4081949000e+01	-7.7686919000e+01
2.0530758364e-01	-7.4085289000e+01	-7.7688261000e+01
2.0597764158e-01	-7.4089050000e+01	-7.7690374000e+01
2.0661450458e-01	-7.4093114000e+01	-7.7693270000e+01
2.0722492432e-01	-7.4097540000e+01	-7.7697008000e+01
2.0781893602e-01	-7.4102397000e+01	-7.7701649000e+01
2.0841004304e-01	-7.4107760000e+01	-7.7707252000e+01
2.0901554716e-01	-7.4113674000e+01	-7.7713829000e+01
2.0965842353e-01	-7.4120054000e+01	-7.7721173000e+01
2.1024980256e-01	-7.4125406000e+01	-7.7727289000e+01
2.1071696042e-01	-7.4128717000e+01	-7.7730781000e+01
2.1113442787e-01	-7.4130543000e+01	-7.7732184000e+01
2.1152444173e-01	-7.4130945000e+01	-7.7731491000e+01
2.1191493161e-01	-7.4129823000e+01	-7.7728449000e+01
2.1229221929e-01	-7.4127136000e+01	-7.7723050000e+01
2.1266910867e-01	-7.4122847000e+01	-7.7715218000e+01
2.1305952083e-01	-7.4116819000e+01	-7.7704738000e+01
2.1347253897e-01	-7.4108958000e+01	-7.7691500000e+01
2.1391406960e-01	-7.4099329000e+01	-7.7675674000e+01
2.1439373992e-01	-7.4088084000e+01	-7.7657572000e+01
2.1482984006e-01	-7.4077713000e+01	-7.7641167000e+01
2.1523487277e-01	-7.4068326000e+01	-7.7626526000e+01
2.1564170268e-01	-7.4059360000e+01	-7.7612704000e+01
2.1603386348e-01	-7.4051259000e+01	-7.7600333000e+01
2.1642225500e-01	-7.4043783000e+01	-7.7588991000e+01
2.1681324033e-01	-7.4036766000e+01	-7.7578390000e+01
2.1721140478e-01	-7.4030068000e+01	-7.7568281000e+01
2.1762053706e-01	-7.4023548000e+01	-7.7558428000e+01
2.1804408588e-01	-7.4017056000e+01	-7.7548584000e+01
2.1848540279e-01	-7.4010430000e+01	-7.7538488000e+01
2.1894793648e-01	-7.4003481000e+01	-7.7527846000e+01
2.1943533966e-01	-7.3995989000e+01	-7.7516324000e+01
2.1994406649e-01	-7.3987810000e+01	-7.7503710000e+01
2.2046779273e-01	-7.3978828000e+01	-7.7489841000e+01
2.2101222088e-01	-7.3968696000e+01	-7.7474205000e+01
2.2158238312e-01	-7.3957002000e+01	-7.7456189000e+01
2.2218355451e-01	-7.3943218000e+01	-7.7435005000e+01
2.2282143755e-01	-7.3926646000e+01	-7.7409601000e+01
2.2344864419e-01	-7.3908051000e+01	-7.7381160000e+01
2.2404707605e-01	-7.3887858000e+01	-7.7350316000e+01
2.2462433970e-01	-7.3865833000e+01	-7.7316693000e+01
2.2519122811e-01	-7.3841563000e+01	-7.7279641000e+01
2.2576363444e-01	-7.3814305000e+01	-7.7238010000e+01
2.2635952107e-01	-7.3783103000e+01	-7.7190329000e+01
2.2700441808e-01	-7.3746636000e+01	-7.7134601000e+01
2.2748651706e-01	-7.3718243000e+01	-7.7091251000e+01
2.2790448968e-01	-7.3693492000e+01	-7.7053536000e+01
2.2828645981e-01	-7.3671307000e+01	-7.7019825000e+01
2.2864922410e-01	-7.3651095000e+01	-7.6989223000e+01
2.2901221182e-01	-7.3632126000e+01	-7.6960632000e+01
2.2936771926e-01	-7.3615104000e+01	-7.6935115000e+01
2.2972725828e-01	-7.3599704000e+01	-7.6912166000e+01
2.3010459453e-01	-7.3585653000e+01	-7.6891358000e+01
2.3050950094e-01	-7.3573001000e+01	-7.6872731000e+01
2.3094836976e-01	-7.3561977000e+01	-7.6856561000e+01
2.3142212386e-01	-7.3552876000e+01	-7.6843180000e+01
2.3182812803e-01	-7.3547040000e+01	-7.6834486000e+01
2.3221250740e-01	-7.3542896000e+01	-7.6828142000e+01
2.3259800396e-01	-7.3539843000e+01	-7.6823237000e+01
2.3297353328e-01	-7.3537731000e+01	-7.6819556000e+01
2.3334789685e-01	-7.3536306000e+01	-7.6816722000e+01
2.3372649601e-01	-7.3535419000e+01	-7.6814509000e+01
2.3411344004e-01	-7.3534972000e+01	-7.6812766000e+01
2.3451221651e-01	-7.3534897000e+01	-7.6811386000e+01
2.3492608955e-01	-7.3535146000e+01	-7.6810290000e+01
2.3535827468e-01	-7.3535685000e+01	-7.6809418000e+01
2.3581210405e-01	-7.3536491000e+01	-7.6808726000e+01
2.3629116235e-01	-7.3537548000e+01	-7.6808177000e+01
2.3679937431e-01	-7.3538849000e+01	-7.6807742000e+01
2.3734113093e-01	-7.3540392000e+01	-7.6807401000e+01
2.3792139640e-01	-7.3542180000e+01	-7.6807134000e+01
2.3854590237e-01	-7.3544221000e+01	-7.6806928000e+01
2.3922122565e-01	-7.3546531000e+01	-7.6806771000e+01
2.3995508939e-01	-7.3549128000e+01	-7.6806655000e+01
2.4075650876e-01	-7.3552038000e+01	-7.6806570000e+01
2.4163618932e-01	-7.3555294000e+01	-7.6806512000e+01
2.4260676981e-01	-7.3558934000e+01	-7.6806474000e+01
2.4368337594e-01	-7.3563007000e+01	-7.6806452000e+01
2.4488406724e-01	-7.3567569000e+01	-7.6806441000e+01
2.4623055593e-01	-7.3572688000e+01	-7.6806435000e+01
2.4774894527e-01	-7.3578445000e+01	-7.6806430000e+01
2.4947077871e-01	-7.3584934000e+01	-7.6806418000e+01
2.5140916130e-01	-7.3592170000e+01	-7.6806393000e+01
2.5357137904e-01	-7.3600143000e+01	-7.6806343000e+01
2.5600005007e-01	-7.3608960000e+01	-7.6806258000e+01
2.5874214470e-01	-7.3618730000e+01	-7.6806122000e+01
2.6185553307e-01	-7.3629580000e+01	-7.6805913000e+01
2.6541108352e-01	-7.3641651000e+01	-7.6805604000e+01
2.6947648770e-01	-7.3655038000e+01	-7.6805155000e+01
2.7412183677e-01	-7.3669800000e+01	-7.6804513000e+01
2.7649071415e-01	-7.3677111000e+01	-7.6804132000e+01
2.7794566686e-01	-7.3681530000e+01	-7.6803878000e+01
2.7940060985e-01	-7.3685895000e+01	-7.6803610000e+01
2.8106960533e-01	-7.3690836000e+01	-7.6803285000e+01
2.8285233017e-01	-7.3696036000e+01	-7.6802915000e+01
2.8438035644e-01	-7.3700429000e+01	-7.6802579000e+01
2.8590837299e-01	-7.3704764000e+01	-7.6802225000e+01
2.8751524332e-01	-7.3709260000e+01	-7.6801833000e+01
2.8920058855e-01	-7.3713906000e+01	-7.6801399000e+01
2.9070317216e-01	-7.3717988000e+01	-7.6800992000e+01
2.9143935769e-01	-7.3719967000e+01	-7.6800785000e+01
2.9304285704e-01	-7.3724232000e+01	-7.6800318000e+01
2.9560873772e-01	-7.3730921000e+01	-7.6799521000e+01
2.9696837032e-01	-7.3734398000e+01	-7.6799072000e+01
2.9832800293e-01	-7.3737828000e+01	-7.6798604000e+01
3.0001005490e-01	-7.3742004000e+01	-7.6797998000e+01
3.0188942102e-01	-7.3746584000e+01	-7.6797284000e+01
3.0336633854e-01	-7.3750117000e+01	-7.6796692000e+01
3.0484326578e-01	-7.3753591000e+01	-7.6796074000e+01
3.0644012030e-01	-7.3757279000e+01	-7.6795373000e+01
3.0816393553e-01	-7.3761181000e+01	-7.6794577000e+01
3.0962029686e-01	-7.3764411000e+01	-7.6793871000e+01
3.1107665819e-01	-7.3767578000e+01	-7.6793132000e+01
3.1267712657e-01	-7.3770984000e+01	-7.6792279000e+01
3.1443343728e-01	-7.3774631000e+01	-7.6791293000e+01
3.1586830982e-01	-7.3777536000e+01	-7.6790445000e+01
3.1730318235e-01	-7.3780373000e+01	-7.6789557000e+01
3.1890721600e-01	-7.3783459000e+01	-7.6788513000e+01
3.2069913089e-01	-7.3786798000e+01	-7.6787279000e+01
3.2211148488e-01	-7.3789345000e+01	-7.6786253000e+01
3.2352383886e-01	-7.3791813000e+01	-7.6785175000e+01
3.2513648941e-01	-7.3794531000e+01	-7.6783878000e+01
3.2687680010e-01	-7.3797338000e+01	-7.6782392000e+01
3.2836621065e-01	-7.3799631000e+01	-7.6781044000e+01
3.2985562120e-01	-7.3801817000e+01	-7.6779619000e+01
3.3142545930e-01	-7.3803999000e+01	-7.6778027000e+01
3.3307984396e-01	-7.3806154000e+01	-7.6776241000e+01
3.3455753865e-01	-7.3807945000e+01	-7.6774543000e+01
3.3603523334e-01	-7.3809601000e+01	-7.6772740000e+01
3.3760781097e-01	-7.3811205000e+01	-7.6770693000e+01
3.3928150835e-01	-7.3812718000e+01	-7.6768357000e+01
3.4074646714e-01	-7.3813866000e+01	-7.6766163000e+01
3.4221143564e-01	-7.3814834000e+01	-7.6763815000e+01
3.4378772426e-01	-7.3815658000e+01	-7.6761098000e+01
3.4548440649e-01	-7.3816268000e+01	-7.6757926000e+01
3.4693536647e-01	-7.3816539000e+01	-7.6754984000e+01
3.4838633618e-01	-7.3816555000e+01	-7.6751803000e+01
3.4996739469e-01	-7.3816249000e+01	-7.6748028000e+01
3.5169075333e-01	-7.3815486000e+01	-7.6743492000e+01
3.5312591730e-01	-7.3814462000e+01	-7.6739326000e+01
3.5456109099e-01	-7.3813039000e+01	-7.6734751000e+01
3.5614941606e-01	-7.3810932000e+01	-7.6729131000e+01
3.5790509532e-01	-7.3807847000e+01	-7.6722108000e+01
3.5932180147e-01	-7.3804679000e+01	-7.6715695000e+01
3.6073850762e-01	-7.3800793000e+01	-7.6708476000e+01
3.6233639190e-01	-7.3795388000e+01	-7.6699155000e+01
3.6413386357e-01	-7.3787716000e+01	-7.6686793000e+01
3.6552856604e-01	-7.3780318000e+01	-7.6675448000e+01
3.6692325880e-01	-7.3771334000e+01	-7.6662130000e+01
3.6822758593e-01	-7.3761140000e+01	-7.6647397000e+01
3.6939786068e-01	-7.3750147000e+01	-7.6631776000e+01
3.7045962283e-01	-7.3738292000e+01	-7.6615102000e+01
3.7142722093e-01	-7.3725559000e+01	-7.6597296000e+01
3.7231432347e-01	-7.3711904000e+01	-7.6578239000e+01
3.7313239375e-01	-7.3697270000e+01	-7.6557804000e+01
3.7389141841e-01	-7.3681582000e+01	-7.6535841000e+01
3.7460032522e-01	-7.3664746000e+01	-7.6512173000e+01
3.7526734248e-01	-7.3646634000e+01	-7.6486583000e+01
3.7590041677e-01	-7.3627077000e+01	-7.6458790000e+01
3.7653359791e-01	-7.3604876000e+01	-7.6427035000e+01
3.7714099639e-01	-7.3580789000e+01	-7.6392347000e+01
3.7773188969e-01	-7.3554492000e+01	-7.6354219000e+01
3.7832069434e-01	-7.3525343000e+01	-7.6311682000e+01
3.7893159009e-01	-7.3492055000e+01	-7.6262817000e+01
3.7959173910e-01	-7.3453076000e+01	-7.6205322000e+01
3.8013063961e-01	-7.3419721000e+01	-7.6155995000e+01
3.8058128258e-01	-7.3391536000e+01	-7.6114316000e+01
3.8098812221e-01	-7.3366519000e+01	-7.6077393000e+01
3.8137121924e-01	-7.3343889000e+01	-7.6044114000e+01
3.8175469515e-01	-7.3322636000e+01	-7.6013030000e+01
3.8212766952e-01	-7.3303705000e+01	-7.5985542000e+01
3.8250249940e-01	-7.3286695000e+01	-7.5961063000e+01
3.8289294070e-01	-7.3271290000e+01	-7.5939133000e+01
3.8331271053e-01	-7.3257381000e+01	-7.5919585000e+01
3.8377694428e-01	-7.3245024000e+01	-7.5902468000e+01
3.8425991758e-01	-7.3235154000e+01	-7.5888990000e+01
3.8468659452e-01	-7.3228565000e+01	-7.5880081000e+01
3.8509034489e-01	-7.3223833000e+01	-7.5873695000e+01
3.8549529016e-01	-7.3220271000e+01	-7.5868847000e+01
3.8588966590e-01	-7.3217711000e+01	-7.5865276000e+01
3.8628281759e-01	-7.3215866000e+01	-7.5862576000e+01
3.8668053517e-01	-7.3214566000e+01	-7.5860504000e+01
3.8708721936e-01	-7.3213697000e+01	-7.5858900000e+01
3.8750665889e-01	-7.3213183000e+01	-7.5857649000e+01
3.8794237044e-01	-7.3212966000e+01	-7.5856671000e+01
3.8839788044e-01	-7.3213007000e+01	-7.5855903000e+01
3.8887685131e-01	-7.3213276000e+01	-7.5855300000e+01
3.8938325634e-01	-7.3213753000e+01	-7.5854826000e+01
3.8992143797e-01	-7.3214426000e+01	-7.5854453000e+01
3.9049633125e-01	-7.3215286000e+01	-7.5854160000e+01
3.9111353181e-01	-7.3216332000e+01	-7.5853929000e+01
3.9177949017e-01	-7.3217565000e+01	-7.5853749000e+01
3.9250173519e-01	-7.3218994000e+01	-7.5853608000e+01
3.9328908775e-01	-7.3220630000e+01	-7.5853499000e+01
3.9415195226e-01	-7.3222490000e+01	-7.5853414000e+01
3.9510267602e-01	-7.3224595000e+01	-7.5853348000e+01
3.9615600586e-01	-7.3226974000e+01	-7.5853297000e+01
3.9732959330e-01	-7.3229661000e+01	-7.5853257000e+01
3.9864469397e-01	-7.3232697000e+01	-7.5853224000e+01
4.0012692540e-01	-7.3236134000e+01	-7.5853195000e+01
4.0180732587e-01	-7.3240034000e+01	-7.5853166000e+01
4.0370027308e-01	-7.3244414000e+01	-7.5853132000e+01
4.0581837661e-01	-7.3249288000e+01	-7.5853090000e+01
4.0819678406e-01	-7.3254715000e+01	-7.5853034000e+01
4.1088327206e-01	-7.3260776000e+01	-7.5852956000e+01
4.1393553589e-01	-7.3267566000e+01	-7.5852847000e+01
4.1742485188e-01	-7.3275196000e+01	-7.5852694000e+01
4.2143827299e-01	-7.3283790000e+01	-7.5852477000e+01
4.2604965966e-01	-7.3293417000e+01	-7.5852172000e+01
4.2925499715e-01	-7.3299950000e+01	-7.5851922000e+01
4.3063969354e-01	-7.3302732000e+01	-7.5851804000e+01
4.3202438022e-01	-7.3305488000e+01	-7.5851681000e+01
4.3374833145e-01	-7.3308885000e+01	-7.5851518000e+01
4.3566848937e-01	-7.3312623000e+01	-7.5851326000e+01
4.3717037353e-01	-7.3315513000e+01	-7.5851167000e+01
4.3867225769e-01	-7.3318373000e+01	-7.5851001000e+01
4.4029472973e-01	-7.3321429000e+01	-7.5850812000e+01
4.4204206412e-01	-7.3324680000e+01	-7.5850598000e+01
4.4351023846e-01	-7.3327380000e+01	-7.5850411000e+01
4.4497840308e-01	-7.3330051000e+01	-7.5850215000e+01
4.4659886420e-01	-7.3332965000e+01	-7.5849990000e+01
4.4838334738e-01	-7.3336133000e+01	-7.5849730000e+01
4.4981665586e-01	-7.3338645000e+01	-7.5849513000e+01
4.5124997405e-01	-7.3341128000e+01	-7.5849288000e+01
4.5287264039e-01	-7.3343905000e+01	-7.5849023000e+01
4.5461125102e-01	-7.3346840000e+01	-7.5848727000e+01
4.5611519468e-01	-7.3349343000e+01	-7.5848461000e+01
4.5761914806e-01	-7.3351815000e+01	-7.5848185000e+01
4.5919871052e-01	-7.3354375000e+01	-7.5847885000e+01
4.6085453294e-01	-7.3357021000e+01	-7.5847558000e+01
4.6234149541e-01	-7.3359363000e+01	-7.5847254000e+01
4.6382846758e-01	-7.3361672000e+01	-7.5846940000e+01
4.6540878779e-01	-7.3364090000e+01	-7.5846594000e+01
4.6708705104e-01	-7.3366617000e+01	-7.5846213000e+01
4.6855890723e-01	-7.3368799000e+01	-7.5845868000e+01
4.7003077313e-01	-7.3370948000e+01	-7.5845511000e+01
4.7161400773e-01	-7.3373222000e+01	-7.5845115000e+01
4.7331593586e-01	-7.3375623000e+01	-7.5844674000e+01
4.7477172402e-01	-7.3377641000e+01	-7.5844284000e+01
4.7622752190e-01	-7.3379625000e+01	-7.5843882000e+01
4.7781520581e-01	-7.3381750000e+01	-7.5843429000e+01
4.7954575328e-01	-7.3384020000e+01	-7.5842917000e+01
4.8098401623e-01	-7.3385870000e+01	-7.5842478000e+01
4.8242228889e-01	-7.3387685000e+01	-7.5842026000e+01
4.8401615131e-01	-7.3389656000e+01	-7.5841509000e+01
4.8578138007e-01	-7.3391788000e+01	-7.5840915000e+01
4.8719875652e-01	-7.3393461000e+01	-7.5840423000e+01
4.8861612327e-01	-7.3395099000e+01	-7.5839915000e+01
4.9021809741e-01	-7.3396907000e+01	-7.5839324000e+01
4.9202808155e-01	-7.3398893000e+01	-7.5838631000e+01
4.9342331833e-01	-7.3400383000e+01	-7.5838079000e+01
4.9481855511e-01	-7.3401837000e+01	-7.5837510000e+01
4.9643160395e-01	-7.3403471000e+01	-7.5836831000e+01
4.9818512656e-01	-7.3405190000e+01	-7.5836065000e+01
4.9966440474e-01	-7.3406592000e+01	-7.5835397000e+01
5.0114367320e-01	-7.3407950000e+01	-7.5834706000e+01
5.0271049005e-01	-7.3409338000e+01	-7.5833950000e+01
5.0436969317e-01	-7.3410751000e+01	-7.5833121000e+01
5.0583750806e-01	-7.3411951000e+01	-7.5832360000e+01
5.0730531325e-01	-7.3413102000e+01	-7.5831575000e+01
5.0887603538e-01	-7.3414279000e+01	-7.5830704000e+01
5.1055659129e-01	-7.3415473000e+01	-7.5829736000e+01
5.1201155371e-01	-7.3416451000e+01	-7.5828867000e+01
5.1346650642e-01	-7.3417375000e+01	-7.5827967000e+01
5.1504210530e-01	-7.3418314000e+01	-7.5826955000e+01
5.1674797758e-01	-7.3419255000e+01	-7.5825814000e+01
5.1818815431e-01	-7.3419985000e+01	-7.5824812000e+01
5.1962832132e-01	-7.3420655000e+01	-7.5823773000e+01
5.2120995300e-01	-7.3421319000e+01	-7.5822584000e+01
5.2294654299e-01	-7.3421956000e+01	-7.5821220000e+01
5.2437017568e-01	-7.3422404000e+01	-7.5820052000e+01
5.2579381808e-01	-7.3422782000e+01	-7.5818837000e+01
5.2738327005e-01	-7.3423117000e+01	-7.5817419000e+01
5.2915743629e-01	-7.3423376000e+01	-7.5815756000e+01
5.3056204770e-01	-7.3423492000e+01	-7.5814374000e+01
5.3196665911e-01	-7.3423523000e+01	-7.5812930000e+01
5.3356599088e-01	-7.3423449000e+01	-7.5811203000e+01
5.3529101072e-01	-7.3423232000e+01	-7.5809236000e+01
5.3677118264e-01	-7.3422924000e+01	-7.5807451000e+01
5.3825135457e-01	-7.3422495000e+01	-7.5805570000e+01
5.3981131287e-01	-7.3421902000e+01	-7.5803472000e+01
5.4145496285e-01	-7.3421109000e+01	-7.5801122000e+01
5.4292513840e-01	-7.3420241000e+01	-7.5798885000e+01
5.4439531396e-01	-7.3419210000e+01	-7.5796506000e+01
5.4595916784e-01	-7.3417919000e+01	-7.5793803000e+01
5.4762220824e-01	-7.3416304000e+01	-7.5790711000e+01
5.4908097881e-01	-7.3414660000e+01	-7.5787788000e+01
5.5053975908e-01	-7.3412780000e+01	-7.5784644000e+01
5.5210839257e-01	-7.3410466000e+01	-7.5780983000e+01
5.5379458297e-01	-7.3407598000e+01	-7.5776674000e+01
5.5524030676e-01	-7.3404783000e+01	-7.5772623000e+01
5.5668604027e-01	-7.3401593000e+01	-7.5768190000e+01
5.5826054140e-01	-7.3397629000e+01	-7.5762853000e+01
5.5997450598e-01	-7.3392640000e+01	-7.5756324000e+01
5.6140524007e-01	-7.3387841000e+01	-7.5750184000e+01
5.6283597417e-01	-7.3382358000e+01	-7.5743285000e+01
5.6441774185e-01	-7.3375348000e+01	-7.5734581000e+01
5.6616531910e-01	-7.3366184000e+01	-7.5723316000e+01
5.6757870284e-01	-7.3357419000e+01	-7.5712596000e+01
5.6899208658e-01	-7.3347140000e+01	-7.5700032000e+01
5.7043564401e-01	-7.3334682000e+01	-7.5684761000e+01
5.7172261107e-01	-7.3321465000e+01	-7.5668461000e+01
5.7290322219e-01	-7.3307129000e+01	-7.5650634000e+01
5.7398143124e-01	-7.3291723000e+01	-7.5631287000e+01
5.7497513258e-01	-7.3275101000e+01	-7.5610186000e+01
5.7589671241e-01	-7.3257138000e+01	-7.5587118000e+01
5.7675776999e-01	-7.3237672000e+01	-7.5561823000e+01
5.7756900116e-01	-7.3216499000e+01	-7.5533981000e+01
5.7838044605e-01	-7.3192076000e+01	-7.5501477000e+01
5.7915241062e-01	-7.3165352000e+01	-7.5465484000e+01
5.7989534783e-01	-7.3136005000e+01	-7.5425510000e+01
5.8062507312e-01	-7.3103413000e+01	-7.5380656000e+01
5.8136532909e-01	-7.3066430000e+01	-7.5329290000e+01
5.8215977335e-01	-7.3022651000e+01	-7.5268023000e+01
5.8287871538e-01	-7.2980226000e+01	-7.5208391000e+01
5.8349841261e-01	-7.2942631000e+01	-7.5155526000e+01
5.8404127670e-01	-7.2909970000e+01	-7.5109742000e+01
5.8454320327e-01	-7.2880903000e+01	-7.5069251000e+01
5.8504593617e-01	-7.2853691000e+01	-7.5031706000e+01
5.8553033752e-01	-7.2829904000e+01	-7.4999320000e+01
5.8601683724e-01	-7.2808854000e+01	-7.4971146000e+01
5.8652706013e-01	-7.2790052000e+01	-7.4946528000e+01
5.8707300376e-01	-7.2773603000e+01	-7.4925583000e+01
5.8767699240e-01	-7.2759430000e+01	-7.4908167000e+01
5.8823948979e-01	-7.2749460000e+01	-7.4896403000e+01
5.8874943095e-01	-7.2742590000e+01	-7.4888612000e+01
5.8926324825e-01	-7.2737309000e+01	-7.4882841000e+01
5.8975209891e-01	-7.2733471000e+01	-7.4878785000e+01
5.9023381903e-01	-7.2730559000e+01	-7.4875789000e+01
5.9071809409e-01	-7.2728300000e+01	-7.4873505000e+01
5.9121161750e-01	-7.2726524000e+01	-7.4871719000e+01
5.9171984888e-01	-7.2725117000e+01	-7.4870289000e+01
5.9224776214e-01	-7.2724002000e+01	-7.4869118000e+01
5.9280022430e-01	-7.2723118000e+01	-7.4868132000e+01
5.9338229670e-01	-7.2722423000e+01	-7.4867280000e+01
5.9399943897e-01	-7.2721885000e+01	-7.4866521000e+01
5.9465769361e-01	-7.2721479000e+01	-7.4865823000e+01
5.9536386089e-01	-7.2721184000e+01	-7.4865160000e+01
5.9612577081e-01	-7.2720985000e+01	-7.4864511000e+01
5.9695244826e-01	-7.2720870000e+01	-7.4863855000e+01
5.9785449193e-01	-7.2720826000e+01	-7.4863174000e+01
5.9884432685e-01	-7.2720845000e+01	-7.4862448000e+01
5.9993667070e-01	-7.2720915000e+01	-7.4861656000e+01
6.0114900015e-01	-7.2721024000e+01	-7.4860775000e+01
6.0250215308e-01	-7.2721157000e+01	-7.4859773000e+01
6.0402107673e-01	-7.2721295000e+01	-7.4858615000e+01
6.0573566304e-01	-7.2721406000e+01	-7.4857251000e+01
6.0768194365e-01	-7.2721448000e+01	-7.4855614000e+01
6.0987852208e-01	-7.2721354000e+01	-7.4853637000e+01
6.1233736680e-01	-7.2721035000e+01	-7.4851232000e+01
6.1510569097e-01	-7.2720353000e+01	-7.4848243000e+01
6.1823966468e-01	-7.2719093000e+01	-7.4844430000e+01
6.2180813560e-01	-7.2716898000e+01	-7.4839406000e+01
6.2589584461e-01	-7.2713141000e+01	-7.4832498000e+01
6.2918264911e-01	-7.2708892000e+01	-7.4825761000e+01
6.3070213620e-01	-7.2706471000e+01	-7.4822192000e+01
6.3222219646e-01	-7.2703706000e+01	-7.4818273000e+01
6.3391857753e-01	-7.2700159000e+01	-7.4813421000e+01
6.3567289674e-01	-7.2695896000e+01	-7.4807772000e+01
6.3725080771e-01	-7.2691454000e+01	-7.4802035000e+01
6.3882886440e-01	-7.2686329000e+01	-7.4795543000e+01
6.4043541415e-01	-7.2680277000e+01	-7.4787991000e+01
6.4207310905e-01	-7.2673056000e+01	-7.4779081000e+01
6.4366433879e-01	-7.2664790000e+01	-7.4768950000e+01
6.4520172998e-01	-7.2655347000e+01	-7.4757401000e+01
6.4668588491e-01	-7.2644519000e+01	-7.4744138000e+01
6.4813131726e-01	-7.2631920000e+01	-7.4728621000e+01
6.4932161389e-01	-7.2619612000e+01	-7.4713345000e+01
6.5042329352e-01	-7.2606263000e+01	-7.4696621000e+01
6.5142607806e-01	-7.2592082000e+01	-7.4678668000e+01
6.5234802704e-01	-7.2576942000e+01	-7.4659284000e+01
6.5320063288e-01	-7.2560756000e+01	-7.4638319000e+01
6.5399431940e-01	-7.2543412000e+01	-7.4615585000e+01
6.5473851951e-01	-7.2524771000e+01	-7.4590860000e+01
6.5544213184e-01	-7.2504653000e+01	-7.4563860000e+01
6.5614590931e-01	-7.2481710000e+01	-7.4532707000e+01
6.5681789075e-01	-7.2456798000e+01	-7.4498486000e+01
6.5746738279e-01	-7.2429606000e+01	-7.4460726000e+01
6.5810858824e-01	-7.2399536000e+01	-7.4418550000e+01
6.5876380220e-01	-7.2365442000e+01	-7.4370299000e+01
6.5946685108e-01	-7.2325371000e+01	-7.4313158000e+01
6.6015161699e-01	-7.2283731000e+01	-7.4253490000e+01
6.6066688178e-01	-7.2251623000e+01	-7.4207433000e+01
6.6112545189e-01	-7.2223294000e+01	-7.4166878000e+01
6.6155277971e-01	-7.2197775000e+01	-7.4130507000e+01
6.6198067097e-01	-7.2173683000e+01	-7.4096412000e+01
6.6239394170e-01	-7.2152298000e+01	-7.4066447000e+01
6.6280760101e-01	-7.2133112000e+01	-7.4039902000e+01
6.6323818323e-01	-7.2115721000e+01	-7.4016224000e+01
6.6369938601e-01	-7.2100061000e+01	-7.3995336000e+01
6.6420115715e-01	-7.2086333000e+01	-7.3977487000e+01
6.6475775775e-01	-7.2074665000e+01	-7.3962789000e+01
6.6521564784e-01	-7.2067410000e+01	-7.3953944000e+01
6.6564985363e-01	-7.2062109000e+01	-7.3947662000e+01
6.6608538060e-01	-7.2058028000e+01	-7.3942948000e+01
6.6650967745e-01	-7.2054995000e+01	-7.3939518000e+01
6.6693288626e-01	-7.2052699000e+01	-7.3936956000e+01
6.6736128268e-01	-7.2050954000e+01	-7.3935014000e+01
6.6779967548e-01	-7.2049638000e+01	-7.3933528000e+01
6.6825223223e-01	-7.2048665000e+01	-7.3932387000e+01
6.6872285822e-01	-7.2047975000e+01	-7.3931507000e+01
6.6921550731e-01	-7.2047522000e+01	-7.3930828000e+01
6.6973430822e-01	-7.2047273000e+01	-7.3930305000e+01
6.7028374913e-01	-7.2047204000e+01	-7.3929904000e+01
6.7086882336e-01	-7.2047297000e+01	-7.3929600000e+01
6.7149516539e-01	-7.2047542000e+01	-7.3929372000e+01
6.7216923548e-01	-7.2047930000e+01	-7.3929205000e+01
6.7289851390e-01	-7.2048461000e+01	-7.3929088000e+01
6.7369174383e-01	-7.2049134000e+01	-7.3929012000e+01
6.7455919365e-01	-7.2049956000e+01	-7.3928971000e+01
6.7551303581e-01	-7.2050934000e+01	-7.3928959000e+01
6.7656775485e-01	-7.2052081000e+01	-7.3928974000e+01
6.7774064283e-01	-7.2053414000e+01	-7.3929012000e+01
6.7905246966e-01	-7.2054955000e+01	-7.3929073000e+01
6.8052823114e-01	-7.2056732000e+01	-7.3929157000e+01
6.8219813980e-01	-7.2058778000e+01	-7.3929262000e+01
6.8409003782e-01	-7.2061124000e+01	-7.3929391000e+01
6.8620178798e-01	-7.2063762000e+01	-7.3929541000e+01
6.8857740733e-01	-7.2066741000e+01	-7.3929715000e+01
6.9126401190e-01	-7.2070114000e+01	-7.3929914000e+01
6.9432029759e-01	-7.2073945000e+01	-7.3930142000e+01
6.9781877450e-01	-7.2078314000e+01	-7.3930403000e+01
7.0182908692e-01	-7.2083294000e+01	-7.3930702000e+01
7.0642890345e-01	-7.2088964000e+01	-7.3931042000e+01
7.1174797288e-01	-7.2095460000e+01	-7.3931433000e+01
7.1340239639e-01	-7.2097467000e+01	-7.3931554000e+01
7.1505688791e-01	-7.2099468000e+01	-7.3931674000e+01
7.1672719487e-01	-7.2101481000e+01	-7.3931795000e+01
7.1821100008e-01	-7.2103263000e+01	-7.3931902000e+01
7.1969482471e-01	-7.2105041000e+01	-7.3932009000e+01
7.2129243698e-01	-7.2106948000e+01	-7.3932124000e+01
7.2301036513e-01	-7.2108993000e+01	-7.3932247000e+01
7.2448798210e-01	-7.2110746000e+01	-7.3932352000e+01
7.2596559908e-01	-7.2112493000e+01	-7.3932458000e+01
7.2757449005e-01	-7.2114390000e+01	-7.3932572000e+01
7.2931814258e-01	-7.2116438000e+01	-7.3932695000e+01
7.3077761260e-01	-7.2118147000e+01	-7.3932798000e+01
7.3223709233e-01	-7.2119851000e+01	-7.3932901000e+01
7.3385239497e-01	-7.2121731000e+01	-7.3933014000e+01
7.3563282715e-01	-7.2123796000e+01	-7.3933138000e+01
7.3706888487e-01	-7.2125456000e+01	-7.3933238000e+01
7.3850494259e-01	-7.2127111000e+01	-7.3933338000e+01
7.4012729806e-01	-7.2128975000e+01	-7.3933451000e+01
7.4186265429e-01	-7.2130962000e+01	-7.3933570000e+01
7.4336728769e-01	-7.2132678000e+01	-7.3933674000e+01
7.4487193081e-01	-7.2134390000e+01	-7.3933777000e+01
7.4645428137e-01	-7.2136184000e+01	-7.3933885000e+01
7.4811445596e-01	-7.2138060000e+01	-7.3933999000e+01
7.4960292419e-01	-7.2139737000e+01	-7.3934100000e+01
7.5109138270e-01	-7.2141408000e+01	-7.3934201000e+01
7.5267339325e-01	-7.2143179000e+01	-7.3934308000e+01
7.5435555208e-01	-7.2145056000e+01	-7.3934421000e+01
7.5582903062e-01	-7.2146694000e+01	-7.3934520000e+01
7.5730250915e-01	-7.2148327000e+01	-7.3934619000e+01
7.5888828898e-01	-7.2150080000e+01	-7.3934725000e+01
7.6059254863e-01	-7.2151957000e+01	-7.3934839000e+01
7.6204971627e-01	-7.2153556000e+01	-7.3934936000e+01
7.6350687420e-01	-7.2155151000e+01	-7.3935032000e+01
7.6509739478e-01	-7.2156886000e+01	-7.3935138000e+01
7.6683145896e-01	-7.2158771000e+01	-7.3935252000e+01
7.6827072252e-01	-7.2160331000e+01	-7.3935346000e+01
7.6970998607e-01	-7.2161886000e+01	-7.3935441000e+01
7.7130686974e-01	-7.2163605000e+01	-7.3935545000e+01
7.7307691697e-01	-7.2165505000e+01	-7.3935661000e+01
7.7449621692e-01	-7.2167023000e+01	-7.3935753000e+01
7.7591550717e-01	-7.2168537000e+01	-7.3935845000e+01
7.7752082315e-01	-7.2170244000e+01	-7.3935949000e+01
7.7924427894e-01	-7.2172070000e+01	-7.3936060000e+01
7.8073496211e-01	-7.2173644000e+01	-7.3936156000e+01
7.8222564528e-01	-7.2175214000e+01	-7.3936252000e+01
7.8379162666e-01	-7.2176857000e+01	-7.3936352000e+01
7.8543662697e-01	-7.2178578000e+01	-7.3936457000e+01
7.8691685719e-01	-7.2180122000e+01	-7.3936551000e+01
7.8839709711e-01	-7.2181661000e+01	-7.3936645000e+01
7.8996604147e-01	-7.2183287000e+01	-7.3936745000e+01
7.9162898473e-01	-7.2185004000e+01	-7.3936850000e+01
7.9309763508e-01	-7.2186516000e+01	-7.3936943000e+01
7.9456629515e-01	-7.2188024000e+01	-7.3937035000e+01
7.9613912536e-01	-7.2189634000e+01	-7.3937134000e+01
7.9782343113e-01	-7.2191352000e+01	-7.3937239000e+01
7.9927905414e-01	-7.2192832000e+01	-7.3937330000e+01
8.0073467716e-01	-7.2194307000e+01	-7.3937421000e+01
8.0231241327e-01	-7.2195902000e+01	-7.3937519000e+01
8.0402243370e-01	-7.2197624000e+01	-7.3937625000e+01
8.0546329045e-01	-7.2199071000e+01	-7.3937714000e+01
8.0690414721e-01	-7.2200513000e+01	-7.3937803000e+01
8.0848807154e-01	-7.2202094000e+01	-7.3937900000e+01
8.1022915941e-01	-7.2203826000e+01	-7.3938007000e+01
8.1165318069e-01	-7.2205238000e+01	-7.3938095000e+01
8.1307720196e-01	-7.2206646000e+01	-7.3938182000e+01
8.1466891744e-01	-7.2208215000e+01	-7.3938279000e+01
8.1644793128e-01	-7.2209963000e+01	-7.3938387000e+01
8.1785259127e-01	-7.2211339000e+01	-7.3938473000e+01
8.1925725126e-01	-7.2212711000e+01	-7.3938558000e+01
8.2085884653e-01	-7.2214270000e+01	-7.3938655000e+01
8.2258768423e-01	-7.2215948000e+01	-7.3938759000e+01
8.2406858476e-01	-7.2217381000e+01	-7.3938848000e+01
8.2554949499e-01	-7.2218809000e+01	-7.3938937000e+01
8.2711079392e-01	-7.2220311000e+01	-7.3939031000e+01
8.2875647426e-01	-7.2221888000e+01	-7.3939130000e+01
8.3022721326e-01	-7.2223294000e+01	-7.3939218000e+01
8.3169794255e-01	-7.2224696000e+01	-7.3939305000e+01
8.3326303990e-01	-7.2226183000e+01	-7.3939398000e+01
8.3492821753e-01	-7.2227760000e+01	-7.3939497000e+01
8.3638741554e-01	-7.2229138000e+01	-7.3939584000e+01
8.3784660383e-01	-7.2230512000e+01	-7.3939670000e+01
8.3941636421e-01	-7.2231986000e+01	-7.3939763000e+01
8.4110460441e-01	-7.2233566000e+01	-7.3939862000e+01
8.4255011448e-01	-7.2234915000e+01	-7.3939948000e+01
8.4399561483e-01	-7.2236260000e+01	-7.3940032000e+01
8.4557097085e-01	-7.2237722000e+01	-7.3940125000e+01
8.4728773325e-01	-7.2239309000e+01	-7.3940225000e+01
8.4871827305e-01	-7.2240629000e+01	-7.3940309000e+01
8.5014881285e-01	-7.2241944000e+01	-7.3940392000e+01
8.5173123142e-01	-7.2243395000e+01	-7.3940485000e+01
8.5348155791e-01	-7.2244995000e+01	-7.3940586000e+01
8.5489486393e-01	-7.2246283000e+01	-7.3940668000e+01
8.5630816995e-01	-7.2247568000e+01	-7.3940750000e+01
8.5789938027e-01	-7.2249010000e+01	-7.3940842000e+01
8.5969076086e-01	-7.2250629000e+01	-7.3940946000e+01
8.6108395756e-01	-7.2251884000e+01	-7.3941026000e+01
8.6247715427e-01	-7.2253135000e+01	-7.3941106000e+01
8.6407931299e-01	-7.2254571000e+01	-7.3941198000e+01
8.6581702988e-01	-7.2256123000e+01	-7.3941298000e+01
8.6729139245e-01	-7.2257436000e+01	-7.3941382000e+01
8.6876574530e-01	-7.2258745000e+01	-7.3941467000e+01
8.7032492643e-01	-7.2260126000e+01	-7.3941556000e+01
8.7197365717e-01	-7.2261582000e+01	-7.3941650000e+01
8.7343780964e-01	-7.2262871000e+01	-7.3941733000e+01
8.7431807308e-01	-7.2263644000e+01	-7.3941783000e+01
8.7588149951e-01	-7.2265014000e+01	-7.3941872000e+01
8.7927263930e-01	-7.2267974000e+01	-7.3942064000e+01
8.8054085710e-01	-7.2269076000e+01	-7.3942136000e+01
8.8180907489e-01	-7.2270175000e+01	-7.3942207000e+01
8.8351100302e-01	-7.2271646000e+01	-7.3942303000e+01
8.8550001835e-01	-7.2273360000e+01	-7.3942415000e+01
8.8692559397e-01	-7.2274585000e+01	-7.3942495000e+01
8.8835116959e-01	-7.2275807000e+01	-7.3942575000e+01
8.8993329672e-01	-7.2277159000e+01	-7.3942664000e+01
8.9168908284e-01	-7.2278654000e+01	-7.3942762000e+01
8.9309711381e-01	-7.2279851000e+01	-7.3942841000e+01
8.9450514478e-01	-7.2281044000e+01	-7.3942920000e+01
8.9609653968e-01	-7.2282389000e+01	-7.3943009000e+01
8.9789508967e-01	-7.2283904000e+01	-7.3943109000e+01
8.9928260331e-01	-7.2285070000e+01	-7.3943186000e+01
9.0067010723e-01	-7.2286233000e+01	-7.3943263000e+01
9.0227317913e-01	-7.2287573000e+01	-7.3943352000e+01
9.0401640422e-01	-7.2289026000e+01	-7.3943449000e+01
9.0548762896e-01	-7.2290249000e+01	-7.3943530000e+01
9.0695885369e-01	-7.2291469000e+01	-7.3943612000e+01
9.0851727709e-01	-7.2292757000e+01	-7.3943698000e+01
9.1016794103e-01	-7.2294118000e+01	-7.3943789000e+01
9.1162886825e-01	-7.2295320000e+01	-7.3943869000e+01
9.1308979546e-01	-7.2296518000e+01	-7.3943950000e+01
9.1465266816e-01	-7.2297796000e+01	-7.3944036000e+01
9.1632447118e-01	-7.2299160000e+01	-7.3944127000e+01
9.1777360481e-01	-7.2300339000e+01	-7.3944207000e+01
9.1922272873e-01	-7.2301515000e+01	-7.3944286000e+01
9.2079095420e-01	-7.2302784000e+01	-7.3944372000e+01
9.2248795700e-01	-7.2304154000e+01	-7.3944465000e+01
9.2392353871e-01	-7.2305309000e+01	-7.3944544000e+01
9.2535912041e-01	-7.2306462000e+01	-7.3944622000e+01
9.2693383526e-01	-7.2307723000e+01	-7.3944708000e+01
9.2866107004e-01	-7.2309102000e+01	-7.3944802000e+01
9.3008105003e-01	-7.2310233000e+01	-7.3944879000e+01
9.3150103972e-01	-7.2311361000e+01	-7.3944956000e+01
9.3308369144e-01	-7.2312616000e+01	-7.3945042000e+01
9.3484756015e-01	-7.2314010000e+01	-7.3945138000e+01
9.3624947089e-01	-7.2315114000e+01	-7.3945214000e+01
9.3765138163e-01	-7.2316217000e+01	-7.3945290000e+01
9.3924390343e-01	-7.2317465000e+01	-7.3945376000e+01
9.4095993723e-01	-7.2318807000e+01	-7.3945469000e+01
9.4243618444e-01	-7.2319959000e+01	-7.3945548000e+01
9.4391243164e-01	-7.2321107000e+01	-7.3945628000e+01
9.4546691089e-01	-7.2322313000e+01	-7.3945712000e+01
9.4710371204e-01	-7.2323580000e+01	-7.3945800000e+01
9.4857069148e-01	-7.2324712000e+01	-7.3945879000e+01
9.5003767091e-01	-7.2325842000e+01	-7.3945957000e+01
9.5159606516e-01	-7.2327039000e+01	-7.3946041000e+01
9.5325146986e-01	-7.2328306000e+01	-7.3946130000e+01
9.5470780204e-01	-7.2329419000e+01	-7.3946208000e+01
9.5616414394e-01	-7.2330529000e+01	-7.3946286000e+01
9.5772726922e-01	-7.2331717000e+01	-7.3946369000e+01
9.5940498846e-01	-7.2332989000e+01	-7.3946459000e+01
9.6084913848e-01	-7.2334081000e+01	-7.3946536000e+01
9.6229329821e-01	-7.2335170000e+01	-7.3946613000e+01
9.6386214542e-01	-7.2336350000e+01	-7.3946697000e+01
9.6556641478e-01	-7.2337629000e+01	-7.3946787000e+01
9.6699655628e-01	-7.2338699000e+01	-7.3946863000e+01
9.6842670750e-01	-7.2339767000e+01	-7.3946939000e+01
9.7000248124e-01	-7.2340941000e+01	-7.3947023000e+01
9.7173867293e-01	-7.2342230000e+01	-7.3947115000e+01
9.7315254240e-01	-7.2343277000e+01	-7.3947190000e+01
9.7456641187e-01	-7.2344322000e+01	-7.3947265000e+01
9.7615067622e-01	-7.2345490000e+01	-7.3947349000e+01
9.7792573620e-01	-7.2346795000e+01	-7.3947442000e+01
9.7932075926e-01	-7.2347818000e+01	-7.3947516000e+01
9.8071578232e-01	-7.2348838000e+01	-7.3947590000e+01
9.8231063563e-01	-7.2350002000e+01	-7.3947674000e+01
9.8403517946e-01	-7.2351257000e+01	-7.3947765000e+01
9.8550811397e-01	-7.2352326000e+01	-7.3947842000e+01
9.8698095134e-01	-7.2353392000e+01	-7.3947919000e+01
9.8853548887e-01	-7.2354515000e+01	-7.3948001000e+01
9.9017600102e-01	-7.2355696000e+01	-7.3948087000e+01
9.9163941518e-01	-7.2356748000e+01	-7.3948164000e+01
9.9310273219e-01	-7.2357796000e+01	-7.3948240000e+01
9.9466144702e-01	-7.2358911000e+01	-7.3948322000e+01
9.9632167990e-01	-7.2360094000e+01	-7.3948409000e+01
9.9777401936e-01	-7.2361127000e+01	-7.3948485000e+01
9.9922645598e-01	-7.2362158000e+01	-7.3948560000e+01
1.0007902224e+00	-7.2363264000e+01	-7.3948642000e+01
1.0024736733e+00	-7.2364453000e+01	-7.3948729000e+01
1.0039135780e+00	-7.2365466000e+01	-7.3948804000e+01
1.0053533856e+00	-7.2366478000e+01	-7.3948879000e+01
1.0069231751e+00	-7.2367577000e+01	-7.3948961000e+01
1.0086344099e+00	-7.2368773000e+01	-7.3949049000e+01
1.0100597426e+00	-7.2369766000e+01	-7.3949123000e+01
1.0114849782e+00	-7.2370757000e+01	-7.3949197000e+01
1.0130620538e+00	-7.2371851000e+01	-7.3949279000e+01
1.0148070955e+00	-7.2373058000e+01	-7.3949369000e+01
1.0162155247e+00	-7.2374030000e+01	-7.3949441000e+01
1.0176240512e+00	-7.2374999000e+01	-7.3949514000e+01
1.0192100641e+00	-7.2376088000e+01	-7.3949596000e+01
1.0209961988e+00	-7.2377311000e+01	-7.3949688000e+01
1.0223851017e+00	-7.2378260000e+01	-7.3949759000e+01
1.0237740045e+00	-7.2379206000e+01	-7.3949830000e+01
1.0253713836e+00	-7.2380292000e+01	-7.3949912000e+01
1.0271042820e+00	-7.2381466000e+01	-7.3950001000e+01
1.0285743021e+00	-7.2382460000e+01	-7.3950076000e+01
1.0300443223e+00	-7.2383451000e+01	-7.3950151000e+01
1.0315990541e+00	-7.2384497000e+01	-7.3950231000e+01
1.0332433550e+00	-7.2385600000e+01	-7.3950315000e+01
1.0347036604e+00	-7.2386578000e+01	-7.3950389000e+01
1.0361638688e+00	-7.2387553000e+01	-7.3950464000e+01
1.0377229722e+00	-7.2388591000e+01	-7.3950543000e+01
1.0393877709e+00	-7.2389697000e+01	-7.3950627000e+01
1.0408367103e+00	-7.2390657000e+01	-7.3950701000e+01
1.0422856496e+00	-7.2391614000e+01	-7.3950774000e+01
1.0438500961e+00	-7.2392646000e+01	-7.3950853000e+01
1.0455390843e+00	-7.2393756000e+01	-7.3950939000e+01
1.0469751032e+00	-7.2394698000e+01	-7.3951011000e+01
1.0484111220e+00	-7.2395637000e+01	-7.3951084000e+01
1.0499818830e+00	-7.2396663000e+01	-7.3951163000e+01
1.0517000152e+00	-7.2397781000e+01	-7.3951249000e+01
1.0531210735e+00	-7.2398703000e+01	-7.3951321000e+01
1.0545421318e+00	-7.2399624000e+01	-7.3951392000e+01
1.0561206645e+00	-7.2400643000e+01	-7.3951471000e+01
1.0578738665e+00	-7.2401773000e+01	-7.3951559000e+01
1.0592776328e+00	-7.2402675000e+01	-7.3951629000e+01
1.0606813019e+00	-7.2403575000e+01	-7.3951699000e+01
1.0622692578e+00	-7.2404591000e+01	-7.3951778000e+01
1.0640655928e+00	-7.2405736000e+01	-7.3951868000e+01
1.0654490555e+00	-7.2406616000e+01	-7.3951937000e+01
1.0668325181e+00	-7.2407494000e+01	-7.3952005000e+01
1.0684325202e+00	-7.2408507000e+01	-7.3952085000e+01
1.0701733846e+00	-7.2409606000e+01	-7.3952171000e+01
1.0716410732e+00	-7.2410530000e+01	-7.3952243000e+01
1.0731086647e+00	-7.2411452000e+01	-7.3952316000e+01
1.0746638822e+00	-7.2412426000e+01	-7.3952392000e+01
1.0763118746e+00	-7.2413455000e+01	-7.3952474000e+01
1.0777693629e+00	-7.2414364000e+01	-7.3952545000e+01
1.0792269482e+00	-7.2415270000e+01	-7.3952617000e+01
1.0807867317e+00	-7.2416237000e+01	-7.3952693000e+01
1.0824559020e+00	-7.2417270000e+01	-7.3952775000e+01
1.0839019270e+00	-7.2418161000e+01	-7.3952846000e+01
1.0853478548e+00	-7.2419051000e+01	-7.3952916000e+01
1.0869131756e+00	-7.2420012000e+01	-7.3952992000e+01
1.0886075069e+00	-7.2421049000e+01	-7.3953075000e+01
1.0900401256e+00	-7.2421924000e+01	-7.3953144000e+01
1.0914728415e+00	-7.2422797000e+01	-7.3953214000e+01
1.0930446711e+00	-7.2423751000e+01	-7.3953290000e+01
1.0947693120e+00	-7.2424796000e+01	-7.3953373000e+01
1.0961865816e+00	-7.2425653000e+01	-7.3953442000e+01
1.0976038512e+00	-7.2426507000e+01	-7.3953510000e+01
1.0991837440e+00	-7.2427457000e+01	-7.3953586000e+01
1.1009451063e+00	-7.2428513000e+01	-7.3953670000e+01
1.1023444038e+00	-7.2429350000e+01	-7.3953738000e+01
1.1037437985e+00	-7.2430185000e+01	-7.3953804000e+01
1.1053336973e+00	-7.2431131000e+01	-7.3953880000e+01
1.1070472636e+00	-7.2432148000e+01	-7.3953962000e+01
1.1085209753e+00	-7.2433020000e+01	-7.3954032000e+01
1.1099947841e+00	-7.2433890000e+01	-7.3954102000e+01
1.1115467958e+00	-7.2434804000e+01	-7.3954176000e+01
1.1131811878e+00	-7.2435764000e+01	-7.3954253000e+01
1.1146458648e+00	-7.2436622000e+01	-7.3954322000e+01
1.1161105419e+00	-7.2437478000e+01	-7.3954391000e+01
1.1176665366e+00	-7.2438384000e+01	-7.3954464000e+01
1.1193196778e+00	-7.2439345000e+01	-7.3954542000e+01
1.1207738631e+00	-7.2440188000e+01	-7.3954610000e+01
1.1222280483e+00	-7.2441029000e+01	-7.3954678000e+01
1.1237889004e+00	-7.2441929000e+01	-7.3954751000e+01
1.1254641909e+00	-7.2442893000e+01	-7.3954829000e+01
1.1269064272e+00	-7.2443720000e+01	-7.3954896000e+01
1.1283485663e+00	-7.2444545000e+01	-7.3954963000e+01
1.1299152471e+00	-7.2445439000e+01	-7.3955036000e+01
1.1316170587e+00	-7.2446407000e+01	-7.3955114000e+01
1.1330454029e+00	-7.2447218000e+01	-7.3955180000e+01
1.1344737472e+00	-7.2448027000e+01	-7.3955246000e+01
1.1360473255e+00	-7.2448915000e+01	-7.3955318000e+01
1.1377810011e+00	-7.2449891000e+01	-7.3955398000e+01
1.1391932190e+00	-7.2450684000e+01	-7.3955462000e+01
1.1406055342e+00	-7.2451476000e+01	-7.3955527000e+01
1.1421876613e+00	-7.2452359000e+01	-7.3955599000e+01
1.1439600983e+00	-7.2453347000e+01	-7.3955679000e+01
1.1453537613e+00	-7.2454121000e+01	-7.3955742000e+01
1.1467474243e+00	-7.2454893000e+01	-7.3955805000e+01
1.1483401404e+00	-7.2455774000e+01	-7.3955877000e+01
1.1500622556e+00	-7.2456723000e+01	-7.3955954000e+01
1.1515335386e+00	-7.2457532000e+01	-7.3956021000e+01
1.1530048216e+00	-7.2458338000e+01	-7.3956086000e+01
1.1545575134e+00	-7.2459187000e+01	-7.3956156000e+01
1.1561959855e+00	-7.2460080000e+01	-7.3956229000e+01
1.1576579424e+00	-7.2460875000e+01	-7.3956294000e+01
1.1591198023e+00	-7.2461668000e+01	-7.3956359000e+01
1.1606766713e+00	-7.2462510000e+01	-7.3956428000e+01
1.1623347670e+00	-7.2463405000e+01	-7.3956501000e+01
1.1637858435e+00	-7.2464185000e+01	-7.3956565000e+01
1.1652369201e+00	-7.2464964000e+01	-7.3956628000e+01
1.1657574308e+00	-7.2465242000e+01	-7.3956651000e+01
1.1674387444e+00	-7.2466141000e+01	-7.3956725000e+01
1.1694390870e+00	-7.2467207000e+01	-7.3956812000e+01
1.1708573281e+00	-7.2467960000e+01	-7.3956874000e+01
1.1722755692e+00	-7.2468711000e+01	-7.3956935000e+01
1.1738541990e+00	-7.2469545000e+01	-7.3957004000e+01
1.1756113840e+00	-7.2470471000e+01	-7.3957079000e+01
1.1770119444e+00	-7.2471207000e+01	-7.3957140000e+01


==> anc/fig_coupling_flow.dat <==
# Data for 2603.29153 [hep-lat]
# Continuum-extrapolated g_Agammagamma^QCD f_A/e^2 against flow time, for each definition of Q_top and their combined value
#
# median and 68% half-width of the continuum pdf; the average gives the 3 definitions equal weight
# in the plot the points are shifted horizontally by -0.04, -0.02, 0, 0.02 fm^2 (Improved, Regular, Improved with rounding, Average) so they do not overlap; the flow times below are not shifted
# columns: tau_f [fm^2], Improved, error, Regular, error, Improved with rounding, error, Combined, error
2.0000000000e-01	-1.8730573057e-02	7.6857685769e-04	-1.8470847085e-02	7.4207420742e-04	-1.8746474647e-02	7.7387738774e-04	-1.8645764576e-02	7.7917791779e-04
4.0000000000e-01	-1.8746474647e-02	7.7387738774e-04	-1.8523852385e-02	7.5797579758e-04	-1.8757075708e-02	7.6857685769e-04	-1.8672267227e-02	7.7917791779e-04
6.0000000000e-01	-1.8757075708e-02	7.7387738774e-04	-1.8539753975e-02	7.7917791779e-04	-1.8762376238e-02	7.6857685769e-04	-1.8688168817e-02	7.8447844784e-04
8.0000000000e-01	-1.8719971997e-02	7.7917791779e-04	-1.8502650265e-02	7.9507950795e-04	-1.8719971997e-02	7.6857685769e-04	-1.8651065107e-02	7.8977897790e-04
1.0000000000e+00	-1.8709370937e-02	8.0568056806e-04	-1.8486748675e-02	8.3218321832e-04	-1.8709370937e-02	7.9507950795e-04	-1.8640464046e-02	8.2158215822e-04


==> anc/fig_fit_3d.dat <==
# Data for 2603.29153 [hep-lat]
# E,B -> 0 extrapolation at beta = 3.67 (32^3x48, a = 0.153472 fm), improved Q_top at tau_f = 1.0 fm^2, 3d view
#
# first row: zero-field estimate (square); then one row per data point (triangles), same order and colours as the legend of the 2d projection
# surface and lines: fit <Q_top>/(V_4 e^2 E.B) = g + h a^4e^2(E^2+B^2) + j1 [a^4e^2(E^2+B^2)]^2 + j2 [a^4e^2 E.B]^2,
#   with g = -1.1324769949e-02, h = 9.5950155510e-02, j1 = -1.4825419172e+00, j2 = 3.4387100714e+00
#   lines: constant a^4e^2(E^2+B^2) slices of the surface at the respective value for each data point; surface drawn for a^4e^2 E.B x 10^3 <= 10 and a^4e^2(E^2+B^2) x 10^2 <= 3.85
# columns: a^4 e^2 E.B x 10^3, a^4 e^2 (E^2+B^2) x 10^2, <Q_top>/(V_4 e^2 E.B) x 10^3, error x 10^3
0.0000000000e+00	0.0000000000e+00	-1.1324769949e+01	5.5744131809e-01
1.3553839052e+00	3.6520066334e-01	-1.1170802706e+01	6.5315106184e-01
2.7107678104e+00	6.7769195259e-01	-1.0613051180e+01	2.8312708518e-01
4.0661517155e+00	1.3553839052e+00	-9.9090698451e+00	1.8588995971e-01
5.4215356207e+00	1.4608026534e+00	-1.0272009402e+01	1.0296991166e-01
6.7769195259e+00	3.5239981535e+00	-9.6588894297e+00	1.2443722392e-01
8.1323034311e+00	2.9856095467e+00	-9.4845949361e+00	1.4184405537e-01
9.4876873363e+00	2.2024988459e+00	-9.6154482722e+00	8.5207071678e-02


==> anc/fig_free_case.dat <==
# Data for 2603.29153 [hep-lat]
# -m <psibar gamma_5 psi> against 1/N_t^2 (black diamonds), exact (no statistical errors)
#
# the dash-dotted line is Q_top^EM = N_c n_e n_b = 3
# red line: fit linear in 1/N_t^2 to N_t >= 44: 2.9993790588e+00 -3.5058168648e+01/N_t^2
# yellow line: fit quadratic in 1/N_t^2 to all points: 2.9992134047e+00 -3.4800971814e+01/N_t^2 +1.5475837934e+03/N_t^4
# columns: N_t, 1/N_t^2 x 10^3, -m <psibar gamma_5 psi>
20	2.5000000000e+00	2.9217173814e+00
22	2.0661157025e+00	2.9340975673e+00
26	1.4792899408e+00	2.9513123782e+00
32	9.7656250000e-01	2.9666332861e+00
44	5.1652892562e-01	2.9813585990e+00
62	2.6014568158e-01	2.9900726676e+00
88	1.2913223140e-01	2.9947980292e+00
124	6.5036420395e-02	2.9972509527e+00


==> anc/fig_haloscope_zoom3.dat <==
# Data for 2603.29153 [hep-lat]
# Exclusion regions based on the haloscope experiments
# 
#
# X = this work,        C = 1.78(8)
# Y = arXiv:1511.02867, C = 1.92(4)
#
# |g_Agg| = alpha/(2 pi f_A) |E/N - C|,  m_A f_A = 5.70 mueV x 10^12 GeV,  alpha = 1/137.036
#   i.e. |g_Agg| [1e-15 GeV^-1] = 0.203756 * |E/N - C| * m_A [mueV]
# Haloscope limit: AxionLimits (github.com/cajohare/AxionLimits, commit 7d375f4, 27 Jan 2026),
#   limit_data/AxionPhoton/Haloscopes_Combined_microeV-meV.txt; assumes axions constitute all of the dark matter.
#   g_halo = 100 marks masses without a haloscope limit (4.22-4.29 mueV; white in the figure).
# All couplings in units of 1e-15 GeV^-1.
#
# (1)m_A[mueV]  (2)g_halo  (3)X_16/15_c  (4)X_16/15_lo  (5)X_16/15_hi  (6)Y_16/15_c  (7)Y_16/15_lo  (8)Y_16/15_hi  (9)X_4/3_c  (10)X_4/3_lo  (11)X_4/3_hi  (12)Y_4/3_c  (13)Y_4/3_lo  (14)Y_4/3_hi  (15)X_8/3_c  (16)X_8/3_lo  (17)X_8/3_hi  (18)Y_8/3_c  (19)Y_8/3_lo  (20)Y_8/3_hi
1.999057 0.680489 0.290555 0.257969 0.323141 0.347580 0.331287 0.363873 0.181936 0.149351 0.214522 0.238961 0.222668 0.255254 0.361157 0.328572 0.393743 0.304132 0.287840 0.320425
2.002513 0.683488 0.291057 0.258415 0.323699 0.348181 0.331860 0.364502 0.182251 0.149609 0.214893 0.239374 0.223053 0.255695 0.361782 0.329140 0.394423 0.304658 0.288337 0.320979
2.005975 0.686499 0.291561 0.258862 0.324259 0.348783 0.332433 0.365132 0.182566 0.149868 0.215264 0.239788 0.223439 0.256137 0.362407 0.329709 0.395105 0.305185 0.288836 0.321534
2.009443 0.689524 0.292065 0.259310 0.324819 0.349386 0.333008 0.365763 0.182882 0.150127 0.215636 0.240203 0.223825 0.256580 0.363034 0.330279 0.395788 0.305712 0.289335 0.322090
2.012917 0.692562 0.292570 0.259758 0.325381 0.349990 0.333584 0.366395 0.183198 0.150386 0.216009 0.240618 0.224212 0.257024 0.363661 0.330850 0.396473 0.306241 0.289835 0.322647
2.016397 0.695614 0.293075 0.260207 0.325944 0.350595 0.334161 0.367029 0.183514 0.150646 0.216383 0.241034 0.224600 0.257468 0.364290 0.331422 0.397158 0.306770 0.290336 0.323205
2.019884 0.698679 0.293582 0.260657 0.326507 0.351201 0.334738 0.367663 0.183832 0.150907 0.216757 0.241451 0.224988 0.257913 0.364920 0.331995 0.397845 0.307301 0.290838 0.323763
2.023376 0.701757 0.294090 0.261108 0.327072 0.351808 0.335317 0.368299 0.184150 0.151168 0.217132 0.241868 0.225377 0.258359 0.365551 0.332569 0.398533 0.307832 0.291341 0.324323
2.026874 0.704849 0.294598 0.261559 0.327637 0.352416 0.335897 0.368936 0.184468 0.151429 0.217507 0.242286 0.225767 0.258806 0.366183 0.333144 0.399222 0.308364 0.291845 0.324884
2.030378 0.707955 0.295107 0.262011 0.328203 0.353026 0.336478 0.369574 0.184787 0.151691 0.217883 0.242705 0.226157 0.259253 0.366816 0.333720 0.399912 0.308897 0.292349 0.325445
2.033888 0.711075 0.295618 0.262464 0.328771 0.353636 0.337059 0.370213 0.185106 0.151953 0.218260 0.243125 0.226548 0.259701 0.367450 0.334296 0.400603 0.309431 0.292855 0.326008
2.037405 0.714208 0.296129 0.262918 0.329339 0.354247 0.337642 0.370853 0.185426 0.152216 0.218637 0.243545 0.226940 0.260150 0.368085 0.334874 0.401296 0.309966 0.293361 0.326572
2.040927 0.717355 0.296641 0.263372 0.329909 0.354860 0.338226 0.371494 0.185747 0.152479 0.219015 0.243966 0.227332 0.260600 0.368721 0.335453 0.401990 0.310502 0.293868 0.327136
2.044455 0.720515 0.297153 0.263828 0.330479 0.355473 0.338810 0.372136 0.186068 0.152742 0.219394 0.244388 0.227725 0.261051 0.369359 0.336033 0.402685 0.311039 0.294376 0.327702
2.047990 0.723467 0.297667 0.264284 0.331050 0.356088 0.339396 0.372779 0.186390 0.153006 0.219773 0.244810 0.228119 0.261502 0.369998 0.336614 0.403381 0.311577 0.294885 0.328268
2.051531 0.725854 0.298182 0.264741 0.331623 0.356703 0.339983 0.373424 0.186712 0.153271 0.220153 0.245234 0.228513 0.261954 0.370637 0.337196 0.404078 0.312116 0.295395 0.328836
2.055078 0.728249 0.298697 0.265199 0.332196 0.357320 0.340571 0.374070 0.187035 0.153536 0.220534 0.245658 0.228908 0.262407 0.371278 0.337779 0.404777 0.312655 0.295906 0.329405
2.058630 0.730652 0.299214 0.265657 0.332770 0.357938 0.341160 0.374716 0.187358 0.153801 0.220915 0.246082 0.229304 0.262861 0.371920 0.338363 0.405477 0.313196 0.296417 0.329974
2.062190 0.733062 0.299731 0.266116 0.333346 0.358557 0.341749 0.375364 0.187682 0.154067 0.221297 0.246508 0.229700 0.263315 0.372563 0.338948 0.406178 0.313737 0.296930 0.330545
2.065755 0.735481 0.300249 0.266576 0.333922 0.359177 0.342340 0.376013 0.188007 0.154334 0.221679 0.246934 0.230098 0.263770 0.373207 0.339534 0.406880 0.314280 0.297443 0.331116
2.069326 0.737908 0.300768 0.267037 0.334499 0.359798 0.342932 0.376663 0.188332 0.154601 0.222063 0.247361 0.230495 0.264226 0.373852 0.340121 0.407583 0.314823 0.297957 0.331688
2.072904 0.740343 0.301288 0.267499 0.335078 0.360420 0.343525 0.377314 0.188657 0.154868 0.222447 0.247789 0.230894 0.264683 0.374499 0.340709 0.408288 0.315367 0.298473 0.332262
2.076488 0.742785 0.301809 0.267961 0.335657 0.361043 0.344119 0.377967 0.188983 0.155136 0.222831 0.248217 0.231293 0.265141 0.375146 0.341298 0.408994 0.315912 0.298989 0.332836
2.080078 0.745236 0.302331 0.268425 0.336237 0.361667 0.344714 0.378620 0.189310 0.155404 0.223216 0.248646 0.231693 0.265599 0.375795 0.341888 0.409701 0.316459 0.299505 0.333412
2.083674 0.747695 0.302854 0.268889 0.336819 0.362292 0.345310 0.379275 0.189637 0.155672 0.223602 0.249076 0.232093 0.266058 0.376444 0.342479 0.410409 0.317006 0.300023 0.333988
2.087276 0.750162 0.303377 0.269354 0.337401 0.362919 0.345907 0.379930 0.189965 0.155942 0.223989 0.249507 0.232495 0.266518 0.377095 0.343071 0.411119 0.317554 0.300542 0.334566
2.090885 0.752637 0.303902 0.269819 0.337984 0.363546 0.346505 0.380587 0.190294 0.156211 0.224376 0.249938 0.232897 0.266979 0.377747 0.343665 0.411829 0.318103 0.301062 0.335144
2.094500 0.755120 0.304427 0.270286 0.338569 0.364175 0.347104 0.381245 0.190623 0.156481 0.224764 0.250370 0.233299 0.267441 0.378400 0.344259 0.412541 0.318653 0.301582 0.335723
2.098121 0.756290 0.304953 0.270753 0.339154 0.364804 0.347704 0.381904 0.190952 0.156752 0.225153 0.250803 0.233703 0.267903 0.379054 0.344854 0.413255 0.319204 0.302103 0.336304
2.101748 0.756290 0.305481 0.271221 0.339740 0.365435 0.348305 0.382565 0.191282 0.157023 0.225542 0.251236 0.234107 0.268366 0.379710 0.345450 0.413969 0.319755 0.302626 0.336885
2.105382 0.756290 0.306009 0.271690 0.340328 0.366067 0.348907 0.383226 0.191613 0.157294 0.225932 0.251671 0.234511 0.268830 0.380366 0.346047 0.414685 0.320308 0.303149 0.337468
2.109022 0.756290 0.306538 0.272160 0.340916 0.366700 0.349510 0.383889 0.191944 0.157566 0.226322 0.252106 0.234917 0.269295 0.381024 0.346646 0.415402 0.320862 0.303673 0.338051
2.112668 0.756290 0.307068 0.272630 0.341505 0.367333 0.350115 0.384552 0.192276 0.157839 0.226714 0.252542 0.235323 0.269761 0.381682 0.347245 0.416120 0.321417 0.304198 0.338636
2.116320 0.756290 0.307599 0.273102 0.342096 0.367969 0.350720 0.385217 0.192609 0.158111 0.227106 0.252978 0.235730 0.270227 0.382342 0.347845 0.416839 0.321972 0.304724 0.339221
2.119979 0.756290 0.308131 0.273574 0.342687 0.368605 0.351326 0.385883 0.192942 0.158385 0.227498 0.253416 0.236137 0.270694 0.383003 0.348447 0.417560 0.322529 0.305251 0.339807
2.123644 0.756290 0.308663 0.274047 0.343280 0.369242 0.351934 0.386550 0.193275 0.158659 0.227892 0.253854 0.236546 0.271162 0.383666 0.349049 0.418282 0.323087 0.305779 0.340395
2.127316 0.756290 0.309197 0.274521 0.343873 0.369880 0.352542 0.387219 0.193609 0.158933 0.228286 0.254293 0.236955 0.271631 0.384329 0.349653 0.419005 0.323645 0.306307 0.340983
2.130994 0.756290 0.309731 0.274995 0.344468 0.370520 0.353152 0.387888 0.193944 0.159208 0.228680 0.254732 0.237364 0.272101 0.384993 0.350257 0.419730 0.324205 0.306837 0.341573
2.134678 0.756290 0.310267 0.275471 0.345063 0.371160 0.353762 0.388559 0.194279 0.159483 0.229076 0.255173 0.237775 0.272571 0.385659 0.350863 0.420455 0.324765 0.307367 0.342164
2.138368 0.756290 0.310803 0.275947 0.345660 0.371802 0.354374 0.389230 0.194615 0.159759 0.229472 0.255614 0.238186 0.273042 0.386326 0.351469 0.421182 0.325327 0.307899 0.342755
2.142065 0.756290 0.311341 0.276424 0.346257 0.372445 0.354987 0.389903 0.194952 0.160035 0.229868 0.256056 0.238598 0.273514 0.386994 0.352077 0.421910 0.325889 0.308431 0.343348
2.145769 0.756290 0.311879 0.276902 0.346856 0.373089 0.355600 0.390577 0.195289 0.160312 0.230266 0.256499 0.239010 0.273987 0.387663 0.352686 0.422640 0.326453 0.308964 0.343941
2.149478 0.756290 0.312418 0.277381 0.347456 0.373734 0.356215 0.391253 0.195626 0.160589 0.230664 0.256942 0.239423 0.274461 0.388333 0.353295 0.423370 0.327017 0.309498 0.344536
2.153195 0.756290 0.312958 0.277860 0.348056 0.374380 0.356831 0.391929 0.195965 0.160866 0.231063 0.257386 0.239837 0.274935 0.389004 0.353906 0.424102 0.327582 0.310033 0.345132
2.156917 0.756290 0.313499 0.278341 0.348658 0.375027 0.357448 0.392607 0.196303 0.161145 0.231462 0.257831 0.240252 0.275411 0.389677 0.354518 0.424836 0.328149 0.310569 0.345728
2.160646 0.756290 0.314041 0.278822 0.349261 0.375676 0.358066 0.393285 0.196643 0.161423 0.231862 0.258277 0.240667 0.275887 0.390350 0.355131 0.425570 0.328716 0.311106 0.346326
2.164382 0.757428 0.314584 0.279304 0.349865 0.376325 0.358685 0.393965 0.196983 0.161702 0.232263 0.258723 0.241083 0.276364 0.391025 0.355745 0.426306 0.329284 0.311644 0.346925
2.168124 0.763698 0.315128 0.279787 0.350470 0.376976 0.359305 0.394646 0.197323 0.161982 0.232665 0.259171 0.241500 0.276842 0.391701 0.356360 0.427043 0.329854 0.312183 0.347524
2.171872 0.770020 0.315673 0.280270 0.351075 0.377627 0.359926 0.395329 0.197664 0.162262 0.233067 0.259619 0.241918 0.277320 0.392378 0.356976 0.427781 0.330424 0.312723 0.348125
2.175627 0.776394 0.316219 0.280755 0.351682 0.378280 0.360548 0.396012 0.198006 0.162542 0.233470 0.260068 0.242336 0.277800 0.393057 0.357593 0.428521 0.330995 0.313263 0.348727
2.179388 0.782821 0.316765 0.281240 0.352290 0.378934 0.361172 0.396697 0.198348 0.162823 0.233874 0.260517 0.242755 0.278280 0.393736 0.358211 0.429261 0.331567 0.313805 0.349330
2.183156 0.789302 0.317313 0.281727 0.352900 0.379589 0.361796 0.397383 0.198691 0.163105 0.234278 0.260968 0.243174 0.278761 0.394417 0.358831 0.430004 0.332141 0.314347 0.349934
2.186930 0.795836 0.317862 0.282214 0.353510 0.380246 0.362422 0.398070 0.199035 0.163387 0.234683 0.261419 0.243595 0.279243 0.395099 0.359451 0.430747 0.332715 0.314891 0.350539
2.190711 0.802424 0.318411 0.282701 0.354121 0.380903 0.363048 0.398758 0.199379 0.163669 0.235089 0.261871 0.244016 0.279726 0.395782 0.360072 0.431492 0.333290 0.315435 0.351145
2.194499 0.809067 0.318962 0.283190 0.354733 0.381562 0.363676 0.399447 0.199724 0.163952 0.235495 0.262324 0.244438 0.280209 0.396466 0.360695 0.432238 0.333866 0.315981 0.351752
2.198293 0.815535 0.319513 0.283680 0.355346 0.382221 0.364305 0.400138 0.200069 0.164236 0.235902 0.262777 0.244860 0.280694 0.397152 0.361319 0.432985 0.334444 0.316527 0.352360
2.202093 0.812861 0.320065 0.284170 0.355961 0.382882 0.364934 0.400830 0.200415 0.164520 0.236310 0.263231 0.245284 0.281179 0.397838 0.361943 0.433734 0.335022 0.317074 0.352969
2.205900 0.810197 0.320619 0.284662 0.356576 0.383544 0.365565 0.401523 0.200761 0.164804 0.236719 0.263687 0.245708 0.281665 0.398526 0.362569 0.434483 0.335601 0.317622 0.353580
2.209714 0.807541 0.321173 0.285154 0.357193 0.384207 0.366197 0.402217 0.201108 0.165089 0.237128 0.264142 0.246133 0.282152 0.399215 0.363196 0.435235 0.336181 0.318172 0.354191
2.213534 0.804894 0.321728 0.285647 0.357810 0.384871 0.366831 0.402912 0.201456 0.165374 0.237538 0.264599 0.246558 0.282640 0.399905 0.363824 0.435987 0.336762 0.318722 0.354803
2.217361 0.802255 0.322285 0.286141 0.358429 0.385537 0.367465 0.403609 0.201804 0.165660 0.237948 0.265057 0.246984 0.283129 0.400597 0.364453 0.436741 0.337345 0.319273 0.355417
2.221195 0.799626 0.322842 0.286635 0.359048 0.386203 0.368100 0.404307 0.202153 0.165947 0.238360 0.265515 0.247411 0.283618 0.401289 0.365083 0.437496 0.337928 0.319825 0.356031
2.225035 0.797005 0.323400 0.287131 0.359669 0.386871 0.368736 0.405006 0.202503 0.166234 0.238772 0.265974 0.247839 0.284108 0.401983 0.365714 0.438252 0.338512 0.320378 0.356647
2.228882 0.794392 0.323959 0.287627 0.360291 0.387540 0.369374 0.405706 0.202853 0.166521 0.239185 0.266434 0.248268 0.284600 0.402678 0.366346 0.439010 0.339097 0.320931 0.357263
2.232735 0.791788 0.324519 0.288124 0.360914 0.388210 0.370012 0.406407 0.203204 0.166809 0.239598 0.266894 0.248697 0.285092 0.403374 0.366980 0.439769 0.339684 0.321486 0.357881
2.236595 0.795671 0.325080 0.288623 0.361538 0.388881 0.370652 0.407110 0.203555 0.167097 0.240012 0.267356 0.249127 0.285584 0.404072 0.367614 0.440529 0.340271 0.322042 0.358500
2.240462 0.800936 0.325642 0.289122 0.362163 0.389553 0.371293 0.407814 0.203907 0.167386 0.240427 0.267818 0.249558 0.286078 0.404770 0.368250 0.441291 0.340859 0.322599 0.359119
2.244335 0.806235 0.326205 0.289621 0.362789 0.390227 0.371935 0.408519 0.204259 0.167676 0.240843 0.268281 0.249989 0.286573 0.405470 0.368886 0.442054 0.341448 0.323157 0.359740
2.248216 0.811570 0.326769 0.290122 0.363416 0.390901 0.372578 0.409225 0.204612 0.167965 0.241259 0.268745 0.250421 0.287068 0.406171 0.369524 0.442818 0.342039 0.323715 0.360362
2.252102 0.816939 0.327334 0.290624 0.364044 0.391577 0.373222 0.409932 0.204966 0.168256 0.241677 0.269209 0.250854 0.287565 0.406873 0.370163 0.443584 0.342630 0.324275 0.360985
2.255996 0.822345 0.327900 0.291126 0.364674 0.392254 0.373867 0.410641 0.205321 0.168547 0.242094 0.269675 0.251288 0.288062 0.407577 0.370803 0.444351 0.343222 0.324836 0.361609
2.259896 0.827786 0.328467 0.291630 0.365304 0.392932 0.374514 0.411351 0.205676 0.168838 0.242513 0.270141 0.251722 0.288560 0.408281 0.371444 0.445119 0.343816 0.325397 0.362235
2.263803 0.833263 0.329035 0.292134 0.365936 0.393612 0.375161 0.412062 0.206031 0.169130 0.242932 0.270608 0.252158 0.289059 0.408987 0.372086 0.445888 0.344410 0.325960 0.362861
2.267717 0.838776 0.329604 0.292639 0.366569 0.394292 0.375810 0.412775 0.206387 0.169422 0.243352 0.271076 0.252593 0.289558 0.409694 0.372729 0.446659 0.345006 0.326523 0.363488
2.271638 0.844326 0.330173 0.293145 0.367202 0.394974 0.376460 0.413488 0.206744 0.169715 0.243773 0.271545 0.253030 0.290059 0.410403 0.373374 0.447431 0.345602 0.327088 0.364117
2.275565 0.849913 0.330744 0.293652 0.367837 0.395657 0.377110 0.414203 0.207102 0.170009 0.244194 0.272014 0.253468 0.290560 0.411112 0.374019 0.448205 0.346200 0.327653 0.364746
2.279499 0.853390 0.331316 0.294159 0.368473 0.396341 0.377762 0.414919 0.207460 0.170303 0.244617 0.272484 0.253906 0.291063 0.411823 0.374666 0.448980 0.346798 0.328220 0.365377
2.283440 0.853390 0.331889 0.294668 0.369110 0.397026 0.378415 0.415637 0.207818 0.170597 0.245039 0.272955 0.254345 0.291566 0.412535 0.375314 0.449756 0.347398 0.328787 0.366008
2.287388 0.853390 0.332463 0.295177 0.369748 0.397712 0.379070 0.416355 0.208178 0.170892 0.245463 0.273427 0.254785 0.292070 0.413248 0.375963 0.450534 0.347998 0.329356 0.366641
2.291343 0.853390 0.333038 0.295688 0.370388 0.398400 0.379725 0.417075 0.208538 0.171188 0.245888 0.273900 0.255225 0.292575 0.413963 0.376613 0.451313 0.348600 0.329925 0.367275
2.295304 0.853390 0.333613 0.296199 0.371028 0.399089 0.380382 0.417796 0.208898 0.171483 0.246313 0.274374 0.255666 0.293081 0.414678 0.377264 0.452093 0.349203 0.330495 0.367910
2.299272 0.853390 0.334190 0.296711 0.371669 0.399779 0.381039 0.418518 0.209259 0.171780 0.246738 0.274848 0.256108 0.293588 0.415395 0.377916 0.452874 0.349806 0.331067 0.368546
2.303247 0.853390 0.334768 0.297224 0.372312 0.400470 0.381698 0.419242 0.209621 0.172077 0.247165 0.275323 0.256551 0.294095 0.416113 0.378569 0.453657 0.350411 0.331639 0.369183
2.307229 0.853390 0.335347 0.297738 0.372956 0.401162 0.382358 0.419967 0.209983 0.172374 0.247592 0.275799 0.256995 0.294604 0.416833 0.379224 0.454442 0.351017 0.332213 0.369821
2.311218 0.853390 0.335926 0.298252 0.373600 0.401856 0.383019 0.420693 0.210346 0.172672 0.248020 0.276276 0.257439 0.295113 0.417553 0.379879 0.455227 0.351624 0.332787 0.370461
2.315214 0.853390 0.336507 0.298768 0.374246 0.402551 0.383681 0.421420 0.210710 0.172971 0.248449 0.276754 0.257884 0.295623 0.418275 0.380536 0.456014 0.352232 0.333362 0.371101
2.319217 0.853390 0.337089 0.299285 0.374893 0.403247 0.384344 0.422149 0.211074 0.173270 0.248879 0.277232 0.258330 0.296134 0.418998 0.381194 0.456803 0.352841 0.333939 0.371743
2.323226 0.853390 0.337672 0.299802 0.375541 0.403944 0.385009 0.422879 0.211439 0.173570 0.249309 0.277711 0.258776 0.296646 0.419723 0.381853 0.457592 0.353451 0.334516 0.372386
2.327243 0.856799 0.338255 0.300320 0.376191 0.404642 0.385674 0.423610 0.211805 0.173870 0.249740 0.278191 0.259224 0.297159 0.420448 0.382513 0.458384 0.354062 0.335094 0.373029
2.331266 0.860574 0.338840 0.300839 0.376841 0.405342 0.386341 0.424342 0.212171 0.174170 0.250172 0.278672 0.259672 0.297673 0.421175 0.383175 0.459176 0.354674 0.335674 0.373674
2.335297 0.864366 0.339426 0.301360 0.377493 0.406042 0.387009 0.425076 0.212538 0.174471 0.250604 0.279154 0.260121 0.298187 0.421903 0.383837 0.459970 0.355287 0.336254 0.374320
2.339334 0.868174 0.340013 0.301881 0.378145 0.406744 0.387678 0.425811 0.212905 0.174773 0.251038 0.279637 0.260571 0.298703 0.422633 0.384501 0.460765 0.355901 0.336835 0.374967
2.343379 0.871999 0.340601 0.302403 0.378799 0.407448 0.388349 0.426547 0.213273 0.175075 0.251472 0.280120 0.261021 0.299219 0.423364 0.385165 0.461562 0.356517 0.337418 0.375616
2.347430 0.875842 0.341190 0.302925 0.379454 0.408152 0.389020 0.427284 0.213642 0.175378 0.251906 0.280605 0.261472 0.299737 0.424095 0.385831 0.462360 0.357133 0.338001 0.376265
2.351488 0.879700 0.341779 0.303449 0.380110 0.408858 0.389692 0.428023 0.214011 0.175681 0.252342 0.281090 0.261924 0.300255 0.424829 0.386498 0.463159 0.357750 0.338585 0.376916
2.355554 0.883576 0.342370 0.303974 0.380767 0.409565 0.390366 0.428763 0.214381 0.175985 0.252778 0.281576 0.262377 0.300774 0.425563 0.387166 0.463960 0.358369 0.339171 0.377567
2.359626 0.887469 0.342962 0.304499 0.381425 0.410273 0.391041 0.429504 0.214752 0.176289 0.253215 0.282062 0.262831 0.301294 0.426299 0.387836 0.464762 0.358989 0.339757 0.378220
2.363706 0.891380 0.343555 0.305026 0.382085 0.410982 0.391717 0.430247 0.215123 0.176594 0.253653 0.282550 0.263285 0.301815 0.427036 0.388506 0.465565 0.359609 0.340344 0.378874
2.367792 0.895307 0.344149 0.305553 0.382745 0.411692 0.392394 0.430991 0.215495 0.176899 0.254091 0.283039 0.263740 0.302337 0.427774 0.389178 0.466370 0.360231 0.340933 0.379529
2.371886 0.899252 0.344744 0.306081 0.383407 0.412404 0.393073 0.431736 0.215868 0.177205 0.254531 0.283528 0.264196 0.302859 0.428514 0.389851 0.467177 0.360854 0.341522 0.380185
2.375986 0.903214 0.345340 0.306610 0.384070 0.413117 0.393752 0.432482 0.216241 0.177511 0.254971 0.284018 0.264653 0.303383 0.429255 0.390525 0.467984 0.361478 0.342113 0.380842
2.380094 0.906520 0.345937 0.307141 0.384734 0.413831 0.394433 0.433230 0.216615 0.177818 0.255412 0.284509 0.265111 0.303907 0.429997 0.391200 0.468793 0.362102 0.342704 0.381501
2.384209 0.906520 0.346535 0.307672 0.385399 0.414547 0.395115 0.433979 0.216989 0.178126 0.255853 0.285001 0.265569 0.304433 0.430740 0.391876 0.469604 0.362729 0.343297 0.382160
2.388331 0.906520 0.347134 0.308203 0.386065 0.415264 0.395798 0.434729 0.217365 0.178434 0.256295 0.285494 0.266028 0.304959 0.431485 0.392554 0.470416 0.363356 0.343890 0.382821
2.392460 0.906520 0.347735 0.308736 0.386733 0.415982 0.396482 0.435481 0.217740 0.178742 0.256739 0.285987 0.266488 0.305486 0.432231 0.393233 0.471229 0.363984 0.344485 0.383483
2.396596 0.906520 0.348336 0.309270 0.387401 0.416701 0.397168 0.436234 0.218117 0.179051 0.257182 0.286482 0.266949 0.306015 0.432978 0.393912 0.472044 0.364613 0.345080 0.384146
2.400740 0.906520 0.348938 0.309805 0.388071 0.417421 0.397854 0.436988 0.218494 0.179361 0.257627 0.286977 0.267410 0.306544 0.433727 0.394593 0.472860 0.365243 0.345677 0.384810
2.404890 0.906520 0.349541 0.310340 0.388742 0.418143 0.398542 0.437743 0.218872 0.179671 0.258072 0.287473 0.267873 0.307074 0.434476 0.395276 0.473677 0.365875 0.346274 0.385475
2.409048 0.906520 0.350146 0.310877 0.389414 0.418866 0.399231 0.438500 0.219250 0.179981 0.258519 0.287970 0.268336 0.307604 0.435228 0.395959 0.474496 0.366507 0.346873 0.386142
2.413213 0.906520 0.350751 0.311414 0.390087 0.419590 0.399922 0.439258 0.219629 0.180293 0.258966 0.288468 0.268800 0.308136 0.435980 0.396644 0.475317 0.367141 0.347473 0.386809
2.417385 0.906520 0.351357 0.311953 0.390762 0.420315 0.400613 0.440018 0.220009 0.180604 0.259413 0.288967 0.269264 0.308669 0.436734 0.397329 0.476138 0.367776 0.348074 0.387478
2.421564 0.906520 0.351965 0.312492 0.391437 0.421042 0.401306 0.440778 0.220389 0.180916 0.259862 0.289466 0.269730 0.309203 0.437489 0.398016 0.476962 0.368412 0.348675 0.388148
2.425751 0.906520 0.352573 0.313032 0.392114 0.421770 0.401999 0.441540 0.220770 0.181229 0.260311 0.289967 0.270196 0.309737 0.438245 0.398704 0.477786 0.369049 0.349278 0.388819
2.429945 0.906520 0.353183 0.313573 0.392792 0.422499 0.402694 0.442304 0.221152 0.181543 0.260761 0.290468 0.270663 0.310273 0.439003 0.399394 0.478612 0.369687 0.349882 0.389491
2.434146 0.906520 0.353793 0.314116 0.393471 0.423229 0.403391 0.443068 0.221534 0.181856 0.261212 0.290970 0.271131 0.310809 0.439762 0.400084 0.479440 0.370326 0.350487 0.390165
2.438354 0.906911 0.354405 0.314659 0.394151 0.423961 0.404088 0.443834 0.221917 0.182171 0.261664 0.291473 0.271600 0.311346 0.440522 0.400776 0.480269 0.370966 0.351093 0.390839
2.442570 0.907907 0.355018 0.315203 0.394833 0.424694 0.404787 0.444602 0.222301 0.182486 0.262116 0.291977 0.272070 0.311885 0.441284 0.401469 0.481099 0.371607 0.351700 0.391515
2.446793 0.908904 0.355632 0.315748 0.395515 0.425428 0.405486 0.445370 0.222685 0.182801 0.262569 0.292482 0.272540 0.312424 0.442047 0.402163 0.481931 0.372250 0.352308 0.392192
2.451023 0.909902 0.356246 0.316294 0.396199 0.426164 0.406187 0.446140 0.223070 0.183117 0.263023 0.292988 0.273011 0.312964 0.442811 0.402858 0.482764 0.372893 0.352917 0.392870
2.455260 0.910901 0.356862 0.316840 0.396884 0.426901 0.406890 0.446912 0.223456 0.183434 0.263478 0.293494 0.273483 0.313505 0.443576 0.403555 0.483598 0.373538 0.353527 0.393549
2.459505 0.911901 0.357479 0.317388 0.397570 0.427639 0.407593 0.447684 0.223842 0.183751 0.263933 0.294002 0.273956 0.314047 0.444343 0.404252 0.484434 0.374184 0.354138 0.394229
2.463757 0.912902 0.358097 0.317937 0.398258 0.428378 0.408298 0.448458 0.224229 0.184069 0.264390 0.294510 0.274430 0.314590 0.445112 0.404951 0.485272 0.374831 0.354751 0.394911
2.468017 0.913904 0.358716 0.318487 0.398946 0.429119 0.409004 0.449234 0.224617 0.184387 0.264847 0.295019 0.274904 0.315134 0.445881 0.405651 0.486111 0.375479 0.355364 0.395594
2.472284 0.914908 0.359337 0.319037 0.399636 0.429861 0.409711 0.450010 0.225005 0.184706 0.265305 0.295529 0.275379 0.315679 0.446652 0.406353 0.486951 0.376128 0.355978 0.396278
2.476558 0.915912 0.359958 0.319589 0.400327 0.430604 0.410419 0.450788 0.225394 0.185025 0.265763 0.296040 0.275856 0.316225 0.447424 0.407055 0.487793 0.376778 0.356594 0.396963
2.480839 0.916918 0.360580 0.320141 0.401019 0.431348 0.411129 0.451568 0.225784 0.185345 0.266223 0.296552 0.276332 0.316771 0.448198 0.407759 0.488637 0.377430 0.357210 0.397649
2.485128 0.917925 0.361204 0.320695 0.401712 0.432094 0.411840 0.452348 0.226174 0.185665 0.266683 0.297065 0.276810 0.317319 0.448973 0.408464 0.489481 0.378082 0.357828 0.398337
2.489425 0.918933 0.361828 0.321249 0.402407 0.432841 0.412552 0.453130 0.226565 0.185986 0.267144 0.297578 0.277289 0.317868 0.449749 0.409170 0.490328 0.378736 0.358446 0.399025
2.493729 0.919942 0.362454 0.321805 0.403103 0.433589 0.413265 0.453914 0.226957 0.186308 0.267606 0.298093 0.277768 0.318417 0.450526 0.409877 0.491175 0.379391 0.359066 0.399715
2.498040 0.919029 0.363080 0.322361 0.403799 0.434339 0.413979 0.454699 0.227349 0.186630 0.268069 0.298608 0.278248 0.318968 0.451305 0.410586 0.492025 0.380047 0.359687 0.400406
2.502359 0.917017 0.363708 0.322918 0.404498 0.435090 0.414695 0.455485 0.227742 0.186953 0.268532 0.299124 0.278729 0.319519 0.452085 0.411296 0.492875 0.380704 0.360309 0.401098
2.506685 0.915009 0.364337 0.323476 0.405197 0.435842 0.415412 0.456272 0.228136 0.187276 0.268996 0.299641 0.279211 0.320071 0.452867 0.412007 0.493727 0.381362 0.360932 0.401792
2.511019 0.913005 0.364967 0.324036 0.405897 0.436596 0.416130 0.457061 0.228530 0.187600 0.269461 0.300159 0.279694 0.320625 0.453650 0.412719 0.494581 0.382021 0.361556 0.402486
2.515360 0.911006 0.365598 0.324596 0.406599 0.437350 0.416850 0.457851 0.228926 0.187924 0.269927 0.300678 0.280178 0.321179 0.454434 0.413433 0.495436 0.382682 0.362181 0.403182
2.519709 0.909011 0.366230 0.325157 0.407302 0.438106 0.417570 0.458643 0.229321 0.188249 0.270394 0.301198 0.280662 0.321734 0.455220 0.414148 0.496292 0.383343 0.362807 0.403879
2.524065 0.907021 0.366863 0.325719 0.408006 0.438864 0.418292 0.459436 0.229718 0.188574 0.270861 0.301719 0.281147 0.322291 0.456007 0.414864 0.497150 0.384006 0.363434 0.404578
2.528429 0.905035 0.367497 0.326282 0.408712 0.439623 0.419015 0.460230 0.230115 0.188900 0.271330 0.302241 0.281633 0.322848 0.456795 0.415581 0.498010 0.384670 0.364062 0.405277
2.532800 0.903053 0.368132 0.326847 0.409418 0.440383 0.419740 0.461026 0.230513 0.189227 0.271799 0.302763 0.282120 0.323406 0.457585 0.416299 0.498871 0.385335 0.364692 0.405978
2.537179 0.901076 0.368769 0.327412 0.410126 0.441144 0.420465 0.461823 0.230911 0.189554 0.272269 0.303287 0.282608 0.323965 0.458376 0.417019 0.499733 0.386001 0.365322 0.406680
2.541565 0.899103 0.369406 0.327978 0.410835 0.441907 0.421192 0.462621 0.231311 0.189882 0.272739 0.303811 0.283096 0.324525 0.459169 0.417740 0.500597 0.386668 0.365954 0.407383
2.545959 0.897134 0.370045 0.328545 0.411545 0.442671 0.421921 0.463421 0.231710 0.190210 0.273211 0.304336 0.283586 0.325086 0.459963 0.418462 0.501463 0.387337 0.366587 0.408087
2.550361 0.895169 0.370685 0.329113 0.412257 0.443436 0.422650 0.464222 0.232111 0.190539 0.273683 0.304862 0.284076 0.325648 0.460758 0.419186 0.502330 0.388007 0.367220 0.408793
2.554770 0.893209 0.371326 0.329682 0.412970 0.444203 0.423381 0.465025 0.232512 0.190868 0.274156 0.305389 0.284567 0.326211 0.461554 0.419910 0.503198 0.388677 0.367855 0.409499
2.559187 0.901819 0.371968 0.330252 0.413684 0.444971 0.424113 0.465829 0.232914 0.191198 0.274630 0.305917 0.285059 0.326775 0.462352 0.420636 0.504068 0.389349 0.368491 0.410207
2.563612 0.912300 0.372611 0.330823 0.414399 0.445740 0.424846 0.466634 0.233317 0.191529 0.275105 0.306446 0.285552 0.327340 0.463152 0.421364 0.504940 0.390022 0.369128 0.410916
2.568044 0.922902 0.373255 0.331395 0.415115 0.446511 0.425580 0.467441 0.233720 0.191860 0.275581 0.306976 0.286046 0.327906 0.463952 0.422092 0.505813 0.390697 0.369767 0.411627
2.572483 0.933628 0.373900 0.331967 0.415833 0.447282 0.426316 0.468249 0.234124 0.192192 0.276057 0.307507 0.286540 0.328473 0.464754 0.422822 0.506687 0.391372 0.370406 0.412339
2.576931 0.944478 0.374547 0.332541 0.416552 0.448056 0.427053 0.469058 0.234529 0.192524 0.276534 0.308038 0.287036 0.329041 0.465558 0.423553 0.507563 0.392049 0.371046 0.413051
2.581386 0.955454 0.375194 0.333116 0.417272 0.448830 0.427791 0.469869 0.234935 0.192857 0.277013 0.308571 0.287532 0.329610 0.466363 0.424285 0.508441 0.392727 0.371688 0.413766
2.585849 0.966558 0.375843 0.333692 0.417993 0.449606 0.428531 0.470682 0.235341 0.193190 0.277491 0.309104 0.288029 0.330180 0.467169 0.425019 0.509320 0.393406 0.372330 0.414481
2.590320 0.977791 0.376493 0.334269 0.418716 0.450384 0.429272 0.471495 0.235748 0.193524 0.277971 0.309639 0.288527 0.330751 0.467977 0.425753 0.510200 0.394086 0.372974 0.415197
2.594798 0.989155 0.377144 0.334847 0.419440 0.451162 0.430014 0.472311 0.236155 0.193859 0.278452 0.310174 0.289026 0.331322 0.468786 0.426489 0.511082 0.394767 0.373619 0.415915
2.599284 0.990937 0.377796 0.335426 0.420165 0.451942 0.430758 0.473127 0.236564 0.194194 0.278933 0.310710 0.289526 0.331895 0.469596 0.427227 0.511966 0.395450 0.374265 0.416634
2.603778 0.988767 0.378449 0.336006 0.420892 0.452724 0.431502 0.473945 0.236973 0.194530 0.279415 0.311248 0.290026 0.332469 0.470408 0.427965 0.512851 0.396133 0.374912 0.417355
2.608279 0.986601 0.379103 0.336587 0.421619 0.453506 0.432248 0.474764 0.237382 0.194866 0.279898 0.311786 0.290528 0.333044 0.471221 0.428705 0.513738 0.396818 0.375560 0.418076
2.612789 0.984441 0.379758 0.337169 0.422348 0.454290 0.432996 0.475585 0.237793 0.195203 0.280382 0.312325 0.291030 0.333620 0.472036 0.429446 0.514626 0.397504 0.376209 0.418799
2.617306 0.982285 0.380415 0.337752 0.423078 0.455076 0.433744 0.476408 0.238204 0.195540 0.280867 0.312865 0.291533 0.334196 0.472852 0.430189 0.515516 0.398191 0.376860 0.419523
2.621831 0.980133 0.381073 0.338336 0.423810 0.455863 0.434494 0.477231 0.238616 0.195878 0.281353 0.313406 0.292037 0.334774 0.473670 0.430933 0.516407 0.398880 0.377511 0.420248
2.626364 0.977987 0.381731 0.338920 0.424542 0.456651 0.435245 0.478056 0.239028 0.196217 0.281839 0.313947 0.292542 0.335353 0.474489 0.431678 0.517300 0.399569 0.378164 0.420975
2.630904 0.975845 0.382391 0.339506 0.425276 0.457440 0.435998 0.478883 0.239441 0.196556 0.282326 0.314490 0.293048 0.335933 0.475309 0.432424 0.518194 0.400260 0.378818 0.421703
2.635453 0.973708 0.383053 0.340093 0.426012 0.458231 0.436751 0.479711 0.239855 0.196896 0.282814 0.315034 0.293554 0.336513 0.476131 0.433172 0.519090 0.400952 0.379473 0.422432
2.640009 0.971575 0.383715 0.340681 0.426748 0.459023 0.437507 0.480540 0.240270 0.197237 0.283303 0.315579 0.294062 0.337095 0.476954 0.433920 0.519987 0.401645 0.380129 0.423162
2.644573 0.969447 0.384378 0.341270 0.427486 0.459817 0.438263 0.481371 0.240685 0.197578 0.283793 0.316124 0.294570 0.337678 0.477778 0.434671 0.520886 0.402340 0.380786 0.423894
2.649145 0.967324 0.385043 0.341860 0.428225 0.460612 0.439021 0.482203 0.241102 0.197919 0.284284 0.316671 0.295079 0.338262 0.478604 0.435422 0.521787 0.403035 0.381444 0.424627
2.653725 0.965206 0.385708 0.342451 0.428965 0.461408 0.439780 0.483037 0.241518 0.198261 0.284775 0.317218 0.295590 0.338847 0.479432 0.436175 0.522689 0.403732 0.382104 0.425361
2.658313 0.963092 0.386375 0.343043 0.429707 0.462206 0.440540 0.483872 0.241936 0.198604 0.285268 0.317767 0.296101 0.339432 0.480261 0.436929 0.523593 0.404430 0.382764 0.426096
2.662909 0.966540 0.387043 0.343637 0.430450 0.463005 0.441302 0.484708 0.242354 0.198947 0.285761 0.318316 0.296613 0.340019 0.481091 0.437684 0.524498 0.405129 0.383426 0.426833
2.667513 0.970373 0.387712 0.344231 0.431194 0.463805 0.442065 0.485546 0.242773 0.199291 0.286255 0.318866 0.297125 0.340607 0.481923 0.438441 0.525405 0.405830 0.384089 0.427571
2.672125 0.355669 0.388383 0.344826 0.431940 0.464607 0.442829 0.486386 0.243193 0.199636 0.286750 0.319418 0.297639 0.341196 0.482756 0.439199 0.526313 0.406531 0.384753 0.428310
2.676744 0.313406 0.389054 0.345422 0.432686 0.465411 0.443594 0.487227 0.243613 0.199981 0.287246 0.319970 0.298154 0.341786 0.483591 0.439958 0.527223 0.407234 0.385418 0.429050
2.681372 0.313849 0.389727 0.346019 0.433434 0.466215 0.444361 0.488069 0.244035 0.200327 0.287742 0.320523 0.298669 0.342377 0.484427 0.440719 0.528134 0.407938 0.386084 0.429792
2.686008 0.232693 0.390401 0.346617 0.434184 0.467021 0.445130 0.488913 0.244456 0.200673 0.288240 0.321077 0.299185 0.342969 0.485264 0.441481 0.529047 0.408644 0.386752 0.430535
2.690652 0.392603 0.391075 0.347217 0.434934 0.467829 0.445899 0.489758 0.244879 0.201020 0.288738 0.321632 0.299703 0.343562 0.486103 0.442244 0.529962 0.409350 0.387421 0.431280
2.695303 0.352856 0.391752 0.347817 0.435686 0.468637 0.446670 0.490605 0.245302 0.201368 0.289237 0.322188 0.300221 0.344156 0.486944 0.443009 0.530878 0.410058 0.388090 0.432025
2.699963 0.337549 0.392429 0.348418 0.436440 0.469448 0.447442 0.491453 0.245726 0.201716 0.289737 0.322745 0.300740 0.344751 0.487785 0.443775 0.531796 0.410767 0.388761 0.432772
2.704631 0.293236 0.393107 0.349021 0.437194 0.470259 0.448216 0.492303 0.246151 0.202065 0.290238 0.323303 0.301260 0.345347 0.488629 0.444542 0.532716 0.411477 0.389433 0.433520
2.709307 0.274819 0.393787 0.349624 0.437950 0.471072 0.448991 0.493154 0.246577 0.202414 0.290740 0.323862 0.301781 0.345944 0.489474 0.445310 0.533637 0.412188 0.390107 0.434270
2.713991 0.279996 0.394468 0.350228 0.438707 0.471887 0.449767 0.494006 0.247003 0.202764 0.291243 0.324422 0.302302 0.346542 0.490320 0.446080 0.534559 0.412901 0.390781 0.435021
2.718683 0.286342 0.395150 0.350834 0.439466 0.472703 0.450545 0.494860 0.247430 0.203114 0.291746 0.324983 0.302825 0.347141 0.491167 0.446852 0.535483 0.413615 0.391457 0.435773
2.723383 0.331426 0.395833 0.351440 0.440225 0.473520 0.451324 0.495716 0.247858 0.203466 0.292250 0.325545 0.303349 0.347741 0.492017 0.447624 0.536409 0.414330 0.392134 0.436526
2.728092 0.308387 0.396517 0.352048 0.440986 0.474338 0.452104 0.496573 0.248287 0.203817 0.292756 0.326108 0.303873 0.348342 0.492867 0.448398 0.537336 0.415046 0.392811 0.437281
2.732808 0.276293 0.397203 0.352657 0.441749 0.475158 0.452885 0.497432 0.248716 0.204170 0.293262 0.326671 0.304398 0.348944 0.493719 0.449173 0.538265 0.415764 0.393491 0.438037
2.737533 0.296567 0.397889 0.353266 0.442513 0.475980 0.453668 0.498292 0.249146 0.204523 0.293769 0.327236 0.304925 0.349548 0.494573 0.449950 0.539196 0.416482 0.394171 0.438794
2.742266 0.320272 0.398577 0.353877 0.443278 0.476803 0.454453 0.499153 0.249576 0.204876 0.294277 0.327802 0.305452 0.350152 0.495428 0.450728 0.540128 0.417202 0.394852 0.439553
2.747007 0.298794 0.399266 0.354489 0.444044 0.477627 0.455238 0.500016 0.250008 0.205230 0.294786 0.328369 0.305980 0.350757 0.496284 0.451507 0.541062 0.417924 0.395535 0.440313
2.751756 0.335382 0.399957 0.355102 0.444812 0.478453 0.456025 0.500880 0.250440 0.205585 0.295295 0.328936 0.306509 0.351364 0.497142 0.452288 0.541997 0.418646 0.396219 0.441074
2.756513 0.335197 0.400648 0.355716 0.445581 0.479280 0.456814 0.501746 0.250873 0.205941 0.295806 0.329505 0.307039 0.351971 0.498002 0.453069 0.542934 0.419370 0.396904 0.441836
2.761279 0.345715 0.401341 0.356331 0.446351 0.480109 0.457604 0.502614 0.251307 0.206297 0.296317 0.330075 0.307570 0.352580 0.498863 0.453853 0.543873 0.420095 0.397590 0.442600
2.766053 0.344266 0.402035 0.356947 0.447123 0.480939 0.458395 0.503483 0.251741 0.206653 0.296829 0.330645 0.308101 0.353189 0.499725 0.454637 0.544813 0.420821 0.398277 0.443365
2.770835 0.405711 0.402730 0.357564 0.447896 0.481770 0.459187 0.504353 0.252177 0.207011 0.297343 0.331217 0.308634 0.353800 0.500589 0.455423 0.545755 0.421549 0.398966 0.444132
2.775625 0.409887 0.403426 0.358182 0.448670 0.482603 0.459981 0.505225 0.252613 0.207369 0.297857 0.331790 0.309168 0.354412 0.501455 0.456211 0.546699 0.422278 0.399656 0.444900
2.780424 0.445238 0.404124 0.358801 0.449446 0.483438 0.460776 0.506099 0.253049 0.207727 0.298372 0.332363 0.309702 0.355024 0.502322 0.457000 0.547644 0.423008 0.400347 0.445669
2.785231 0.337398 0.404822 0.359422 0.450223 0.484273 0.461573 0.506974 0.253487 0.208086 0.298887 0.332938 0.310238 0.355638 0.503190 0.457790 0.548591 0.423739 0.401039 0.446439
2.790046 0.353819 0.405522 0.360043 0.451001 0.485111 0.462371 0.507850 0.253925 0.208446 0.299404 0.333514 0.310774 0.356253 0.504060 0.458581 0.549539 0.424472 0.401732 0.447211
2.794870 0.997150 0.406223 0.360665 0.451781 0.485949 0.463170 0.508728 0.254364 0.208806 0.299922 0.334090 0.311311 0.356869 0.504932 0.459374 0.550489 0.425206 0.402427 0.447984
2.799702 1.000438 0.406925 0.361289 0.452562 0.486789 0.463971 0.509608 0.254804 0.209167 0.300440 0.334668 0.311849 0.357486 0.505805 0.460168 0.551441 0.425941 0.403122 0.448759
2.804542 0.329690 0.407629 0.361914 0.453344 0.487631 0.464773 0.510489 0.255244 0.209529 0.300960 0.335246 0.312389 0.358104 0.506679 0.460964 0.552394 0.426677 0.403819 0.449535
2.809391 0.327906 0.408334 0.362539 0.454128 0.488474 0.465577 0.511371 0.255686 0.209891 0.301480 0.335826 0.312929 0.358723 0.507555 0.461761 0.553349 0.427415 0.404518 0.450312
2.814248 0.355556 0.409040 0.363166 0.454913 0.489319 0.466382 0.512255 0.256128 0.210254 0.302001 0.336406 0.313470 0.359343 0.508433 0.462559 0.554306 0.428154 0.405217 0.451091
2.819113 0.374933 0.409747 0.363794 0.455700 0.490164 0.467188 0.513141 0.256570 0.210618 0.302523 0.336988 0.314012 0.359965 0.509312 0.463359 0.555264 0.428894 0.405917 0.451870
2.823987 0.343067 0.410455 0.364423 0.456488 0.491012 0.467996 0.514028 0.257014 0.210982 0.303046 0.337571 0.314555 0.360587 0.510192 0.464160 0.556224 0.429635 0.406619 0.452652
2.828869 0.305621 0.411165 0.365053 0.457277 0.491861 0.468805 0.514917 0.257458 0.211346 0.303570 0.338154 0.315098 0.361210 0.511074 0.464962 0.557186 0.430378 0.407322 0.453434
2.833760 0.304198 0.411876 0.365684 0.458067 0.492711 0.469615 0.515807 0.257904 0.211712 0.304095 0.338739 0.315643 0.361835 0.511958 0.465766 0.558149 0.431122 0.408026 0.454218
2.838659 0.296845 0.412588 0.366316 0.458859 0.493563 0.470427 0.516699 0.258349 0.212078 0.304621 0.339325 0.316189 0.362460 0.512843 0.466571 0.559114 0.431868 0.408732 0.455003
2.843567 0.263691 0.413301 0.366950 0.459653 0.494416 0.471241 0.517592 0.258796 0.212445 0.305148 0.339911 0.316735 0.363087 0.513729 0.467378 0.560081 0.432614 0.409439 0.455790
2.848483 0.330708 0.414016 0.367584 0.460447 0.495271 0.472055 0.518487 0.259243 0.212812 0.305675 0.340499 0.317283 0.363715 0.514618 0.468186 0.561049 0.433362 0.410146 0.456578
2.853408 0.336227 0.414731 0.368220 0.461243 0.496127 0.472871 0.519383 0.259692 0.213180 0.306204 0.341088 0.317832 0.364344 0.515507 0.468995 0.562019 0.434111 0.410855 0.457367
2.858341 0.351005 0.415448 0.368856 0.462041 0.496985 0.473689 0.520281 0.260141 0.213548 0.306733 0.341677 0.318381 0.364973 0.516399 0.469806 0.562991 0.434862 0.411566 0.458158
2.863283 0.361557 0.416167 0.369494 0.462840 0.497844 0.474508 0.521181 0.260590 0.213917 0.307263 0.342268 0.318931 0.365604 0.517291 0.470618 0.563964 0.435614 0.412277 0.458950
2.868233 0.362790 0.416886 0.370133 0.463640 0.498705 0.475328 0.522082 0.261041 0.214287 0.307794 0.342860 0.319483 0.366236 0.518186 0.471432 0.564939 0.436367 0.412990 0.459744
2.873192 0.345372 0.417607 0.370773 0.464441 0.499567 0.476150 0.522984 0.261492 0.214658 0.308327 0.343452 0.320035 0.366870 0.519082 0.472247 0.565916 0.437121 0.413704 0.460539
2.878159 0.367989 0.418329 0.371414 0.465244 0.500431 0.476973 0.523889 0.261944 0.215029 0.308860 0.344046 0.320589 0.367504 0.519979 0.473064 0.566894 0.437877 0.414419 0.461335
2.883135 0.367045 0.419052 0.372056 0.466049 0.501296 0.477798 0.524794 0.262397 0.215401 0.309394 0.344641 0.321143 0.368139 0.520878 0.473881 0.567874 0.438634 0.415136 0.462132
2.888119 0.351259 0.419777 0.372699 0.466854 0.502163 0.478624 0.525702 0.262851 0.215773 0.309929 0.345237 0.321698 0.368776 0.521778 0.474701 0.568856 0.439392 0.415854 0.462931
2.893113 0.368340 0.420502 0.373343 0.467662 0.503031 0.479451 0.526610 0.263305 0.216146 0.310464 0.345834 0.322254 0.369413 0.522681 0.475521 0.569840 0.440152 0.416572 0.463732
2.898114 0.364731 0.421229 0.373989 0.468470 0.503901 0.480280 0.527521 0.263760 0.216520 0.311001 0.346432 0.322811 0.370052 0.523584 0.476344 0.570825 0.440913 0.417293 0.464533
2.903125 0.367649 0.421958 0.374635 0.469280 0.504772 0.481111 0.528433 0.264216 0.216894 0.311539 0.347031 0.323369 0.370692 0.524489 0.477167 0.571812 0.441675 0.418014 0.465336
2.908144 0.345712 0.422687 0.375283 0.470091 0.505644 0.481942 0.529347 0.264673 0.217269 0.312077 0.347631 0.323928 0.371333 0.525396 0.477992 0.572800 0.442439 0.418737 0.466141
2.913172 0.339687 0.423418 0.375932 0.470904 0.506519 0.482776 0.530262 0.265131 0.217645 0.312617 0.348232 0.324488 0.371975 0.526304 0.478818 0.573791 0.443204 0.419461 0.466947
2.918208 0.361212 0.424150 0.376582 0.471718 0.507394 0.483610 0.531178 0.265589 0.218021 0.313157 0.348834 0.325049 0.372618 0.527214 0.479646 0.574783 0.443970 0.420186 0.467754
2.923253 0.362389 0.424883 0.377233 0.472534 0.508272 0.484446 0.532097 0.266048 0.218398 0.313699 0.349437 0.325611 0.373262 0.528126 0.480475 0.575776 0.444738 0.420912 0.468563
2.928307 0.365756 0.425618 0.377885 0.473351 0.509150 0.485284 0.533017 0.266508 0.218776 0.314241 0.350041 0.326174 0.373907 0.529039 0.481306 0.576772 0.445506 0.421640 0.469373
2.933370 0.349982 0.426354 0.378538 0.474169 0.510031 0.486123 0.533938 0.266969 0.219154 0.314784 0.350646 0.326738 0.374554 0.529954 0.482138 0.577769 0.446277 0.422369 0.470184
2.938441 0.352989 0.427091 0.379193 0.474989 0.510912 0.486963 0.534861 0.267431 0.219533 0.315329 0.351252 0.327303 0.375201 0.530870 0.482972 0.578768 0.447048 0.423099 0.470997
2.943522 0.357051 0.427829 0.379848 0.475810 0.511796 0.487805 0.535786 0.267893 0.219912 0.315874 0.351859 0.327869 0.375850 0.531788 0.483807 0.579768 0.447821 0.423831 0.471812
2.948610 0.332081 0.428569 0.380505 0.476633 0.512680 0.488649 0.536712 0.268356 0.220292 0.316420 0.352468 0.328436 0.376500 0.532707 0.484643 0.580771 0.448595 0.424563 0.472627
2.953708 0.361211 0.429310 0.381163 0.477457 0.513567 0.489493 0.537640 0.268820 0.220673 0.316967 0.353077 0.329004 0.377151 0.533628 0.485481 0.581775 0.449371 0.425297 0.473444
2.958815 0.329668 0.430052 0.381822 0.478282 0.514455 0.490340 0.538570 0.269285 0.221055 0.317515 0.353688 0.329573 0.377803 0.534551 0.486320 0.582781 0.450148 0.426033 0.474263
2.963930 0.326533 0.430795 0.382482 0.479109 0.515344 0.491187 0.539501 0.269750 0.221437 0.318064 0.354299 0.330142 0.378456 0.535475 0.487161 0.583788 0.450926 0.426769 0.475083
2.969054 0.328309 0.431540 0.383143 0.479937 0.516235 0.492037 0.540434 0.270217 0.221820 0.318614 0.354912 0.330713 0.379110 0.536400 0.488003 0.584797 0.451706 0.427507 0.475904
2.974187 0.344861 0.432286 0.383806 0.480767 0.517128 0.492887 0.541368 0.270684 0.222203 0.319165 0.355525 0.331285 0.379766 0.537328 0.488847 0.585809 0.452487 0.428246 0.476727
2.979329 0.365235 0.433034 0.384469 0.481598 0.518022 0.493739 0.542304 0.271152 0.222587 0.319716 0.356140 0.331858 0.380422 0.538257 0.489692 0.586821 0.453269 0.428987 0.477551
2.984480 0.349958 0.433782 0.385134 0.482431 0.518917 0.494593 0.543241 0.271621 0.222972 0.320269 0.356756 0.332431 0.381080 0.539187 0.490539 0.587836 0.454053 0.429728 0.478377
2.989640 0.345384 0.434532 0.385800 0.483265 0.519814 0.495448 0.544181 0.272090 0.223358 0.320823 0.357372 0.333006 0.381739 0.540120 0.491387 0.588852 0.454838 0.430471 0.479204
2.994809 0.367763 0.435284 0.386467 0.484100 0.520713 0.496305 0.545121 0.272561 0.223744 0.321378 0.357990 0.333582 0.382399 0.541053 0.492236 0.589870 0.455624 0.431215 0.480032
2.999986 0.369972 0.436036 0.387135 0.484937 0.521613 0.497163 0.546064 0.273032 0.224131 0.321933 0.358609 0.334158 0.383060 0.541989 0.493088 0.590890 0.456412 0.431961 0.480862
3.005173 0.362677 0.436790 0.387804 0.485776 0.522515 0.498022 0.547008 0.273504 0.224518 0.322490 0.359229 0.334736 0.383722 0.542926 0.493940 0.591912 0.457201 0.432708 0.481694
3.010368 0.347031 0.437545 0.388475 0.486616 0.523418 0.498883 0.547954 0.273977 0.224906 0.323047 0.359850 0.335315 0.384385 0.543864 0.494794 0.592935 0.457991 0.433456 0.482526
3.015573 0.278711 0.438302 0.389146 0.487457 0.524323 0.499746 0.548901 0.274450 0.225295 0.323606 0.360472 0.335895 0.385050 0.544805 0.495649 0.593960 0.458783 0.434205 0.483361
3.020786 0.364149 0.439059 0.389819 0.488300 0.525230 0.500610 0.549850 0.274925 0.225685 0.324165 0.361095 0.336475 0.385716 0.545747 0.496506 0.594987 0.459576 0.434956 0.484196
3.026009 0.354288 0.439818 0.390493 0.489144 0.526138 0.501475 0.550801 0.275400 0.226075 0.324726 0.361720 0.337057 0.386382 0.546690 0.497365 0.596016 0.460371 0.435708 0.485033
3.031241 0.362874 0.440579 0.391168 0.489989 0.527047 0.502342 0.551753 0.275876 0.226466 0.325287 0.362345 0.337640 0.387050 0.547635 0.498225 0.597046 0.461167 0.436461 0.485872
3.036481 0.345766 0.441340 0.391844 0.490837 0.527959 0.503211 0.552707 0.276353 0.226857 0.325849 0.362972 0.338224 0.387720 0.548582 0.499086 0.598078 0.461964 0.437216 0.486712
3.041731 0.351866 0.442103 0.392522 0.491685 0.528871 0.504081 0.553662 0.276831 0.227249 0.326413 0.363599 0.338808 0.388390 0.549530 0.499949 0.599112 0.462762 0.437972 0.487553
3.046990 0.351054 0.442868 0.393200 0.492535 0.529786 0.504952 0.554619 0.277310 0.227642 0.326977 0.364228 0.339394 0.389061 0.550481 0.500813 0.600148 0.463563 0.438729 0.488396
3.052257 0.351258 0.443633 0.393880 0.493387 0.530702 0.505825 0.555578 0.277789 0.228036 0.327542 0.364857 0.339981 0.389734 0.551432 0.501679 0.601186 0.464364 0.439487 0.489241
3.057534 0.340514 0.444400 0.394561 0.494240 0.531619 0.506700 0.556539 0.278269 0.228430 0.328109 0.365488 0.340569 0.390408 0.552386 0.502546 0.602225 0.465167 0.440247 0.490086
3.062820 0.328420 0.445169 0.395243 0.495094 0.532538 0.507576 0.557501 0.278751 0.228825 0.328676 0.366120 0.341157 0.391083 0.553341 0.503415 0.603266 0.465971 0.441008 0.490934
3.068116 0.329210 0.445938 0.395927 0.495950 0.533459 0.508453 0.558465 0.279232 0.229221 0.329244 0.366753 0.341747 0.391759 0.554297 0.504285 0.604309 0.466777 0.441771 0.491783
3.073420 0.330215 0.446709 0.396611 0.496808 0.534381 0.509332 0.559430 0.279715 0.229617 0.329813 0.367387 0.342338 0.392436 0.555256 0.505157 0.605354 0.467584 0.442534 0.492633
3.078733 0.249056 0.447482 0.397297 0.497666 0.535305 0.510213 0.560398 0.280199 0.230014 0.330384 0.368022 0.342930 0.393115 0.556215 0.506031 0.606400 0.468392 0.443300 0.493484
3.084056 0.322423 0.448255 0.397984 0.498527 0.536231 0.511095 0.561366 0.280683 0.230412 0.330955 0.368659 0.343523 0.393794 0.557177 0.506905 0.607449 0.469202 0.444066 0.494338
3.089388 0.396017 0.449030 0.398672 0.499389 0.537158 0.511978 0.562337 0.281168 0.230810 0.331527 0.369296 0.344117 0.394475 0.558140 0.507782 0.608499 0.470013 0.444834 0.495192
3.094729 1.164648 0.449807 0.399361 0.500252 0.538086 0.512864 0.563309 0.281655 0.231209 0.332100 0.369934 0.344712 0.395157 0.559105 0.508660 0.609551 0.470826 0.445603 0.496048
3.100080 1.165502 0.450584 0.400051 0.501117 0.539017 0.513750 0.564283 0.282142 0.231609 0.332674 0.370574 0.345308 0.395840 0.560072 0.509539 0.610605 0.471640 0.446373 0.496906
3.105439 1.166357 0.451363 0.400743 0.501983 0.539949 0.514638 0.565259 0.282629 0.232009 0.333249 0.371215 0.345905 0.396525 0.561040 0.510420 0.611660 0.472455 0.447145 0.497765
3.110808 1.167212 0.452144 0.401436 0.502851 0.540882 0.515528 0.566236 0.283118 0.232410 0.333826 0.371856 0.346503 0.397210 0.562010 0.511303 0.612718 0.473272 0.447918 0.498626
3.116186 1.168068 0.452925 0.402130 0.503721 0.541817 0.516419 0.567215 0.283607 0.232812 0.334403 0.372499 0.347102 0.397897 0.562982 0.512186 0.613777 0.474090 0.448692 0.499488
3.121574 1.168925 0.453708 0.402825 0.504591 0.542754 0.517312 0.568195 0.284098 0.233215 0.334981 0.373143 0.347702 0.398585 0.563955 0.513072 0.614838 0.474910 0.449468 0.500351
3.126970 1.169782 0.454493 0.403522 0.505464 0.543692 0.518207 0.569178 0.284589 0.233618 0.335560 0.373788 0.348303 0.399274 0.564930 0.513959 0.615901 0.475731 0.450245 0.501216
3.132377 1.170639 0.455278 0.404219 0.506338 0.544632 0.519103 0.570162 0.285081 0.234022 0.336140 0.374435 0.348905 0.399964 0.565907 0.514848 0.616966 0.476553 0.451024 0.502083
3.137792 1.171498 0.456066 0.404918 0.507213 0.545574 0.520000 0.571148 0.285574 0.234426 0.336721 0.375082 0.349508 0.400656 0.566885 0.515738 0.618033 0.477377 0.451803 0.502951
3.143217 0.372538 0.456854 0.405618 0.508090 0.546517 0.520899 0.572135 0.286067 0.234832 0.337303 0.375730 0.350112 0.401348 0.567865 0.516629 0.619101 0.478202 0.452584 0.503820
3.148651 0.333684 0.457644 0.406319 0.508968 0.547462 0.521800 0.573124 0.286562 0.235238 0.337887 0.376380 0.350718 0.402042 0.568847 0.517523 0.620172 0.479029 0.453367 0.504691
3.154095 0.351005 0.458435 0.407022 0.509848 0.548408 0.522702 0.574115 0.287057 0.235644 0.338471 0.377031 0.351324 0.402737 0.569831 0.518417 0.621244 0.479857 0.454151 0.505564
3.159548 0.364026 0.459228 0.407725 0.510730 0.549356 0.523605 0.575108 0.287554 0.236052 0.339056 0.377683 0.351931 0.403434 0.570816 0.519314 0.622318 0.480687 0.454936 0.506438
3.165010 0.350020 0.460022 0.408430 0.511613 0.550306 0.524511 0.576102 0.288051 0.236460 0.339642 0.378336 0.352540 0.404131 0.571803 0.520211 0.623394 0.481518 0.455722 0.507314
3.170482 0.363635 0.460817 0.409137 0.512497 0.551258 0.525417 0.577098 0.288549 0.236869 0.340229 0.378990 0.353149 0.404830 0.572791 0.521111 0.624472 0.482350 0.456510 0.508191
3.175963 0.341267 0.461614 0.409844 0.513383 0.552211 0.526326 0.578096 0.289048 0.237278 0.340818 0.379645 0.353760 0.405530 0.573781 0.522012 0.625551 0.483184 0.457299 0.509069
3.181454 0.323468 0.462412 0.410552 0.514271 0.553165 0.527236 0.579095 0.289547 0.237688 0.341407 0.380301 0.354372 0.406231 0.574773 0.522914 0.626633 0.484020 0.458090 0.509949
3.186954 0.347444 0.463211 0.411262 0.515160 0.554122 0.528147 0.580096 0.290048 0.238099 0.341997 0.380959 0.354984 0.406933 0.575767 0.523818 0.627716 0.484856 0.458882 0.510831
3.192464 0.358451 0.464012 0.411973 0.516051 0.555080 0.529060 0.581099 0.290550 0.238511 0.342588 0.381617 0.355598 0.407637 0.576763 0.524724 0.628801 0.485695 0.459675 0.511714
3.197984 0.368458 0.464814 0.412685 0.516943 0.556039 0.529975 0.582104 0.291052 0.238923 0.343181 0.382277 0.356213 0.408341 0.577760 0.525631 0.629888 0.486534 0.460470 0.512599
3.203512 0.358513 0.465618 0.413399 0.517837 0.557001 0.530891 0.583110 0.291555 0.239336 0.343774 0.382938 0.356829 0.409047 0.578759 0.526540 0.630977 0.487376 0.461266 0.513485
3.209051 0.356561 0.466423 0.414114 0.518732 0.557964 0.531809 0.584118 0.292059 0.239750 0.344368 0.383600 0.357445 0.409755 0.579759 0.527450 0.632068 0.488218 0.462064 0.514373
3.214599 0.359872 0.467229 0.414830 0.519629 0.558928 0.532729 0.585128 0.292564 0.240165 0.344964 0.384263 0.358063 0.410463 0.580761 0.528362 0.633161 0.489062 0.462862 0.515262
3.220156 0.321523 0.468037 0.415547 0.520527 0.559895 0.533650 0.586140 0.293070 0.240580 0.345560 0.384928 0.358682 0.411173 0.581765 0.529275 0.634256 0.489908 0.463663 0.516153
3.225724 0.288912 0.468846 0.416265 0.521427 0.560863 0.534572 0.587153 0.293577 0.240996 0.346157 0.385593 0.359303 0.411883 0.582771 0.530190 0.635352 0.490755 0.464464 0.517045
3.231300 0.312524 0.469657 0.416985 0.522328 0.561832 0.535496 0.588168 0.294084 0.241412 0.346756 0.386260 0.359924 0.412596 0.583779 0.531107 0.636451 0.491603 0.465267 0.517939
3.236887 0.358389 0.470469 0.417706 0.523231 0.562804 0.536422 0.589185 0.294592 0.241830 0.347355 0.386927 0.360546 0.413309 0.584788 0.532025 0.637551 0.492453 0.466072 0.518835
3.242483 0.364680 0.471282 0.418428 0.524136 0.563777 0.537350 0.590204 0.295102 0.242248 0.347956 0.387596 0.361169 0.414023 0.585799 0.532945 0.638653 0.493305 0.466877 0.519732
3.248089 0.348455 0.472097 0.419151 0.525042 0.564751 0.538279 0.591224 0.295612 0.242667 0.348557 0.388267 0.361794 0.414739 0.586812 0.533866 0.639757 0.494157 0.467685 0.520630
3.253704 0.404253 0.472913 0.419876 0.525950 0.565728 0.539209 0.592246 0.296123 0.243086 0.349160 0.388938 0.362419 0.415456 0.587826 0.534789 0.640863 0.495012 0.468493 0.521530
3.259330 0.400640 0.473731 0.420602 0.526859 0.566706 0.540141 0.593270 0.296635 0.243506 0.349764 0.389610 0.363046 0.416175 0.588843 0.535714 0.641971 0.495868 0.469303 0.522432
3.264965 0.391138 0.474550 0.421329 0.527770 0.567685 0.541075 0.594296 0.297148 0.243927 0.350368 0.390284 0.363674 0.416894 0.589861 0.536640 0.643081 0.496725 0.470115 0.523335
3.270609 0.420984 0.475370 0.422057 0.528683 0.568667 0.542011 0.595323 0.297662 0.244349 0.350974 0.390959 0.364302 0.417615 0.590880 0.537568 0.644193 0.497584 0.470927 0.524240
3.276264 0.340081 0.476192 0.422787 0.529597 0.569650 0.542948 0.596352 0.298176 0.244772 0.351581 0.391634 0.364932 0.418337 0.591902 0.538497 0.645307 0.498444 0.471741 0.525146
3.281928 0.335307 0.477015 0.423518 0.530512 0.570635 0.543886 0.597383 0.298692 0.245195 0.352189 0.392312 0.365563 0.419060 0.592925 0.539428 0.646422 0.499306 0.472557 0.526054
3.287602 0.307451 0.477840 0.424250 0.531429 0.571621 0.544827 0.598416 0.299208 0.245619 0.352798 0.392990 0.366195 0.419785 0.593950 0.540361 0.647540 0.500169 0.473374 0.526964
3.293286 0.325710 0.478666 0.424984 0.532348 0.572610 0.545769 0.599451 0.299725 0.246043 0.353408 0.393669 0.366828 0.420510 0.594977 0.541295 0.648659 0.501034 0.474192 0.527875
3.298979 0.338293 0.479493 0.425719 0.533268 0.573600 0.546712 0.600487 0.300244 0.246469 0.354019 0.394350 0.367462 0.421237 0.596006 0.542231 0.649781 0.501900 0.475012 0.528787
3.304683 0.347969 0.480322 0.426455 0.534190 0.574591 0.547657 0.601525 0.300763 0.246895 0.354631 0.395032 0.368098 0.421966 0.597036 0.543168 0.650904 0.502767 0.475833 0.529701
3.310396 0.291644 0.481153 0.427192 0.535114 0.575585 0.548604 0.602565 0.301283 0.247322 0.355244 0.395715 0.368734 0.422695 0.598069 0.544107 0.652030 0.503637 0.476656 0.530617
3.316119 0.317745 0.481985 0.427930 0.536039 0.576580 0.549553 0.603607 0.301804 0.247749 0.355858 0.396399 0.369371 0.423426 0.599103 0.545048 0.653157 0.504507 0.477480 0.531535
3.321853 0.306283 0.482818 0.428670 0.536966 0.577577 0.550503 0.604651 0.302325 0.248177 0.356473 0.397084 0.370010 0.424158 0.600138 0.545990 0.654286 0.505380 0.478306 0.532454
3.327596 0.338813 0.483653 0.429411 0.537894 0.578575 0.551455 0.605696 0.302848 0.248607 0.357089 0.397770 0.370650 0.424891 0.601176 0.546934 0.655417 0.506253 0.479133 0.533374
3.333348 0.334433 0.484489 0.430154 0.538824 0.579576 0.552408 0.606743 0.303372 0.249036 0.357707 0.398458 0.371291 0.425626 0.602215 0.547880 0.656550 0.507129 0.479961 0.534296
3.339111 0.525602 0.485327 0.430897 0.539756 0.580578 0.553363 0.607792 0.303896 0.249467 0.358325 0.399147 0.371932 0.426362 0.603256 0.548827 0.657685 0.508005 0.480791 0.535220
3.344884 0.528366 0.486166 0.431642 0.540689 0.581581 0.554320 0.608843 0.304421 0.249898 0.358945 0.399837 0.372576 0.427099 0.604299 0.549776 0.658823 0.508884 0.481622 0.536145
3.350667 0.532645 0.487006 0.432389 0.541624 0.582587 0.555278 0.609895 0.304948 0.250330 0.359565 0.400528 0.373220 0.427837 0.605344 0.550727 0.659962 0.509763 0.482455 0.537072
3.356460 0.539585 0.487848 0.433136 0.542560 0.583594 0.556238 0.610950 0.305475 0.250763 0.360187 0.401221 0.373865 0.428577 0.606391 0.551679 0.661103 0.510645 0.483289 0.538001
3.362263 0.539517 0.488691 0.433885 0.543498 0.584603 0.557200 0.612006 0.306003 0.251197 0.360810 0.401915 0.374511 0.429318 0.607439 0.552632 0.662245 0.511528 0.484124 0.538931
3.368076 0.537908 0.489536 0.434635 0.544438 0.585614 0.558163 0.613064 0.306532 0.251631 0.361433 0.402609 0.375159 0.430060 0.608489 0.553588 0.663390 0.512412 0.484961 0.539863
3.373899 0.558767 0.490383 0.435387 0.545379 0.586626 0.559128 0.614124 0.307062 0.252066 0.362058 0.403305 0.375807 0.430804 0.609541 0.554545 0.664537 0.513298 0.485800 0.540796
3.379732 0.549040 0.491231 0.436139 0.546322 0.587640 0.560095 0.615186 0.307593 0.252502 0.362684 0.404003 0.376457 0.431548 0.610595 0.555504 0.665686 0.514185 0.486640 0.541731
3.385575 0.568527 0.492080 0.436893 0.547266 0.588656 0.561063 0.616249 0.308125 0.252938 0.363311 0.404701 0.377108 0.432294 0.611651 0.556464 0.666837 0.515074 0.487481 0.542667
3.391428 0.570630 0.492931 0.437649 0.548212 0.589674 0.562033 0.617315 0.308657 0.253376 0.363939 0.405401 0.377760 0.433042 0.612708 0.557426 0.667990 0.515965 0.488324 0.543606
3.397291 0.570127 0.493783 0.438405 0.549160 0.590693 0.563005 0.618382 0.309191 0.253814 0.364569 0.406102 0.378413 0.433790 0.613767 0.558390 0.669145 0.516857 0.489168 0.544545
3.403165 0.564898 0.494636 0.439163 0.550110 0.591715 0.563978 0.619451 0.309726 0.254252 0.365199 0.406804 0.379067 0.434540 0.614828 0.559355 0.670302 0.517750 0.490014 0.545487
3.409048 0.568282 0.495492 0.439922 0.551061 0.592738 0.564953 0.620522 0.310261 0.254692 0.365830 0.407507 0.379723 0.435292 0.615891 0.560322 0.671461 0.518645 0.490861 0.546430
3.414942 0.564887 0.496348 0.440683 0.552013 0.593762 0.565930 0.621595 0.310797 0.255132 0.366463 0.408212 0.380379 0.436044 0.616956 0.561291 0.672621 0.519542 0.491709 0.547375
3.420846 0.553516 0.497206 0.441445 0.552968 0.594789 0.566908 0.622670 0.311335 0.255573 0.367096 0.408917 0.381037 0.436798 0.618023 0.562261 0.673784 0.520440 0.492560 0.548321
3.426760 0.516463 0.498066 0.442208 0.553924 0.595817 0.567888 0.623746 0.311873 0.256015 0.367731 0.409624 0.381695 0.437553 0.619091 0.563233 0.674949 0.521340 0.493411 0.549269
3.432685 0.521178 0.498927 0.442973 0.554881 0.596847 0.568870 0.624825 0.312412 0.256458 0.368367 0.410333 0.382355 0.438310 0.620162 0.564207 0.676116 0.522241 0.494264 0.550219
3.438619 0.552058 0.499790 0.443738 0.555841 0.597879 0.569854 0.625905 0.312952 0.256901 0.369004 0.411042 0.383016 0.439068 0.621234 0.565183 0.677285 0.523144 0.495119 0.551170
3.444564 0.554132 0.500654 0.444506 0.556802 0.598913 0.570839 0.626987 0.313493 0.257345 0.369641 0.411753 0.383679 0.439827 0.622308 0.566160 0.678456 0.524049 0.495975 0.552123
3.450519 0.551697 0.501519 0.445274 0.557764 0.599948 0.571826 0.628071 0.314035 0.257790 0.370281 0.412464 0.384342 0.440587 0.623384 0.567139 0.679629 0.524955 0.496832 0.553077
3.456485 0.545929 0.502386 0.446044 0.558729 0.600985 0.572814 0.629157 0.314578 0.258236 0.370921 0.413178 0.385006 0.441349 0.624461 0.568119 0.680804 0.525862 0.497691 0.554033
3.462461 0.565626 0.503255 0.446815 0.559695 0.602024 0.573805 0.630244 0.315122 0.258682 0.371562 0.413892 0.385672 0.442112 0.625541 0.569101 0.681981 0.526771 0.498552 0.554991
3.468447 0.556717 0.504125 0.447588 0.560662 0.603065 0.574797 0.631334 0.315667 0.259130 0.372204 0.414607 0.386339 0.442876 0.626623 0.570085 0.683160 0.527682 0.499413 0.555951
3.474443 0.569713 0.504996 0.448361 0.561632 0.604108 0.575790 0.632425 0.316213 0.259578 0.372848 0.415324 0.387007 0.443642 0.627706 0.571071 0.684341 0.528594 0.500277 0.556912
3.480450 0.536327 0.505870 0.449137 0.562603 0.605152 0.576786 0.633519 0.316759 0.260026 0.373492 0.416042 0.387676 0.444409 0.628791 0.572058 0.685524 0.529508 0.501142 0.557875
3.486467 0.572115 0.506744 0.449913 0.563575 0.606199 0.577783 0.634614 0.317307 0.260476 0.374138 0.416762 0.388346 0.445177 0.629878 0.573047 0.686709 0.530424 0.502008 0.558839
3.492495 0.556608 0.507620 0.450691 0.564550 0.607247 0.578782 0.635711 0.317856 0.260926 0.374785 0.417482 0.389017 0.445947 0.630967 0.574038 0.687897 0.531341 0.502876 0.559805
3.498533 0.552560 0.508498 0.451470 0.565526 0.608296 0.579783 0.636810 0.318405 0.261377 0.375433 0.418204 0.389690 0.446718 0.632058 0.575030 0.689086 0.532259 0.503746 0.560773
3.504581 0.553829 0.509377 0.452251 0.566503 0.609348 0.580785 0.637911 0.318956 0.261829 0.376082 0.418927 0.390364 0.447490 0.633151 0.576024 0.690277 0.533180 0.504616 0.561743
3.510640 0.572358 0.510258 0.453032 0.567483 0.610402 0.581789 0.639014 0.319507 0.262282 0.376732 0.419651 0.391039 0.448264 0.634245 0.577020 0.691471 0.534101 0.505489 0.562714
3.516710 0.569640 0.511140 0.453816 0.568464 0.611457 0.582795 0.640119 0.320059 0.262735 0.377384 0.420377 0.391715 0.449039 0.635342 0.578018 0.692666 0.535025 0.506363 0.563687
3.522790 0.560757 0.512023 0.454600 0.569447 0.612514 0.583802 0.641226 0.320613 0.263190 0.378036 0.421103 0.392392 0.449815 0.636440 0.579017 0.693864 0.535950 0.507238 0.564661
3.528880 0.571826 0.512909 0.455386 0.570431 0.613573 0.584812 0.642334 0.321167 0.263645 0.378690 0.421831 0.393070 0.450593 0.637541 0.580018 0.695063 0.536876 0.508115 0.565638
3.534981 0.567015 0.513795 0.456173 0.571417 0.614634 0.585823 0.643445 0.321722 0.264100 0.379344 0.422561 0.393750 0.451372 0.638643 0.581021 0.696265 0.537805 0.508994 0.566616
3.541093 0.581505 0.514684 0.456962 0.572405 0.615696 0.586836 0.644557 0.322279 0.264557 0.380000 0.423291 0.394430 0.452152 0.639747 0.582025 0.697469 0.538734 0.509874 0.567595
3.547215 0.583254 0.515574 0.457752 0.573395 0.616761 0.587850 0.645671 0.322836 0.265014 0.380657 0.424023 0.395112 0.452934 0.640853 0.583032 0.698674 0.539666 0.510755 0.568576
3.553347 0.582006 0.516465 0.458544 0.574386 0.617827 0.588866 0.646788 0.323394 0.265473 0.381315 0.424756 0.395796 0.453717 0.641961 0.584040 0.699882 0.540599 0.511638 0.569559
3.559491 0.568467 0.517358 0.459336 0.575379 0.618895 0.589885 0.647906 0.323953 0.265932 0.381974 0.425490 0.396480 0.454501 0.643071 0.585049 0.701092 0.541533 0.512523 0.570544
3.565644 0.590358 0.518252 0.460130 0.576374 0.619965 0.590904 0.649026 0.324513 0.266391 0.382635 0.426226 0.397165 0.455287 0.644183 0.586061 0.702304 0.542470 0.513409 0.571530
3.571809 0.568447 0.519148 0.460926 0.577370 0.621037 0.591926 0.650148 0.325074 0.266852 0.383296 0.426963 0.397852 0.456074 0.645296 0.587074 0.703519 0.543407 0.514296 0.572519
3.577984 0.606343 0.520046 0.461723 0.578369 0.622111 0.592949 0.651272 0.325636 0.267313 0.383959 0.427701 0.398540 0.456863 0.646412 0.588089 0.704735 0.544347 0.515185 0.573508
3.584170 0.604589 0.520945 0.462521 0.579369 0.623186 0.593974 0.652398 0.326199 0.267775 0.384623 0.428441 0.399229 0.457652 0.647530 0.589106 0.705953 0.545288 0.516076 0.574500
3.590367 0.570605 0.521845 0.463321 0.580370 0.624264 0.595001 0.653526 0.326763 0.268238 0.385288 0.429181 0.399919 0.458444 0.648649 0.590124 0.707174 0.546231 0.516968 0.575493
3.596574 0.608770 0.522748 0.464122 0.581374 0.625343 0.596030 0.654656 0.327328 0.268702 0.385954 0.429923 0.400610 0.459236 0.649770 0.591145 0.708396 0.547175 0.517862 0.576488
3.602792 0.611992 0.523651 0.464924 0.582379 0.626424 0.597060 0.655788 0.327894 0.269167 0.386621 0.430667 0.401303 0.460030 0.650894 0.592167 0.709621 0.548121 0.518757 0.577485
3.609020 0.608740 0.524557 0.465728 0.583386 0.627507 0.598093 0.656922 0.328461 0.269632 0.387290 0.431411 0.401997 0.460826 0.652019 0.593190 0.710848 0.549069 0.519654 0.578483
3.615260 0.593088 0.525464 0.466533 0.584394 0.628592 0.599127 0.658057 0.329029 0.270098 0.387959 0.432157 0.402692 0.461622 0.653146 0.594216 0.712077 0.550018 0.520553 0.579483
3.621510 0.574767 0.526372 0.467340 0.585404 0.629679 0.600163 0.659195 0.329597 0.270565 0.388630 0.432904 0.403388 0.462420 0.654276 0.595243 0.713308 0.550969 0.521453 0.580485
3.627771 0.619377 0.527282 0.468148 0.586417 0.630767 0.601200 0.660335 0.330167 0.271033 0.389302 0.433653 0.404085 0.463220 0.655407 0.596272 0.714541 0.551921 0.522354 0.581489
3.634043 0.610506 0.528194 0.468957 0.587430 0.631858 0.602240 0.661476 0.330738 0.271501 0.389975 0.434402 0.404784 0.464021 0.656540 0.597303 0.715777 0.552876 0.523257 0.582494
3.640326 0.635666 0.529107 0.469768 0.588446 0.632950 0.603281 0.662620 0.331310 0.271971 0.390649 0.435153 0.405484 0.464823 0.657675 0.598336 0.717014 0.553832 0.524162 0.583501
3.646620 0.658636 0.530022 0.470580 0.589463 0.634045 0.604324 0.663765 0.331883 0.272441 0.391324 0.435906 0.406185 0.465626 0.658812 0.599370 0.718254 0.554789 0.525068 0.584510
3.652924 0.640445 0.530938 0.471394 0.590482 0.635141 0.605369 0.664913 0.332456 0.272912 0.392001 0.436659 0.406887 0.466431 0.659951 0.600406 0.719495 0.555748 0.525976 0.585520
3.659240 0.646883 0.531856 0.472208 0.591503 0.636239 0.606415 0.666063 0.333031 0.273384 0.392679 0.437414 0.407590 0.467238 0.661092 0.601445 0.720739 0.556709 0.526885 0.586533
3.665566 0.618498 0.532775 0.473025 0.592526 0.637339 0.607464 0.667214 0.333607 0.273857 0.393358 0.438170 0.408295 0.468046 0.662235 0.602484 0.721985 0.557671 0.527796 0.587547
3.671903 0.623515 0.533696 0.473843 0.593550 0.638441 0.608514 0.668368 0.334184 0.274330 0.394038 0.438928 0.409001 0.468855 0.663380 0.603526 0.723234 0.558636 0.528709 0.588562
3.678251 0.616994 0.534619 0.474662 0.594576 0.639544 0.609566 0.669523 0.334762 0.274804 0.394719 0.439687 0.409708 0.469665 0.664527 0.604569 0.724484 0.559601 0.529623 0.589580
3.684611 0.633363 0.535543 0.475483 0.595604 0.640650 0.610620 0.670681 0.335340 0.275279 0.395401 0.440447 0.410416 0.470477 0.665676 0.605615 0.725736 0.560569 0.530538 0.590599
3.690981 0.631430 0.536469 0.476305 0.596634 0.641758 0.611675 0.671840 0.335920 0.275755 0.396085 0.441208 0.411126 0.471291 0.666826 0.606662 0.726991 0.561538 0.531456 0.591620
3.697362 0.642639 0.537397 0.477128 0.597666 0.642867 0.612733 0.673002 0.336501 0.276232 0.396770 0.441971 0.411837 0.472106 0.667979 0.607710 0.728248 0.562509 0.532374 0.592643
3.703754 0.634962 0.538326 0.477953 0.598699 0.643979 0.613792 0.674165 0.337083 0.276710 0.397456 0.442735 0.412549 0.472922 0.669134 0.608761 0.729507 0.563481 0.533295 0.593668
3.710158 0.642853 0.539257 0.478779 0.599734 0.645092 0.614853 0.675331 0.337665 0.277188 0.398143 0.443501 0.413262 0.473739 0.670291 0.609814 0.730768 0.564456 0.534217 0.594694
3.716572 0.641849 0.540189 0.479607 0.600771 0.646207 0.615916 0.676498 0.338249 0.277667 0.398831 0.444268 0.413977 0.474558 0.671450 0.610868 0.732032 0.565431 0.535140 0.595722
3.722997 0.604442 0.541123 0.480436 0.601809 0.647324 0.616981 0.677668 0.338834 0.278147 0.399521 0.445036 0.414692 0.475379 0.672611 0.611924 0.733297 0.566409 0.536066 0.596752
3.729434 0.628949 0.542058 0.481267 0.602850 0.648444 0.618048 0.678839 0.339420 0.278628 0.400211 0.445805 0.415409 0.476201 0.673773 0.612982 0.734565 0.567388 0.536992 0.597784
3.735882 0.626031 0.542995 0.482099 0.603892 0.649565 0.619116 0.680013 0.340007 0.279110 0.400903 0.446576 0.416127 0.477024 0.674938 0.614042 0.735835 0.568369 0.537921 0.598817
3.742340 0.592892 0.543934 0.482932 0.604936 0.650688 0.620187 0.681189 0.340594 0.279592 0.401596 0.447348 0.416847 0.477849 0.676105 0.615103 0.737107 0.569352 0.538851 0.599853
3.748810 0.578613 0.544875 0.483767 0.605982 0.651813 0.621259 0.682366 0.341183 0.280076 0.402291 0.448121 0.417567 0.478675 0.677274 0.616167 0.738382 0.570336 0.539782 0.600890
3.755292 0.589069 0.545817 0.484604 0.607030 0.652940 0.622333 0.683546 0.341773 0.280560 0.402986 0.448896 0.418289 0.479502 0.678445 0.617232 0.739658 0.571322 0.540716 0.601929
3.761784 0.592133 0.546760 0.485441 0.608079 0.654068 0.623409 0.684728 0.342364 0.281045 0.403683 0.449672 0.419013 0.480331 0.679618 0.618299 0.740937 0.572310 0.541650 0.602969
3.768288 0.575647 0.547706 0.486281 0.609130 0.655199 0.624487 0.685912 0.342956 0.281531 0.404381 0.450449 0.419737 0.481162 0.680793 0.619368 0.742218 0.573299 0.542587 0.604012
3.774802 0.577708 0.548652 0.487121 0.610184 0.656332 0.625566 0.687098 0.343549 0.282018 0.405080 0.451228 0.420463 0.481994 0.681970 0.620439 0.743501 0.574290 0.543525 0.605056
3.781329 0.625321 0.549601 0.487964 0.611239 0.657467 0.626648 0.688285 0.344143 0.282505 0.405780 0.452008 0.421190 0.482827 0.683149 0.621511 0.744786 0.575283 0.544465 0.606102
3.787866 0.659637 0.550551 0.488807 0.612295 0.658603 0.627731 0.689475 0.344738 0.282994 0.406482 0.452790 0.421918 0.483662 0.684330 0.622586 0.746074 0.576278 0.545406 0.607150
3.794415 0.637539 0.551503 0.489652 0.613354 0.659742 0.628817 0.690667 0.345334 0.283483 0.407184 0.453573 0.422647 0.484498 0.685513 0.623662 0.747364 0.577274 0.546349 0.608200
3.800975 0.667024 0.552457 0.490499 0.614414 0.660883 0.629904 0.691861 0.345931 0.283973 0.407888 0.454357 0.423378 0.485336 0.686698 0.624741 0.748656 0.578272 0.547293 0.609251
3.807546 0.627638 0.553412 0.491347 0.615476 0.662025 0.630993 0.693058 0.346529 0.284464 0.408594 0.455142 0.424110 0.486175 0.687885 0.625821 0.749950 0.579272 0.548240 0.610304
3.814129 0.643034 0.554368 0.492196 0.616541 0.663170 0.632084 0.694256 0.347128 0.284956 0.409300 0.455929 0.424843 0.487015 0.689075 0.626903 0.751247 0.580273 0.549187 0.611360
3.820723 0.595376 0.555327 0.493047 0.617606 0.664316 0.633176 0.695456 0.347728 0.285448 0.410008 0.456717 0.425578 0.487857 0.690266 0.627986 0.752546 0.581277 0.550137 0.612417
3.827328 0.623907 0.556287 0.493900 0.618674 0.665465 0.634271 0.696658 0.348329 0.285942 0.410717 0.457507 0.426313 0.488701 0.691459 0.629072 0.753847 0.582282 0.551088 0.613475
3.833945 0.675475 0.557249 0.494753 0.619744 0.666615 0.635368 0.697863 0.348931 0.286436 0.411427 0.458298 0.427050 0.489546 0.692655 0.630160 0.755150 0.583288 0.552041 0.614536
3.840574 0.669540 0.558212 0.495609 0.620815 0.667768 0.636466 0.699069 0.349535 0.286931 0.412138 0.459090 0.427789 0.490392 0.693852 0.631249 0.756456 0.584297 0.552995 0.615598
3.847213 0.675906 0.559177 0.496466 0.621889 0.668922 0.637566 0.700278 0.350139 0.287428 0.412850 0.459884 0.428528 0.491240 0.695052 0.632341 0.757763 0.585307 0.553951 0.616663
3.853865 0.650375 0.560144 0.497324 0.622964 0.670079 0.638669 0.701489 0.350744 0.287924 0.413564 0.460679 0.429269 0.492089 0.696254 0.633434 0.759073 0.586319 0.554909 0.617729
3.860528 0.679651 0.561112 0.498184 0.624041 0.671237 0.639773 0.702701 0.351351 0.288422 0.414279 0.461476 0.430011 0.492940 0.697457 0.634529 0.760386 0.587332 0.555868 0.618797
3.867202 0.644549 0.562082 0.499045 0.625120 0.672398 0.640879 0.703916 0.351958 0.288921 0.414995 0.462273 0.430755 0.493792 0.698663 0.635626 0.761700 0.588348 0.556829 0.619867
3.873888 0.641868 0.563054 0.499908 0.626200 0.673560 0.641987 0.705133 0.352567 0.289420 0.415713 0.463073 0.431499 0.494646 0.699871 0.636725 0.763017 0.589365 0.557792 0.620938
3.880585 0.647828 0.564028 0.500772 0.627283 0.674725 0.643097 0.706352 0.353176 0.289921 0.416432 0.463873 0.432245 0.495501 0.701081 0.637826 0.764336 0.590384 0.558756 0.622012
3.887294 0.640569 0.565003 0.501638 0.628368 0.675891 0.644209 0.707573 0.353787 0.290422 0.417152 0.464675 0.432993 0.496358 0.702293 0.638928 0.765658 0.591405 0.559722 0.623087
3.894015 0.646056 0.565980 0.502505 0.629454 0.677060 0.645322 0.708797 0.354398 0.290924 0.417873 0.465478 0.433741 0.497216 0.703507 0.640033 0.766982 0.592427 0.560690 0.624164
3.900747 0.675659 0.566958 0.503374 0.630542 0.678230 0.646438 0.710022 0.355011 0.291427 0.418595 0.466283 0.434491 0.498075 0.704724 0.641139 0.768308 0.593451 0.561659 0.625243
3.907491 0.657027 0.567938 0.504244 0.631632 0.679403 0.647556 0.711250 0.355625 0.291931 0.419319 0.467089 0.435242 0.498936 0.705942 0.642248 0.769636 0.594477 0.562630 0.626324
3.914246 0.658075 0.568920 0.505116 0.632724 0.680577 0.648675 0.712479 0.356240 0.292436 0.420044 0.467897 0.435995 0.499799 0.707162 0.643358 0.770967 0.595505 0.563603 0.627407
3.921014 0.676861 0.569904 0.505989 0.633818 0.681754 0.649797 0.713711 0.356856 0.292941 0.420770 0.468706 0.436749 0.500663 0.708385 0.644471 0.772299 0.596535 0.564577 0.628492
3.927793 0.637366 0.570889 0.506864 0.634914 0.682933 0.650920 0.714945 0.357473 0.293448 0.421497 0.469516 0.437504 0.501529 0.709610 0.645585 0.773635 0.597566 0.565554 0.629579
3.934583 0.670995 0.571876 0.507740 0.636012 0.684113 0.652046 0.716181 0.358091 0.293955 0.422226 0.470328 0.438260 0.502396 0.710836 0.646701 0.774972 0.598599 0.566531 0.630667
3.941385 0.545415 0.572865 0.508618 0.637111 0.685296 0.653173 0.717419 0.358710 0.294463 0.422956 0.471141 0.439018 0.503264 0.712065 0.647819 0.776312 0.599634 0.567511 0.631757
3.948200 0.566916 0.573855 0.509497 0.638213 0.686481 0.654302 0.718660 0.359330 0.294972 0.423687 0.471956 0.439777 0.504134 0.713296 0.648939 0.777654 0.600671 0.568492 0.632850
3.955025 0.398542 0.574847 0.510378 0.639316 0.687668 0.655433 0.719902 0.359951 0.295482 0.424420 0.472772 0.440537 0.505006 0.714530 0.650061 0.778999 0.601709 0.569475 0.633944
3.961863 0.412148 0.575841 0.511261 0.640421 0.688857 0.656566 0.721147 0.360573 0.295993 0.425154 0.473589 0.441299 0.505879 0.715765 0.651185 0.780345 0.602749 0.570459 0.635040
3.968713 0.398109 0.576837 0.512145 0.641529 0.690047 0.657702 0.722393 0.361197 0.296505 0.425889 0.474408 0.442062 0.506754 0.717002 0.652311 0.781694 0.603792 0.571446 0.636138
3.975574 0.390450 0.577834 0.513030 0.642638 0.691240 0.658839 0.723642 0.361821 0.297017 0.426625 0.475228 0.442826 0.507630 0.718242 0.653438 0.783046 0.604835 0.572434 0.637237
3.982447 0.418977 0.578833 0.513917 0.643749 0.692436 0.659978 0.724893 0.362447 0.297531 0.427363 0.476049 0.443592 0.508507 0.719484 0.654568 0.784400 0.605881 0.573423 0.638339
3.989332 0.397782 0.579834 0.514805 0.644862 0.693633 0.661119 0.726147 0.363073 0.298045 0.428101 0.476872 0.444358 0.509386 0.720728 0.655700 0.785756 0.606929 0.574415 0.639443
3.996229 0.400411 0.580836 0.515696 0.645977 0.694832 0.662262 0.727402 0.363701 0.298561 0.428842 0.477697 0.445127 0.510267 0.721974 0.656833 0.787114 0.607978 0.575408 0.640548
4.003138 0.415243 0.581840 0.516587 0.647093 0.696033 0.663407 0.728660 0.364330 0.299077 0.429583 0.478523 0.445896 0.511149 0.723222 0.657969 0.788475 0.609029 0.576402 0.641656
4.010059 0.424871 0.582846 0.517480 0.648212 0.697236 0.664554 0.729919 0.364960 0.299594 0.430326 0.479350 0.446667 0.512033 0.724472 0.659106 0.789838 0.610082 0.577399 0.642765
4.016992 0.403250 0.583854 0.518375 0.649333 0.698442 0.665702 0.731181 0.365591 0.300112 0.431070 0.480179 0.447439 0.512918 0.725725 0.660246 0.791204 0.611137 0.578397 0.643876
4.023937 0.419442 0.584863 0.519271 0.650455 0.699649 0.666853 0.732445 0.366223 0.300631 0.431815 0.481009 0.448213 0.513805 0.726979 0.661387 0.792572 0.612193 0.579397 0.644989
4.030894 0.410284 0.585874 0.520169 0.651580 0.700859 0.668006 0.733712 0.366856 0.301150 0.432561 0.481841 0.448988 0.514693 0.728236 0.662531 0.793942 0.613252 0.580399 0.646104
4.037863 0.390853 0.586887 0.521068 0.652706 0.702071 0.669161 0.734980 0.367490 0.301671 0.433309 0.482674 0.449764 0.515583 0.729495 0.663676 0.795314 0.614312 0.581402 0.647221
4.044844 0.393954 0.587902 0.521969 0.653835 0.703284 0.670318 0.736251 0.368125 0.302193 0.434058 0.483508 0.450542 0.516475 0.730757 0.664824 0.796689 0.615374 0.582407 0.648340
4.051837 0.403725 0.588918 0.522871 0.654965 0.704500 0.671477 0.737524 0.368762 0.302715 0.434809 0.484344 0.451321 0.517367 0.732020 0.665973 0.798067 0.616438 0.583414 0.649461
4.058842 0.401504 0.589936 0.523775 0.656098 0.705718 0.672638 0.738799 0.369399 0.303238 0.435561 0.485181 0.452101 0.518262 0.733285 0.667124 0.799447 0.617504 0.584423 0.650584
4.065859 0.438108 0.590956 0.524681 0.657232 0.706938 0.673801 0.740076 0.370038 0.303763 0.436314 0.486020 0.452882 0.519158 0.734553 0.668278 0.800829 0.618571 0.585433 0.651709
4.072888 0.458422 0.591978 0.525588 0.658368 0.708161 0.674966 0.741356 0.370678 0.304288 0.437068 0.486860 0.453665 0.520055 0.735823 0.669433 0.802213 0.619641 0.586446 0.652836
4.079930 0.471521 0.593001 0.526497 0.659506 0.709385 0.676133 0.742637 0.371319 0.304814 0.437824 0.487702 0.454450 0.520955 0.737095 0.670590 0.803600 0.620712 0.587459 0.653964
4.086983 0.468373 0.594027 0.527407 0.660647 0.710611 0.677301 0.743921 0.371961 0.305341 0.438580 0.488545 0.455235 0.521855 0.738370 0.671750 0.804989 0.621785 0.588475 0.655095
4.094049 0.530774 0.595054 0.528319 0.661789 0.711840 0.678472 0.745207 0.372604 0.305869 0.439339 0.489390 0.456022 0.522757 0.739646 0.672911 0.806381 0.622860 0.589492 0.656227
4.101127 0.434126 0.596082 0.529232 0.662933 0.713071 0.679645 0.746496 0.373248 0.306398 0.440098 0.490236 0.456811 0.523661 0.740925 0.674075 0.807775 0.623937 0.590512 0.657362
4.108217 0.473242 0.597113 0.530147 0.664079 0.714303 0.680820 0.747786 0.373893 0.306927 0.440859 0.491084 0.457601 0.524567 0.742206 0.675240 0.809172 0.625015 0.591533 0.658498
4.115320 0.517642 0.598145 0.531064 0.665227 0.715538 0.681997 0.749079 0.374540 0.307458 0.441621 0.491933 0.458392 0.525473 0.743489 0.676407 0.810571 0.626096 0.592555 0.659637
4.122435 0.589143 0.599179 0.531982 0.666377 0.716775 0.683177 0.750374 0.375187 0.307989 0.442385 0.492783 0.459184 0.526382 0.744774 0.677577 0.811972 0.627178 0.593580 0.660777
4.129562 0.577345 0.600215 0.532901 0.667529 0.718015 0.684358 0.751672 0.375836 0.308522 0.443150 0.493635 0.459978 0.527292 0.746062 0.678748 0.813376 0.628263 0.594606 0.661920
4.136701 0.547794 0.601253 0.533823 0.668683 0.719256 0.685541 0.752971 0.376486 0.309055 0.443916 0.494488 0.460773 0.528204 0.747352 0.679922 0.814782 0.629349 0.595634 0.663064
4.143853 0.580430 0.602293 0.534746 0.669839 0.720499 0.686726 0.754273 0.377136 0.309590 0.444683 0.495343 0.461570 0.529117 0.748644 0.681097 0.816191 0.630437 0.596664 0.664210
4.151017 0.557703 0.603334 0.535670 0.670997 0.721745 0.687913 0.755577 0.377788 0.310125 0.445452 0.496200 0.462368 0.530032 0.749938 0.682275 0.817602 0.631527 0.597695 0.665359
4.158194 0.447264 0.604377 0.536596 0.672157 0.722993 0.689103 0.756883 0.378442 0.310661 0.446222 0.497058 0.463167 0.530948 0.751235 0.683454 0.819015 0.632619 0.598729 0.666509
4.165383 0.583943 0.605422 0.537524 0.673320 0.724243 0.690294 0.758192 0.379096 0.311198 0.446994 0.497917 0.463968 0.531866 0.752534 0.684636 0.820431 0.633713 0.599764 0.667661
4.172584 0.653325 0.606468 0.538453 0.674484 0.725495 0.691487 0.759503 0.379751 0.311736 0.447766 0.498778 0.464770 0.532785 0.753835 0.685819 0.821850 0.634808 0.600801 0.668816
4.179798 0.634147 0.607517 0.539384 0.675650 0.726749 0.692683 0.760816 0.380408 0.312275 0.448541 0.499640 0.465574 0.533706 0.755138 0.687005 0.823271 0.635906 0.601839 0.669972
4.187024 0.589243 0.608567 0.540317 0.676818 0.728006 0.693880 0.762131 0.381065 0.312815 0.449316 0.500504 0.466379 0.534629 0.756443 0.688193 0.824694 0.637005 0.602880 0.671130
4.194263 0.563687 0.609619 0.541251 0.677988 0.729264 0.695080 0.763449 0.381724 0.313356 0.450093 0.501369 0.467185 0.535554 0.757751 0.689383 0.826120 0.638106 0.603922 0.672291
4.201514 0.558794 0.610673 0.542187 0.679160 0.730525 0.696282 0.764769 0.382384 0.313898 0.450871 0.502236 0.467993 0.536479 0.759061 0.690575 0.827548 0.639209 0.604966 0.673453
4.208778 0.608852 0.611729 0.543124 0.680334 0.731788 0.697486 0.766091 0.383045 0.314440 0.451650 0.503104 0.468802 0.537407 0.760374 0.691768 0.828979 0.640315 0.606012 0.674617
4.216055 100.000000 0.612787 0.544063 0.681510 0.733053 0.698691 0.767415 0.383708 0.314984 0.452431 0.503974 0.469612 0.538336 0.761688 0.692964 0.830412 0.641422 0.607060 0.675783
4.223344 100.000000 0.613846 0.545004 0.682689 0.734321 0.699899 0.768742 0.384371 0.315528 0.453214 0.504845 0.470424 0.539267 0.763005 0.694162 0.831848 0.642531 0.608109 0.676952
4.230645 100.000000 0.614907 0.545946 0.683869 0.735590 0.701109 0.770071 0.385035 0.316074 0.453997 0.505718 0.471237 0.540199 0.764324 0.695363 0.833286 0.643641 0.609161 0.678122
4.237959 100.000000 0.615971 0.546890 0.685051 0.736862 0.702322 0.771402 0.385701 0.316620 0.454782 0.506593 0.472052 0.541133 0.765646 0.696565 0.834726 0.644754 0.610214 0.679295
4.245286 100.000000 0.617035 0.547835 0.686236 0.738136 0.703536 0.772736 0.386368 0.317168 0.455568 0.507468 0.472868 0.542069 0.766969 0.697769 0.836170 0.645869 0.611269 0.680469
4.252626 1.957567 0.618102 0.548782 0.687422 0.739412 0.704752 0.774072 0.387036 0.317716 0.456356 0.508346 0.473686 0.543006 0.768295 0.698975 0.837615 0.646985 0.612326 0.681645
4.259978 2.111708 0.619171 0.549731 0.688611 0.740690 0.705970 0.775410 0.387705 0.318265 0.457145 0.509225 0.474505 0.543944 0.769624 0.700184 0.839063 0.648104 0.613384 0.682824
4.267343 1.954249 0.620241 0.550682 0.689801 0.741971 0.707191 0.776751 0.388375 0.318816 0.457935 0.510105 0.475325 0.544885 0.770954 0.701394 0.840514 0.649225 0.614445 0.684004
4.274721 100.000000 0.621314 0.551634 0.690994 0.743254 0.708414 0.778094 0.389047 0.319367 0.458727 0.510987 0.476147 0.545827 0.772287 0.702607 0.841967 0.650347 0.615507 0.685187
4.282111 100.000000 0.622388 0.552587 0.692188 0.744539 0.709638 0.779439 0.389719 0.319919 0.459520 0.511870 0.476970 0.546771 0.773622 0.703822 0.843423 0.651471 0.616571 0.686372
4.289514 100.000000 0.623464 0.553543 0.693385 0.745826 0.710865 0.780786 0.390393 0.320472 0.460314 0.512755 0.477795 0.547716 0.774960 0.705038 0.844881 0.652598 0.617637 0.687558
4.296930 2.091222 0.624542 0.554500 0.694584 0.747115 0.712094 0.782136 0.391068 0.321026 0.461110 0.513642 0.478621 0.548663 0.776299 0.706257 0.846342 0.653726 0.618705 0.688747
4.304359 1.967461 0.625621 0.555458 0.695785 0.748407 0.713325 0.783488 0.391744 0.321581 0.461907 0.514530 0.479448 0.549611 0.777642 0.707478 0.847805 0.654856 0.619774 0.689938
4.311801 2.004621 0.626703 0.556419 0.696987 0.749701 0.714559 0.784843 0.392422 0.322137 0.462706 0.515419 0.480277 0.550562 0.778986 0.708702 0.849270 0.655988 0.620846 0.691130
4.319255 2.102178 0.627787 0.557381 0.698192 0.750997 0.715794 0.786200 0.393100 0.322694 0.463506 0.516310 0.481107 0.551513 0.780333 0.709927 0.850739 0.657122 0.621919 0.692325
4.326722 0.737574 0.628872 0.558344 0.699400 0.752295 0.717031 0.787559 0.393780 0.323252 0.464307 0.517203 0.481939 0.552467 0.781682 0.711154 0.852210 0.658258 0.622995 0.693522
4.334203 0.751590 0.629959 0.559309 0.700609 0.753596 0.718271 0.788921 0.394460 0.323811 0.465110 0.518097 0.482772 0.553422 0.783033 0.712384 0.853683 0.659396 0.624072 0.694721
4.341696 0.772884 0.631048 0.560276 0.701820 0.754899 0.719513 0.790285 0.395142 0.324371 0.465914 0.518993 0.483607 0.554379 0.784387 0.713615 0.855159 0.660536 0.625151 0.695922
4.349202 0.751720 0.632139 0.561245 0.703033 0.756204 0.720757 0.791651 0.395825 0.324931 0.466720 0.519890 0.484443 0.555337 0.785743 0.714849 0.856637 0.661678 0.626231 0.697125
4.356721 0.655373 0.633232 0.562215 0.704249 0.757511 0.722003 0.793020 0.396510 0.325493 0.467526 0.520789 0.485281 0.556297 0.787102 0.716085 0.858118 0.662822 0.627314 0.698331
4.364254 0.702829 0.634327 0.563187 0.705466 0.758821 0.723251 0.794391 0.397195 0.326056 0.468335 0.521689 0.486120 0.557259 0.788462 0.717323 0.859602 0.663968 0.628399 0.699538
4.371799 0.665705 0.635424 0.564161 0.706686 0.760133 0.724502 0.795764 0.397882 0.326620 0.469144 0.522591 0.486960 0.558223 0.789826 0.718563 0.861088 0.665116 0.629485 0.700747
4.379357 0.727879 0.636522 0.565136 0.707908 0.761447 0.725754 0.797140 0.398570 0.327184 0.469956 0.523495 0.487802 0.559188 0.791191 0.719805 0.862577 0.666266 0.630573 0.701959
4.386928 0.674142 0.637623 0.566113 0.709132 0.762763 0.727009 0.798518 0.399259 0.327750 0.470768 0.524400 0.488645 0.560154 0.792559 0.721050 0.864068 0.667418 0.631663 0.703173
4.394513 0.659787 0.638725 0.567092 0.710358 0.764082 0.728266 0.799898 0.399949 0.328317 0.471582 0.525306 0.489490 0.561123 0.793929 0.722296 0.865562 0.668572 0.632756 0.704388
4.402110 0.601602 0.639829 0.568073 0.711586 0.765403 0.729525 0.801281 0.400641 0.328884 0.472397 0.526215 0.490336 0.562093 0.795302 0.723545 0.867058 0.669728 0.633849 0.705606
4.409721 0.640528 0.640935 0.569055 0.712816 0.766726 0.730786 0.802667 0.401333 0.329453 0.473214 0.527124 0.491184 0.563065 0.796677 0.724796 0.868557 0.670886 0.634945 0.706826
4.417345 0.594810 0.642043 0.570039 0.714048 0.768052 0.732050 0.804054 0.402027 0.330022 0.474032 0.528036 0.492033 0.564038 0.798054 0.726049 0.870059 0.672045 0.636043 0.708048
4.424982 0.742115 0.643153 0.571024 0.715283 0.769380 0.733315 0.805445 0.402722 0.330593 0.474852 0.528949 0.492884 0.565013 0.799434 0.727304 0.871563 0.673207 0.637143 0.709272
4.432632 0.752113 0.644265 0.572011 0.716519 0.770710 0.734583 0.806837 0.403419 0.331164 0.475673 0.529863 0.493736 0.565990 0.800816 0.728562 0.873070 0.674371 0.638244 0.710498
4.440295 0.700259 0.645379 0.573000 0.717758 0.772042 0.735853 0.808232 0.404116 0.331737 0.476495 0.530779 0.494590 0.566969 0.802200 0.729821 0.874579 0.675537 0.639348 0.711727
4.447972 0.757849 0.646495 0.573991 0.718999 0.773377 0.737125 0.809629 0.404815 0.332311 0.477319 0.531697 0.495445 0.567949 0.803587 0.731083 0.876091 0.676705 0.640453 0.712957
4.455662 0.686325 0.647613 0.574983 0.720242 0.774714 0.738400 0.811029 0.405514 0.332885 0.478144 0.532616 0.496301 0.568931 0.804977 0.732347 0.877606 0.677875 0.641560 0.714190
4.463365 0.773661 0.648732 0.575977 0.721487 0.776054 0.739676 0.812431 0.406216 0.333461 0.478971 0.533537 0.497159 0.569914 0.806368 0.733613 0.879123 0.679047 0.642669 0.715424
4.471082 0.550775 0.649854 0.576973 0.722735 0.777395 0.740955 0.813836 0.406918 0.334037 0.479799 0.534459 0.498019 0.570900 0.807762 0.734882 0.880643 0.680221 0.643780 0.716661
4.478812 0.503044 0.650977 0.577971 0.723984 0.778739 0.742236 0.815243 0.407621 0.334615 0.480628 0.535383 0.498880 0.571887 0.809159 0.736152 0.882166 0.681397 0.644894 0.717900
4.486555 0.538767 0.652103 0.578970 0.725236 0.780086 0.743519 0.816652 0.408326 0.335193 0.481459 0.536309 0.499742 0.572875 0.810558 0.737425 0.883691 0.682575 0.646008 0.719141
4.494311 0.565672 0.653230 0.579971 0.726490 0.781434 0.744805 0.818064 0.409032 0.335773 0.482291 0.537236 0.500606 0.573866 0.811959 0.738700 0.885219 0.683755 0.647125 0.720385
4.502082 0.739203 0.654360 0.580973 0.727746 0.782785 0.746092 0.819478 0.409739 0.336353 0.483125 0.538165 0.501472 0.574858 0.813363 0.739977 0.886749 0.684937 0.648244 0.721630
4.509865 0.410676 0.655491 0.581978 0.729004 0.784139 0.747382 0.820895 0.410448 0.336935 0.483961 0.539095 0.502339 0.575852 0.814769 0.741256 0.888282 0.686121 0.649365 0.722878
4.517662 0.427989 0.656624 0.582984 0.730264 0.785494 0.748674 0.822314 0.411157 0.337517 0.484797 0.540027 0.503207 0.576847 0.816178 0.742538 0.889818 0.687308 0.650487 0.724128
4.525472 0.608919 0.657759 0.583992 0.731527 0.786852 0.749969 0.823736 0.411868 0.338101 0.485635 0.540961 0.504077 0.577845 0.817589 0.743821 0.891356 0.688496 0.651612 0.725379
4.533296 0.430045 0.658897 0.585002 0.732791 0.788213 0.751265 0.825160 0.412580 0.338685 0.486475 0.541896 0.504949 0.578844 0.819002 0.745107 0.892897 0.689686 0.652739 0.726634
4.541134 0.422769 0.660036 0.586013 0.734058 0.789575 0.752564 0.826587 0.413293 0.339271 0.487316 0.542833 0.505822 0.579844 0.820418 0.746395 0.894441 0.690878 0.653867 0.727890
4.548985 0.447018 0.661177 0.587026 0.735327 0.790940 0.753865 0.828016 0.414008 0.339857 0.488159 0.543772 0.506696 0.580847 0.821837 0.747686 0.895987 0.692073 0.654998 0.729148
4.556849 0.311283 0.662320 0.588041 0.736599 0.792308 0.755168 0.829447 0.414724 0.340445 0.489003 0.544712 0.507572 0.581851 0.823257 0.748979 0.897536 0.693269 0.656130 0.730409
4.564727 0.456473 0.663465 0.589058 0.737872 0.793678 0.756474 0.830881 0.415441 0.341033 0.489848 0.545653 0.508450 0.582857 0.824681 0.750273 0.899088 0.694468 0.657264 0.731672
4.572619 0.476988 0.664612 0.590076 0.739148 0.795050 0.757782 0.832318 0.416159 0.341623 0.490695 0.546597 0.509329 0.583865 0.826106 0.751571 0.900642 0.695669 0.658401 0.732937
4.580525 0.424908 0.665761 0.591096 0.740426 0.796424 0.759092 0.833757 0.416878 0.342214 0.491543 0.547542 0.510209 0.584874 0.827535 0.752870 0.902199 0.696871 0.659539 0.734204
4.588444 0.454932 0.666912 0.592118 0.741706 0.797801 0.760404 0.835198 0.417599 0.342805 0.492393 0.548488 0.511091 0.585885 0.828965 0.754172 0.903759 0.698076 0.660679 0.735473
4.596377 0.598723 0.668065 0.593142 0.742988 0.799181 0.761719 0.836642 0.418321 0.343398 0.493244 0.549437 0.511975 0.586898 0.830399 0.755475 0.905322 0.699283 0.661821 0.736745
4.604323 0.581599 0.669220 0.594167 0.744273 0.800562 0.763036 0.838089 0.419044 0.343992 0.494097 0.550387 0.512860 0.587913 0.831834 0.756782 0.906887 0.700492 0.662966 0.738018
4.612283 0.590904 0.670377 0.595195 0.745559 0.801946 0.764355 0.839538 0.419769 0.344586 0.494951 0.551338 0.513747 0.588929 0.833272 0.758090 0.908455 0.701703 0.664112 0.739294
4.620257 0.579100 0.671536 0.596224 0.746848 0.803333 0.765677 0.840989 0.420494 0.345182 0.495807 0.552291 0.514635 0.589948 0.834713 0.759401 0.910025 0.702916 0.665260 0.740572
4.628245 0.720488 0.672697 0.597254 0.748140 0.804722 0.767000 0.842443 0.421221 0.345779 0.496664 0.553246 0.515525 0.590967 0.836156 0.760713 0.911599 0.704131 0.666410 0.741853
4.636247 0.497934 0.673860 0.598287 0.749433 0.806113 0.768326 0.843899 0.421950 0.346377 0.497523 0.554203 0.516416 0.591989 0.837602 0.762029 0.913175 0.705349 0.667562 0.743135
4.644262 0.657538 0.675025 0.599321 0.750729 0.807507 0.769655 0.845358 0.422679 0.346975 0.498383 0.555161 0.517309 0.593013 0.839050 0.763346 0.914753 0.706568 0.668716 0.744420
4.652291 0.640318 0.676192 0.600357 0.752027 0.808903 0.770985 0.846820 0.423410 0.347575 0.499245 0.556121 0.518203 0.594038 0.840500 0.764666 0.916335 0.707790 0.669872 0.745707
4.660335 0.538666 0.677361 0.601395 0.753327 0.810301 0.772318 0.848284 0.424142 0.348176 0.500108 0.557082 0.519099 0.595065 0.841953 0.765988 0.917919 0.709013 0.671031 0.746996
4.668392 0.559725 0.678532 0.602435 0.754629 0.811702 0.773653 0.849751 0.424875 0.348778 0.500972 0.558045 0.519997 0.596094 0.843409 0.767312 0.919506 0.710239 0.672191 0.748288
4.676463 0.703829 0.679705 0.603477 0.755934 0.813105 0.774991 0.851220 0.425610 0.349381 0.501838 0.559010 0.520896 0.597124 0.844867 0.768639 0.921096 0.711467 0.673353 0.749581
4.684548 0.760418 0.680880 0.604520 0.757241 0.814511 0.776331 0.852691 0.426346 0.349985 0.502706 0.559976 0.521796 0.598157 0.846328 0.769967 0.922688 0.712697 0.674517 0.750877
4.692647 0.758767 0.682057 0.605565 0.758550 0.815919 0.777673 0.854165 0.427083 0.350590 0.503575 0.560944 0.522698 0.599191 0.847791 0.771299 0.924284 0.713929 0.675683 0.752176
4.700760 0.603863 0.683237 0.606612 0.759861 0.817330 0.779018 0.855642 0.427821 0.351196 0.504446 0.561914 0.523602 0.600227 0.849257 0.772632 0.925881 0.715164 0.676851 0.753476
4.708887 1.213442 0.684418 0.607661 0.761175 0.818743 0.780364 0.857121 0.428561 0.351804 0.505318 0.562886 0.524507 0.601264 0.850725 0.773968 0.927482 0.716400 0.678021 0.754779
4.717028 0.765378 0.685601 0.608711 0.762491 0.820158 0.781713 0.858603 0.429302 0.352412 0.506192 0.563859 0.525414 0.602304 0.852196 0.775306 0.929086 0.717639 0.679194 0.756084
4.725183 0.934673 0.686786 0.609764 0.763809 0.821576 0.783065 0.860088 0.430044 0.353021 0.507067 0.564834 0.526322 0.603345 0.853669 0.776646 0.930692 0.718879 0.680368 0.757391
4.733352 1.152998 0.687974 0.610818 0.765130 0.822997 0.784419 0.861575 0.430787 0.353631 0.507943 0.565810 0.527232 0.604388 0.855145 0.777989 0.932301 0.720122 0.681544 0.758700
4.741535 1.062946 0.689163 0.611874 0.766453 0.824420 0.785775 0.863064 0.431532 0.354243 0.508821 0.566788 0.528144 0.605433 0.856623 0.779334 0.933913 0.721367 0.682722 0.760012
4.749733 1.250555 0.690355 0.612932 0.767778 0.825845 0.787133 0.864556 0.432278 0.354855 0.509701 0.567768 0.529057 0.606480 0.858104 0.780681 0.935527 0.722614 0.683903 0.761326
4.757944 0.693335 0.691548 0.613991 0.769105 0.827273 0.788494 0.866051 0.433026 0.355469 0.510582 0.568750 0.529972 0.607528 0.859588 0.782031 0.937145 0.723864 0.685085 0.762642
4.766170 0.698878 0.692744 0.615053 0.770435 0.828703 0.789857 0.867548 0.433774 0.356083 0.511465 0.569733 0.530888 0.608579 0.861074 0.783383 0.938765 0.725115 0.686270 0.763960
4.774410 0.753854 0.693941 0.616116 0.771767 0.830136 0.791223 0.869048 0.434524 0.356699 0.512349 0.570718 0.531806 0.609631 0.862563 0.784738 0.940388 0.726369 0.687456 0.765281
4.782665 0.658144 0.695141 0.617181 0.773101 0.831571 0.792591 0.870551 0.435275 0.357316 0.513235 0.571705 0.532725 0.610685 0.864054 0.786094 0.942014 0.727624 0.688645 0.766604
4.790933 0.736367 0.696343 0.618248 0.774438 0.833008 0.793961 0.872056 0.436028 0.357933 0.514122 0.572693 0.533646 0.611741 0.865548 0.787453 0.943642 0.728882 0.689835 0.767930
4.799216 0.769514 0.697547 0.619317 0.775776 0.834449 0.795334 0.873563 0.436782 0.358552 0.515011 0.573683 0.534569 0.612798 0.867044 0.788815 0.945274 0.730143 0.691028 0.769257
4.807513 0.763019 0.698753 0.620388 0.777118 0.835891 0.796709 0.875074 0.437537 0.359172 0.515902 0.574675 0.535493 0.613858 0.868543 0.790178 0.946908 0.731405 0.692222 0.770587
4.815825 0.671907 0.699961 0.621461 0.778461 0.837336 0.798086 0.876587 0.438293 0.359793 0.516794 0.575669 0.536419 0.614919 0.870045 0.791545 0.948545 0.732669 0.693419 0.771920
4.824151 0.726649 0.701171 0.622535 0.779807 0.838784 0.799466 0.878102 0.439051 0.360415 0.517687 0.576664 0.537346 0.615982 0.871549 0.792913 0.950185 0.733936 0.694618 0.773254
4.832491 0.737756 0.702383 0.623611 0.781155 0.840234 0.800848 0.879620 0.439810 0.361038 0.518582 0.577661 0.538275 0.617047 0.873056 0.794284 0.951828 0.735205 0.695819 0.774591
4.840846 24.000000 0.703598 0.624689 0.782506 0.841687 0.802233 0.881141 0.440570 0.361662 0.519479 0.578660 0.539206 0.618114 0.874565 0.795657 0.953473 0.736476 0.697022 0.775930
4.849215 0.790112 0.704814 0.625769 0.783859 0.843142 0.803620 0.882664 0.441332 0.362288 0.520377 0.579660 0.540138 0.619182 0.876077 0.797033 0.955122 0.737749 0.698227 0.777272
4.857598 0.710450 0.706033 0.626851 0.785214 0.844600 0.805009 0.884190 0.442095 0.362914 0.521276 0.580662 0.541072 0.620253 0.877592 0.798411 0.956773 0.739025 0.699434 0.778615
4.865997 0.636709 0.707253 0.627935 0.786571 0.846060 0.806401 0.885719 0.442859 0.363541 0.522178 0.581666 0.542007 0.621325 0.879109 0.799791 0.958427 0.740302 0.700643 0.779961
4.874409 0.711001 0.708476 0.629021 0.787931 0.847523 0.807795 0.887250 0.443625 0.364170 0.523080 0.582672 0.542944 0.622399 0.880629 0.801174 0.960084 0.741582 0.701855 0.781310
4.882836 0.627138 0.709701 0.630108 0.789293 0.848988 0.809192 0.888784 0.444392 0.364799 0.523985 0.583679 0.543883 0.623475 0.882151 0.802559 0.961744 0.742864 0.703068 0.782661
4.891278 0.731021 0.710928 0.631198 0.790658 0.850456 0.810591 0.890321 0.445160 0.365430 0.524891 0.584688 0.544823 0.624553 0.883677 0.803946 0.963407 0.744149 0.704284 0.784014
4.899734 24.000000 0.712157 0.632289 0.792025 0.851926 0.811992 0.891860 0.445930 0.366062 0.525798 0.585699 0.545765 0.625633 0.885204 0.805336 0.965072 0.745435 0.705501 0.785369
4.908205 0.854326 0.713388 0.633382 0.793394 0.853399 0.813396 0.893402 0.446701 0.366695 0.526707 0.586712 0.546709 0.626715 0.886735 0.806729 0.966741 0.746724 0.706721 0.786727
4.916691 0.749195 0.714621 0.634477 0.794766 0.854874 0.814802 0.894946 0.447473 0.367329 0.527618 0.587726 0.547654 0.627798 0.888268 0.808123 0.968412 0.748015 0.707943 0.788087
4.925191 0.670814 0.715857 0.635574 0.796140 0.856352 0.816211 0.896494 0.448247 0.367964 0.528530 0.588742 0.548601 0.628884 0.889803 0.809520 0.970086 0.749308 0.709167 0.789450
4.933706 0.729513 0.717095 0.636673 0.797516 0.857833 0.817622 0.898044 0.449022 0.368600 0.529444 0.589760 0.549549 0.629971 0.891342 0.810920 0.971764 0.750604 0.710393 0.790815
4.942236 0.743423 0.718334 0.637773 0.798895 0.859316 0.819035 0.899596 0.449798 0.369237 0.530359 0.590780 0.550499 0.631060 0.892883 0.812322 0.973444 0.751901 0.711621 0.792182
4.950780 0.763663 0.719576 0.638876 0.800276 0.860801 0.820451 0.901152 0.450576 0.369876 0.531276 0.591801 0.551451 0.632151 0.894426 0.813726 0.975127 0.753201 0.712851 0.793551
4.959340 0.719828 0.720820 0.639981 0.801660 0.862290 0.821870 0.902709 0.451355 0.370515 0.532194 0.592824 0.552404 0.633244 0.895973 0.815133 0.976812 0.754503 0.714084 0.794923
4.967914 24.000000 0.722066 0.641087 0.803046 0.863780 0.823291 0.904270 0.452135 0.371156 0.533114 0.593849 0.553359 0.634339 0.897522 0.816542 0.978501 0.755808 0.715318 0.796298
4.976503 0.757902 0.723315 0.642195 0.804434 0.865274 0.824714 0.905833 0.452917 0.371797 0.534036 0.594876 0.554316 0.635435 0.899074 0.817954 0.980193 0.757115 0.716555 0.797674
4.985106 0.709695 0.724565 0.643306 0.805825 0.866770 0.826140 0.907400 0.453700 0.372440 0.534959 0.595904 0.555274 0.636534 0.900628 0.819368 0.981888 0.758424 0.717794 0.799053
4.993725 0.755447 0.725818 0.644418 0.807218 0.868268 0.827568 0.908968 0.454484 0.373084 0.535884 0.596934 0.556234 0.637634 0.902185 0.820785 0.983585 0.759735 0.719035 0.800435
5.002358 0.675981 0.727073 0.645532 0.808614 0.869769 0.828999 0.910540 0.455270 0.373729 0.536811 0.597966 0.557196 0.638737 0.903745 0.822204 0.985286 0.761048 0.720278 0.801819
5.011007 0.710995 0.728330 0.646648 0.810012 0.871273 0.830432 0.912114 0.456057 0.374375 0.537739 0.599000 0.558159 0.639841 0.905307 0.823625 0.986989 0.762364 0.721523 0.803205
5.019670 0.804044 0.729589 0.647766 0.811412 0.872779 0.831868 0.913691 0.456845 0.375022 0.538669 0.600036 0.559124 0.640947 0.906872 0.825049 0.988695 0.763682 0.722770 0.804594
5.028348 0.692994 0.730850 0.648886 0.812815 0.874288 0.833306 0.915271 0.457635 0.375671 0.539600 0.601073 0.560091 0.642055 0.908440 0.826476 0.990405 0.765002 0.724020 0.805985
5.037042 0.788194 0.732114 0.650008 0.814220 0.875800 0.834747 0.916853 0.458426 0.376320 0.540533 0.602112 0.561059 0.643166 0.910011 0.827905 0.992117 0.766325 0.725272 0.807378
5.045750 0.627478 0.733380 0.651131 0.815628 0.877314 0.836190 0.918438 0.459219 0.376971 0.541467 0.603153 0.562029 0.644277 0.911584 0.829336 0.993832 0.767650 0.726526 0.808774
5.054473 0.845793 0.734648 0.652257 0.817038 0.878831 0.837636 0.920026 0.460013 0.377623 0.542403 0.604196 0.563001 0.645391 0.913160 0.830770 0.995550 0.768977 0.727782 0.810172
5.063212 50.000000 0.735918 0.653385 0.818450 0.880350 0.839084 0.921617 0.460808 0.378275 0.543341 0.605241 0.563974 0.646507 0.914739 0.832206 0.997272 0.770306 0.729040 0.811573
5.071966 50.000000 0.737190 0.654514 0.819865 0.881872 0.840534 0.923210 0.461605 0.378929 0.544280 0.606287 0.564949 0.647625 0.916320 0.833645 0.998996 0.771638 0.730300 0.812976
5.080734 0.769414 0.738464 0.655646 0.821283 0.883397 0.841988 0.924806 0.462403 0.379585 0.545221 0.607335 0.565926 0.648744 0.917904 0.835086 1.000723 0.772972 0.731563 0.814381
5.089518 0.765313 0.739741 0.656780 0.822703 0.884924 0.843443 0.926405 0.463202 0.380241 0.546164 0.608385 0.566904 0.649866 0.919491 0.836530 1.002453 0.774309 0.732828 0.815789
5.098317 0.843582 0.741020 0.657915 0.824125 0.886454 0.844901 0.928006 0.464003 0.380898 0.547108 0.609437 0.567885 0.650990 0.921081 0.837976 1.004186 0.775647 0.734095 0.817200
5.107132 0.778404 0.742301 0.659052 0.825550 0.887986 0.846362 0.929611 0.464805 0.381557 0.548054 0.610491 0.568866 0.652115 0.922673 0.839425 1.005922 0.776988 0.735364 0.818613
5.115961 0.829938 0.743585 0.660192 0.826977 0.889522 0.847825 0.931218 0.465609 0.382216 0.549002 0.611546 0.569850 0.653242 0.924269 0.840876 1.007661 0.778331 0.736635 0.820028
5.124806 0.732091 0.744870 0.661333 0.828407 0.891060 0.849291 0.932828 0.466414 0.382877 0.549951 0.612603 0.570835 0.654372 0.925867 0.842330 1.009403 0.779677 0.737909 0.821446
5.133666 0.673860 0.746158 0.662477 0.829839 0.892600 0.850759 0.934441 0.467220 0.383539 0.550902 0.613663 0.571822 0.655503 0.927467 0.843786 1.011149 0.781025 0.739184 0.822866
5.142541 0.669753 0.747448 0.663622 0.831274 0.894143 0.852230 0.936056 0.468028 0.384202 0.551854 0.614723 0.572811 0.656636 0.929071 0.845245 1.012897 0.782375 0.740462 0.824288
5.151432 0.748366 0.748740 0.664769 0.832711 0.895689 0.853704 0.937675 0.468837 0.384866 0.552808 0.615786 0.573801 0.657772 0.930677 0.846706 1.014648 0.783728 0.741743 0.825713
5.160338 0.668430 0.750035 0.665919 0.834151 0.897238 0.855180 0.939296 0.469648 0.385532 0.553764 0.616851 0.574793 0.658909 0.932286 0.848170 1.016402 0.785083 0.743025 0.827141
5.169260 0.506578 0.751331 0.667070 0.835593 0.898789 0.856658 0.940920 0.470460 0.386198 0.554721 0.617917 0.575787 0.660048 0.933898 0.849636 1.018159 0.786440 0.744310 0.828571
5.178197 0.681219 0.752630 0.668223 0.837037 0.900343 0.858139 0.942546 0.471273 0.386866 0.555680 0.618986 0.576782 0.661189 0.935512 0.851105 1.019919 0.787800 0.745596 0.830003
5.187149 0.726884 0.753931 0.669378 0.838485 0.901899 0.859623 0.944176 0.472088 0.387535 0.556641 0.620056 0.577779 0.662332 0.937130 0.852577 1.021683 0.789162 0.746885 0.831438
5.196117 0.744063 0.755235 0.670536 0.839934 0.903459 0.861109 0.945808 0.472904 0.388205 0.557603 0.621128 0.578778 0.663477 0.938750 0.854051 1.023449 0.790526 0.748177 0.832876
5.205100 0.831963 0.756541 0.671695 0.841386 0.905021 0.862598 0.947443 0.473722 0.388876 0.558567 0.622202 0.579779 0.664624 0.940373 0.855527 1.025219 0.791893 0.749470 0.834316
5.214099 0.591660 0.757849 0.672856 0.842841 0.906585 0.864089 0.949081 0.474541 0.389548 0.559533 0.623277 0.580781 0.665773 0.941999 0.857006 1.026991 0.793262 0.750766 0.835758
5.223114 0.748667 0.759159 0.674019 0.844298 0.908153 0.865583 0.950722 0.475361 0.390222 0.560500 0.624355 0.581785 0.666925 0.943627 0.858488 1.028767 0.794633 0.752064 0.837203
5.232144 0.600322 0.760471 0.675185 0.845758 0.909723 0.867079 0.952366 0.476183 0.390896 0.561469 0.625434 0.582791 0.668078 0.945259 0.859972 1.030545 0.796007 0.753364 0.838651
5.241189 0.576688 0.761786 0.676352 0.847220 0.911295 0.868578 0.954012 0.477006 0.391572 0.562440 0.626516 0.583799 0.669233 0.946893 0.861459 1.032327 0.797383 0.754666 0.840100
5.250251 0.589815 0.763103 0.677521 0.848685 0.912871 0.870080 0.955662 0.477831 0.392249 0.563413 0.627599 0.584808 0.670390 0.948530 0.862948 1.034112 0.798762 0.755971 0.841553
5.259328 0.632714 0.764422 0.678693 0.850152 0.914449 0.871584 0.957314 0.478657 0.392927 0.564387 0.628684 0.585819 0.671549 0.950170 0.864440 1.035899 0.800143 0.757278 0.843008
5.268420 0.730149 0.765744 0.679866 0.851622 0.916030 0.873091 0.958969 0.479484 0.393607 0.565362 0.629771 0.586832 0.672710 0.951813 0.865935 1.037690 0.801526 0.758587 0.844465
5.277529 0.680681 0.767068 0.681041 0.853094 0.917614 0.874601 0.960627 0.480313 0.394287 0.566340 0.630859 0.587846 0.673873 0.953458 0.867432 1.039484 0.802912 0.759899 0.845925
5.286653 0.673872 0.768394 0.682219 0.854569 0.919200 0.876113 0.962288 0.481144 0.394969 0.567319 0.631950 0.588863 0.675038 0.955106 0.868931 1.041281 0.804300 0.761213 0.847388
5.295793 0.777046 0.769722 0.683398 0.856046 0.920789 0.877627 0.963951 0.481976 0.395652 0.568300 0.633043 0.589881 0.676205 0.956758 0.870434 1.043082 0.805691 0.762529 0.848853
5.304948 0.707860 0.771053 0.684580 0.857526 0.922381 0.879145 0.965618 0.482809 0.396336 0.569282 0.634137 0.590901 0.677374 0.958412 0.871939 1.044885 0.807084 0.763847 0.850320
5.314120 0.695077 0.772386 0.685763 0.859009 0.923976 0.880665 0.967287 0.483644 0.397021 0.570266 0.635233 0.591922 0.678545 0.960069 0.873446 1.046692 0.808479 0.765168 0.851790
5.323307 0.833840 0.773722 0.686949 0.860494 0.925573 0.882187 0.968960 0.484480 0.397707 0.571252 0.636332 0.592945 0.679718 0.961729 0.874956 1.048501 0.809877 0.766490 0.853263
5.332511 0.653404 0.775059 0.688137 0.861982 0.927174 0.883712 0.970635 0.485317 0.398395 0.572240 0.637432 0.593971 0.680893 0.963391 0.876469 1.050314 0.811277 0.767816 0.854738
5.341730 0.628583 0.776399 0.689326 0.863472 0.928777 0.885240 0.972313 0.486156 0.399084 0.573229 0.638534 0.594997 0.682070 0.965057 0.877984 1.052130 0.812679 0.769143 0.856216
5.350965 0.770346 0.777741 0.690518 0.864965 0.930382 0.886771 0.973994 0.486997 0.399774 0.574220 0.639638 0.596026 0.683249 0.966725 0.879502 1.053949 0.814084 0.770473 0.857696
5.360216 0.670881 0.779086 0.691712 0.866460 0.931991 0.888304 0.975678 0.487839 0.400465 0.575213 0.640744 0.597057 0.684431 0.968397 0.881023 1.055771 0.815492 0.771805 0.859179
5.369483 0.465536 0.780433 0.692908 0.867958 0.933602 0.889839 0.977365 0.488682 0.401157 0.576208 0.641851 0.598089 0.685614 0.970071 0.882546 1.057596 0.816902 0.773139 0.860664
5.378766 0.828924 0.781782 0.694106 0.869459 0.935216 0.891378 0.979054 0.489527 0.401851 0.577204 0.642961 0.599123 0.686799 0.971748 0.884071 1.059425 0.818314 0.774476 0.862152
5.388065 0.769867 0.783134 0.695306 0.870962 0.936833 0.892919 0.980747 0.490374 0.402545 0.578202 0.644073 0.600159 0.687987 0.973428 0.885600 1.061256 0.819729 0.775815 0.863643
5.397381 0.777811 0.784488 0.696508 0.872468 0.938453 0.894463 0.982443 0.491221 0.403241 0.579201 0.645186 0.601196 0.689176 0.975111 0.887131 1.063091 0.821146 0.777156 0.865136
5.406712 0.701704 0.785844 0.697712 0.873976 0.940075 0.896009 0.984141 0.492071 0.403939 0.580203 0.646302 0.602236 0.690368 0.976797 0.888665 1.064929 0.822566 0.778500 0.866632
5.416059 0.723724 0.787203 0.698918 0.875487 0.941700 0.897558 0.985843 0.492921 0.404637 0.581206 0.647419 0.603277 0.691561 0.978486 0.890201 1.066770 0.823988 0.779846 0.868130
5.425423 0.698331 0.788564 0.700127 0.877001 0.943328 0.899110 0.987547 0.493773 0.405336 0.582211 0.648538 0.604320 0.692757 0.980177 0.891740 1.068614 0.825412 0.781194 0.869631
5.434803 0.719214 0.789927 0.701337 0.878517 0.944959 0.900664 0.989254 0.494627 0.406037 0.583217 0.649660 0.605365 0.693954 0.981872 0.893282 1.070462 0.826839 0.782544 0.871134
5.444199 50.000000 0.791293 0.702550 0.880036 0.946593 0.902221 0.990965 0.495482 0.406739 0.584225 0.650783 0.606411 0.695154 0.983569 0.894826 1.072312 0.828269 0.783897 0.872640
5.453611 50.000000 0.792661 0.703764 0.881557 0.948230 0.903781 0.992678 0.496339 0.407442 0.585235 0.651908 0.607460 0.696356 0.985270 0.896373 1.074166 0.829701 0.785253 0.874149
5.463040 61.000000 0.794031 0.704981 0.883081 0.949869 0.905344 0.994394 0.497197 0.408147 0.586247 0.653035 0.608510 0.697560 0.986973 0.897923 1.076023 0.831135 0.786610 0.875660
5.472485 61.000000 0.795404 0.706200 0.884608 0.951511 0.906909 0.996113 0.498057 0.408852 0.587261 0.654164 0.609562 0.698766 0.988680 0.899475 1.077884 0.832572 0.787970 0.877174
5.481946 61.000000 0.796779 0.707421 0.886137 0.953156 0.908477 0.997835 0.498918 0.409559 0.588276 0.655295 0.610616 0.699974 0.990389 0.901030 1.079747 0.834012 0.789332 0.878691
5.491423 61.000000 0.798156 0.708644 0.887669 0.954804 0.910048 0.999560 0.499780 0.410267 0.589293 0.656428 0.611671 0.701184 0.992101 0.902588 1.081614 0.835454 0.790697 0.880210
5.500917 61.000000 0.799536 0.709869 0.889204 0.956455 0.911621 1.001289 0.500644 0.410977 0.590312 0.657563 0.612729 0.702396 0.993816 0.904149 1.083484 0.836898 0.792064 0.881732
5.510428 61.000000 0.800919 0.711096 0.890741 0.958108 0.913197 1.003020 0.501510 0.411687 0.591332 0.658699 0.613788 0.703611 0.995534 0.905712 1.085357 0.838345 0.793433 0.883256
5.519954 61.000000 0.802303 0.712325 0.892281 0.959765 0.914776 1.004754 0.502377 0.412399 0.592355 0.659838 0.614849 0.704827 0.997256 0.907278 1.087234 0.839794 0.794805 0.884783
5.529498 61.000000 0.803690 0.713557 0.893824 0.961424 0.916357 1.006491 0.503245 0.413112 0.593379 0.660979 0.615912 0.706046 0.998980 0.908846 1.089113 0.841246 0.796179 0.886313
5.539057 61.000000 0.805080 0.714791 0.895369 0.963086 0.917942 1.008231 0.504115 0.413826 0.594405 0.662122 0.616977 0.707266 1.000707 0.910417 1.090996 0.842700 0.797556 0.887845
5.548634 61.000000 0.806472 0.716026 0.896917 0.964751 0.919529 1.009974 0.504987 0.414542 0.595432 0.663267 0.618044 0.708489 1.002437 0.911991 1.092882 0.844157 0.798935 0.889380
5.558226 61.000000 0.807866 0.717264 0.898468 0.966419 0.921118 1.011720 0.505860 0.415258 0.596462 0.664413 0.619112 0.709714 1.004170 0.913568 1.094772 0.845617 0.800316 0.890918
5.567836 61.000000 0.809263 0.718504 0.900021 0.968090 0.922711 1.013469 0.506735 0.415976 0.597493 0.665562 0.620183 0.710941 1.005906 0.915148 1.096664 0.847079 0.801700 0.892458
5.577462 61.000000 0.810662 0.719746 0.901577 0.969764 0.924306 1.015221 0.507611 0.416695 0.598526 0.666713 0.621255 0.712170 1.007645 0.916730 1.098560 0.848543 0.803086 0.894001
5.587105 61.000000 0.812063 0.720991 0.903136 0.971440 0.925904 1.016977 0.508488 0.417416 0.599561 0.667865 0.622329 0.713401 1.009387 0.918315 1.100460 0.850010 0.804474 0.895547
5.596764 61.000000 0.813467 0.722237 0.904697 0.973120 0.927505 1.018735 0.509367 0.418137 0.600597 0.669020 0.623405 0.714635 1.011132 0.919902 1.102362 0.851480 0.805865 0.897095
5.606440 61.000000 0.814874 0.723486 0.906261 0.974802 0.929108 1.020496 0.510248 0.418860 0.601636 0.670176 0.624483 0.715870 1.012880 0.921493 1.104268 0.852952 0.807258 0.898646
5.616133 61.000000 0.816282 0.724737 0.907828 0.976487 0.930715 1.022260 0.511130 0.419584 0.602676 0.671335 0.625562 0.717108 1.014632 0.923086 1.106177 0.854427 0.808654 0.900199
5.625842 18.493355 0.817694 0.725990 0.909398 0.978176 0.932324 1.024028 0.512014 0.420310 0.603718 0.672496 0.626644 0.718348 1.016386 0.924682 1.108090 0.855904 0.810052 0.901756
5.635569 18.493355 0.819107 0.727245 0.910970 0.979867 0.933936 1.025798 0.512899 0.421037 0.604762 0.673658 0.627727 0.719590 1.018143 0.926280 1.110005 0.857383 0.811452 0.903315
5.645312 18.493355 0.820524 0.728502 0.912545 0.981561 0.935550 1.027572 0.513786 0.421764 0.605807 0.674823 0.628812 0.720834 1.019903 0.927882 1.111924 0.858866 0.812855 0.904876
5.655072 18.493355 0.821942 0.729762 0.914123 0.983258 0.937168 1.029348 0.514674 0.422494 0.606854 0.675990 0.629900 0.722080 1.021666 0.929486 1.113847 0.860351 0.814260 0.906441
5.664848 18.493355 0.823363 0.731023 0.915703 0.984958 0.938788 1.031128 0.515564 0.423224 0.607904 0.677158 0.630989 0.723328 1.023433 0.931093 1.115772 0.861838 0.815668 0.908008
5.674642 18.493355 0.824787 0.732287 0.917286 0.986661 0.940411 1.032910 0.516455 0.423956 0.608955 0.678329 0.632079 0.724579 1.025202 0.932703 1.117701 0.863328 0.817078 0.909578
5.684453 18.493355 0.826213 0.733553 0.918872 0.988366 0.942037 1.034696 0.517348 0.424689 0.610007 0.679502 0.633172 0.725832 1.026974 0.934315 1.119634 0.864821 0.818491 0.911150
5.694281 18.493355 0.827641 0.734821 0.920461 0.990075 0.943665 1.036485 0.518242 0.425423 0.611062 0.680677 0.634267 0.727086 1.028750 0.935930 1.121570 0.866316 0.819906 0.912726
5.704125 18.493355 0.829072 0.736092 0.922052 0.991787 0.945297 1.038277 0.519138 0.426158 0.612118 0.681853 0.635363 0.728343 1.030529 0.937549 1.123509 0.867814 0.821324 0.914304
5.713987 18.493355 0.830505 0.737364 0.923646 0.993502 0.946931 1.040072 0.520036 0.426895 0.613177 0.683032 0.636462 0.729603 1.032310 0.939169 1.125451 0.869314 0.822743 0.915884
5.723866 18.493355 0.831941 0.738639 0.925243 0.995219 0.948568 1.041870 0.520935 0.427633 0.614237 0.684213 0.637562 0.730864 1.034095 0.940793 1.127397 0.870817 0.824166 0.917468
5.733761 18.493355 0.833379 0.739916 0.926842 0.996940 0.950208 1.043671 0.521836 0.428373 0.615299 0.685396 0.638665 0.732128 1.035883 0.942420 1.129346 0.872322 0.825591 0.919054
5.743674 18.493355 0.834820 0.741195 0.928445 0.998663 0.951851 1.045476 0.522738 0.429113 0.616363 0.686581 0.639769 0.733393 1.037674 0.944049 1.131298 0.873830 0.827018 0.920643
5.753604 18.493355 0.836263 0.742477 0.930050 1.000390 0.953497 1.047283 0.523642 0.429855 0.617428 0.687768 0.640875 0.734661 1.039468 0.945681 1.133254 0.875341 0.828448 0.922234
5.763551 18.493355 0.837709 0.743761 0.931658 1.002119 0.955145 1.049094 0.524547 0.430598 0.618496 0.688957 0.641983 0.735931 1.041265 0.947316 1.135213 0.876855 0.829880 0.923829
5.773516 18.493355 0.839158 0.745046 0.933269 1.003852 0.956796 1.050908 0.525454 0.431343 0.619565 0.690148 0.643093 0.737204 1.043065 0.948954 1.137176 0.878370 0.831315 0.925426
5.783497 18.493355 0.840608 0.746334 0.934882 1.005587 0.958451 1.052724 0.526362 0.432088 0.620636 0.691341 0.644204 0.738478 1.044868 0.950594 1.139142 0.879889 0.832752 0.927026
5.793496 18.493355 0.842062 0.747625 0.936498 1.007326 0.960108 1.054544 0.527272 0.432835 0.621709 0.692537 0.645318 0.739755 1.046675 0.952238 1.141112 0.881410 0.834192 0.928629
5.803512 18.493355 0.843517 0.748917 0.938117 1.009068 0.961768 1.056368 0.528184 0.433584 0.622784 0.693734 0.646434 0.741034 1.048484 0.953884 1.143084 0.882934 0.835634 0.930234
5.813546 18.493355 0.844976 0.750212 0.939739 1.010812 0.963430 1.058194 0.529097 0.434333 0.623861 0.694933 0.647551 0.742315 1.050297 0.955533 1.145061 0.884461 0.837079 0.931842
5.823597 18.493355 0.846437 0.751509 0.941364 1.012560 0.965096 1.060023 0.530012 0.435084 0.624939 0.696135 0.648671 0.743598 1.052113 0.957185 1.147040 0.885990 0.838526 0.933453
5.833665 18.493355 0.847900 0.752808 0.942992 1.014310 0.966764 1.061856 0.530928 0.435836 0.626020 0.697338 0.649792 0.744884 1.053932 0.958840 1.149023 0.887521 0.839976 0.935067
5.843751 18.493355 0.849366 0.754110 0.944622 1.016064 0.968436 1.063692 0.531846 0.436590 0.627102 0.698544 0.650916 0.746172 1.055754 0.960498 1.151010 0.889056 0.841428 0.936684
5.853854 18.493355 0.850834 0.755414 0.946255 1.017820 0.970110 1.065531 0.532765 0.437345 0.628186 0.699752 0.652041 0.747462 1.057579 0.962158 1.153000 0.890593 0.842883 0.938303
5.863974 18.493355 0.852305 0.756720 0.947891 1.019580 0.971787 1.067373 0.533686 0.438101 0.629272 0.700961 0.653169 0.748754 1.059407 0.963822 1.154993 0.892133 0.844340 0.939925
5.874112 18.493355 0.853779 0.758028 0.949530 1.021343 0.973467 1.069218 0.534609 0.438858 0.630360 0.702173 0.654298 0.750049 1.061239 0.965488 1.156990 0.893675 0.845800 0.941550
5.884268 18.493355 0.855255 0.759338 0.951171 1.023109 0.975150 1.071067 0.535533 0.439617 0.631450 0.703387 0.655429 0.751345 1.063074 0.967157 1.158990 0.895220 0.847262 0.943178
5.894441 18.493355 0.856733 0.760651 0.952816 1.024877 0.976836 1.072919 0.536459 0.440377 0.632542 0.704603 0.656562 0.752644 1.064912 0.968829 1.160994 0.896768 0.848727 0.944809
5.904631 18.493355 0.858215 0.761966 0.954463 1.026649 0.978525 1.074773 0.537387 0.441138 0.633635 0.705821 0.657697 0.753946 1.066753 0.970504 1.163001 0.898318 0.850194 0.946442
5.914840 18.493355 0.859698 0.763284 0.956113 1.028424 0.980217 1.076632 0.538316 0.441901 0.634731 0.707042 0.658834 0.755249 1.068597 0.972182 1.165012 0.899871 0.851664 0.948079
5.925066 18.493355 0.861185 0.764603 0.957766 1.030202 0.981912 1.078493 0.539246 0.442665 0.635828 0.708264 0.659973 0.756555 1.070445 0.973863 1.167026 0.901427 0.853136 0.949718
5.935309 18.493355 0.862674 0.765925 0.959422 1.031983 0.983609 1.080358 0.540179 0.443430 0.636927 0.709489 0.661114 0.757863 1.072295 0.975547 1.169044 0.902985 0.854611 0.951360
5.945571 18.493355 0.864165 0.767249 0.961081 1.033767 0.985310 1.082225 0.541113 0.444197 0.638028 0.710715 0.662257 0.759173 1.074149 0.977233 1.171065 0.904547 0.856089 0.953004
5.955850 18.493355 0.865659 0.768576 0.962742 1.035555 0.987013 1.084096 0.542048 0.444965 0.639131 0.711944 0.663402 0.760485 1.076006 0.978923 1.173089 0.906110 0.857569 0.954652
5.966147 18.493355 0.867156 0.769905 0.964407 1.037345 0.988720 1.085971 0.542985 0.445734 0.640236 0.713175 0.664549 0.761800 1.077866 0.980615 1.175117 0.907677 0.859051 0.956302
5.976461 18.493355 0.868655 0.771236 0.966074 1.039138 0.990429 1.087848 0.543924 0.446505 0.641343 0.714408 0.665698 0.763117 1.079730 0.982311 1.177149 0.909246 0.860537 0.957956
5.986794 18.493355 0.870157 0.772569 0.967744 1.040935 0.992141 1.089729 0.544864 0.447277 0.642452 0.715643 0.666849 0.764437 1.081597 0.984009 1.179184 0.910818 0.862024 0.959612
5.997144 18.493355 0.871661 0.773905 0.969417 1.042735 0.993856 1.091613 0.545806 0.448050 0.643563 0.716880 0.668002 0.765758 1.083466 0.985710 1.181223 0.912393 0.863515 0.961271
6.007512 18.493355 0.873168 0.775243 0.971093 1.044537 0.995575 1.093500 0.546750 0.448825 0.644675 0.718119 0.669157 0.767082 1.085340 0.987414 1.183265 0.913970 0.865008 0.962933


==> anc/fig_main_fermionic_continuum.dat <==
# Data for 2603.29153 [hep-lat]
#
# Fermionic continuum limit (faint purple point)
# columns: a^2 [fm^2], g_Agammagamma^QCD f_A/e^2, error
0.0000000000e+00	-1.8248224822e-02	1.7968796880e-03


==> anc/fig_main_fermionic_finitea.dat <==
# Data for 2603.29153 [hep-lat]
#
# Fermionic method, zero-field extrapolations (grey triangles) for the ud definition
# columns: a^2 [fm^2], g_Agammagamma^QCD f_A/e^2, error
8.3977084944e-02	-4.4098239986e-03	1.1719087212e-04
4.6510960896e-02	-6.5188043066e-03	1.3615732614e-04
3.4791948676e-02	-8.2474343247e-03	4.1327810013e-04
2.3553654784e-02	-1.0511183119e-02	7.3333337669e-04
1.5548094864e-02	-1.2634754023e-02	6.8310976804e-04
9.7146452564e-03	-1.4961154758e-02	6.6010843100e-04


==> anc/fig_main_fermionic_fit_curves.dat <==
# Data for 2603.29153 [hep-lat]
# Continuum fits (thin lines) for the ud fermionic definition
#
# columns: a^2 [fm^2], then 6 fits up to a^6 (blue), 16 up to a^4 (yellow), 4 linear in a^2 (red)
0.0000000000e+00	-1.9046546806e-02	-1.8914209728e-02	-1.9359410315e-02	-1.9668861859e-02	-2.0031473006e-02	-1.8946380178e-02	-1.8080927651e-02	-1.7992118705e-02	-1.7871170456e-02	-1.8336315368e-02	-1.8121346301e-02	-1.8678565263e-02	-1.8689297399e-02	-1.8483284824e-02	-1.8995555532e-02	-1.9292018897e-02	-1.7884139419e-02	-1.7793155668e-02	-1.7745290425e-02	-1.8091761893e-02	-1.8512686316e-02	-1.7687422390e-02	-1.7304137481e-02	-1.7093736075e-02	-1.7913146486e-02	-1.6978988821e-02
1.5223901073e-07	-1.9046474815e-02	-1.8914138343e-02	-1.9359331009e-02	-1.9668775652e-02	-2.0031377495e-02	-1.8946308108e-02	-1.8080873424e-02	-1.7992065027e-02	-1.7871117431e-02	-1.8336257407e-02	-1.8121289836e-02	-1.8678500970e-02	-1.8689233327e-02	-1.8483222288e-02	-1.8995484912e-02	-1.9291942305e-02	-1.7884086157e-02	-1.7793102908e-02	-1.7745237992e-02	-1.8091705313e-02	-1.8512623061e-02	-1.7687370137e-02	-1.7304097398e-02	-1.7093697185e-02	-1.7913097711e-02	-1.6978950103e-02
6.0895604291e-07	-1.9046258842e-02	-1.8913924189e-02	-1.9359093093e-02	-1.9668517032e-02	-2.0031090967e-02	-1.8946091902e-02	-1.8080710745e-02	-1.7991903996e-02	-1.7870958358e-02	-1.8336083525e-02	-1.8121120440e-02	-1.8678308091e-02	-1.8689041112e-02	-1.8483034679e-02	-1.8995273051e-02	-1.9291712529e-02	-1.7883926370e-02	-1.7792944630e-02	-1.7745080692e-02	-1.8091535575e-02	-1.8512433296e-02	-1.7687213380e-02	-1.7303977149e-02	-1.7093580514e-02	-1.7912951386e-02	-1.6978833949e-02
1.3701510965e-06	-1.9045898893e-02	-1.8913567272e-02	-1.9358696572e-02	-1.9668086008e-02	-2.0030613430e-02	-1.8945731562e-02	-1.8080439615e-02	-1.7991635612e-02	-1.7870693239e-02	-1.8335793724e-02	-1.8120838117e-02	-1.8677986628e-02	-1.8688720758e-02	-1.8482722000e-02	-1.8994919954e-02	-1.9291329576e-02	-1.7883660061e-02	-1.7792680835e-02	-1.7744818527e-02	-1.8091252679e-02	-1.8512117025e-02	-1.7686952120e-02	-1.7303776734e-02	-1.7093386063e-02	-1.7912707510e-02	-1.6978640358e-02
2.4358241716e-06	-1.9045394975e-02	-1.8913067599e-02	-1.9358141456e-02	-1.9667482590e-02	-2.0029944900e-02	-1.8945227098e-02	-1.8080060037e-02	-1.7991259879e-02	-1.7870322076e-02	-1.8335388008e-02	-1.8120442869e-02	-1.8677536585e-02	-1.8688272269e-02	-1.8482284257e-02	-1.8994425627e-02	-1.9290793452e-02	-1.7883287233e-02	-1.7792311525e-02	-1.7744451501e-02	-1.8090856630e-02	-1.8511674252e-02	-1.7686586360e-02	-1.7303496153e-02	-1.7093113832e-02	-1.7912366084e-02	-1.6978369331e-02
3.8059752682e-06	-1.9044747099e-02	-1.8912425179e-02	-1.9357427758e-02	-1.9666706795e-02	-2.0029085401e-02	-1.8944578520e-02	-1.8079572017e-02	-1.7990776801e-02	-1.7869844875e-02	-1.8334866382e-02	-1.8119934701e-02	-1.8676957970e-02	-1.8687695652e-02	-1.8481721455e-02	-1.8993790077e-02	-1.9290104167e-02	-1.7882807890e-02	-1.7791836707e-02	-1.7743979618e-02	-1.8090347432e-02	-1.8511104984e-02	-1.7686116104e-02	-1.7303135406e-02	-1.7092763820e-02	-1.7911927108e-02	-1.6978020868e-02
5.4806043862e-06	-1.9043955277e-02	-1.8911640027e-02	-1.9356555495e-02	-1.9665758644e-02	-2.0028034960e-02	-1.8943785841e-02	-1.8078975560e-02	-1.7990186384e-02	-1.7869261639e-02	-1.8334228851e-02	-1.8119313620e-02	-1.8676250788e-02	-1.8686990915e-02	-1.8481033603e-02	-1.8993013315e-02	-1.9289261734e-02	-1.7882222038e-02	-1.7791256384e-02	-1.7743402882e-02	-1.8089725092e-02	-1.8510409229e-02	-1.7685541358e-02	-1.7302694492e-02	-1.7092336027e-02	-1.7911390581e-02	-1.6977594968e-02
7.4597115256e-06	-1.9043019527e-02	-1.8910712160e-02	-1.9355524687e-02	-1.9664638163e-02	-2.0026793613e-02	-1.8942849079e-02	-1.8078270672e-02	-1.7989488635e-02	-1.7868572378e-02	-1.8333475424e-02	-1.8118579632e-02	-1.8675415049e-02	-1.8686158068e-02	-1.8480220711e-02	-1.8992095354e-02	-1.9288266171e-02	-1.7881529683e-02	-1.7790570565e-02	-1.7742721302e-02	-1.8088989617e-02	-1.8509586998e-02	-1.7684862129e-02	-1.7302173413e-02	-1.7091830454e-02	-1.7910756504e-02	-1.6977091632e-02
9.7432966865e-06	-1.9041939867e-02	-1.8909641595e-02	-1.9354335359e-02	-1.9663345383e-02	-2.0025361400e-02	-1.8941768253e-02	-1.8077457362e-02	-1.7988683562e-02	-1.7867777098e-02	-1.8332606110e-02	-1.8117732748e-02	-1.8674450765e-02	-1.8685197125e-02	-1.8479282791e-02	-1.8991036209e-02	-1.9287117496e-02	-1.7880730834e-02	-1.7789779256e-02	-1.7741934885e-02	-1.8088141016e-02	-1.8508638302e-02	-1.7684078425e-02	-1.7301572168e-02	-1.7091247101e-02	-1.7910024877e-02	-1.6976510860e-02
1.2331359869e-05	-1.9040716321e-02	-1.8908428357e-02	-1.9352987539e-02	-1.9661880338e-02	-2.0023738371e-02	-1.8940543386e-02	-1.8076535641e-02	-1.7987771175e-02	-1.7866875809e-02	-1.8331620921e-02	-1.8116772976e-02	-1.8673357947e-02	-1.8684108099e-02	-1.8478219856e-02	-1.8989835898e-02	-1.9285815733e-02	-1.7879825501e-02	-1.7788882468e-02	-1.7741043641e-02	-1.8087179300e-02	-1.8507563157e-02	-1.7683190255e-02	-1.7300890756e-02	-1.7090585967e-02	-1.7909195699e-02	-1.6975852651e-02
1.5223901073e-05	-1.9039348914e-02	-1.8907072470e-02	-1.9351481258e-02	-1.9660243070e-02	-2.0021924579e-02	-1.8939174504e-02	-1.8075505517e-02	-1.7986751484e-02	-1.7865868521e-02	-1.8330519866e-02	-1.8115700330e-02	-1.8672136610e-02	-1.8682891006e-02	-1.8477031923e-02	-1.8988494440e-02	-1.9284360905e-02	-1.7878813694e-02	-1.7787880211e-02	-1.7740047579e-02	-1.8086104480e-02	-1.8506361577e-02	-1.7682197629e-02	-1.7300129178e-02	-1.7089847053e-02	-1.7908268971e-02	-1.6975117006e-02
1.8420920298e-05	-1.9037837675e-02	-1.8905573962e-02	-1.9349816552e-02	-1.9658433621e-02	-2.0019920084e-02	-1.8937661637e-02	-1.8074367005e-02	-1.7985624501e-02	-1.7864755246e-02	-1.8329302962e-02	-1.8114514822e-02	-1.8670786770e-02	-1.8681545866e-02	-1.8475719008e-02	-1.8987011859e-02	-1.9282753041e-02	-1.7877695424e-02	-1.7786772496e-02	-1.7738946711e-02	-1.8084916570e-02	-1.8505033582e-02	-1.7681100558e-02	-1.7299287435e-02	-1.7089030358e-02	-1.7907244693e-02	-1.6974303925e-02
2.1922417545e-05	-1.9036182635e-02	-1.8903932866e-02	-1.9347993461e-02	-1.9656452043e-02	-2.0017724954e-02	-1.8936004816e-02	-1.8073120117e-02	-1.7984390240e-02	-1.7863535998e-02	-1.8327970222e-02	-1.8113216466e-02	-1.8669308444e-02	-1.8680072697e-02	-1.8474281131e-02	-1.8985388177e-02	-1.9280992173e-02	-1.7876470706e-02	-1.7785559337e-02	-1.7737741051e-02	-1.8083615584e-02	-1.8503579190e-02	-1.7679899057e-02	-1.7298365525e-02	-1.7088135883e-02	-1.7906122865e-02	-1.6973413408e-02
2.5728392813e-05	-1.9034383828e-02	-1.8902149215e-02	-1.9346012027e-02	-1.9654298388e-02	-2.0015339262e-02	-1.8934204076e-02	-1.8071764868e-02	-1.7983048715e-02	-1.7862210791e-02	-1.8326521662e-02	-1.8111805278e-02	-1.8667701652e-02	-1.8678471521e-02	-1.8472718314e-02	-1.8983623423e-02	-1.9279078334e-02	-1.7875139553e-02	-1.7784240748e-02	-1.7736430612e-02	-1.8082201537e-02	-1.8501998424e-02	-1.7678593139e-02	-1.7297363450e-02	-1.7087163628e-02	-1.7904903486e-02	-1.6972445454e-02
2.9838846102e-05	-1.9032441292e-02	-1.8900223047e-02	-1.9343872297e-02	-1.9651972716e-02	-2.0012763088e-02	-1.8932259457e-02	-1.8070301274e-02	-1.7981599942e-02	-1.7860779640e-02	-1.8324957301e-02	-1.8110281276e-02	-1.8665966414e-02	-1.8676742363e-02	-1.8471030578e-02	-1.8981717626e-02	-1.9277011562e-02	-1.7873701981e-02	-1.7782816744e-02	-1.7735015410e-02	-1.8080674448e-02	-1.8500291307e-02	-1.7677182819e-02	-1.7296281208e-02	-1.7086113592e-02	-1.7903586557e-02	-1.6971400064e-02
3.4253777413e-05	-1.9030355067e-02	-1.8898154403e-02	-1.9341574323e-02	-1.9649475090e-02	-2.0009996517e-02	-1.8930170998e-02	-1.8068729352e-02	-1.7980043939e-02	-1.7859242562e-02	-1.8323277157e-02	-1.8108644478e-02	-1.8664102753e-02	-1.8674885248e-02	-1.8469217949e-02	-1.8979670817e-02	-1.9274791897e-02	-1.7872158008e-02	-1.7781287342e-02	-1.7733495462e-02	-1.8079034334e-02	-1.8498457865e-02	-1.7675668114e-02	-1.7295118800e-02	-1.7084985775e-02	-1.7902172078e-02	-1.6970277238e-02
3.8973186746e-05	-1.9028125198e-02	-1.8895943325e-02	-1.9339118157e-02	-1.9646805578e-02	-2.0007039642e-02	-1.8927938746e-02	-1.8067049122e-02	-1.7978380722e-02	-1.7857599575e-02	-1.8321481252e-02	-1.8106894903e-02	-1.8662110693e-02	-1.8672900204e-02	-1.8467280454e-02	-1.8977483030e-02	-1.9272419382e-02	-1.7870507650e-02	-1.7779652561e-02	-1.7731870784e-02	-1.8077281217e-02	-1.8496498124e-02	-1.7674049041e-02	-1.7293876226e-02	-1.7083780178e-02	-1.7900660048e-02	-1.6969076975e-02
4.3997074100e-05	-1.9025751730e-02	-1.8893589860e-02	-1.9336503858e-02	-1.9643964253e-02	-2.0003892561e-02	-1.8925562746e-02	-1.8065260602e-02	-1.7976610313e-02	-1.7855850698e-02	-1.8319569608e-02	-1.8105032574e-02	-1.8659990261e-02	-1.8670787259e-02	-1.8465218120e-02	-1.8975154301e-02	-1.9269894063e-02	-1.7868750929e-02	-1.7777912419e-02	-1.7730141397e-02	-1.8075415116e-02	-1.8494412114e-02	-1.7672325620e-02	-1.7292553486e-02	-1.7082496801e-02	-1.7899050468e-02	-1.6967799276e-02
4.9325439475e-05	-1.9023234713e-02	-1.8891094057e-02	-1.9333731488e-02	-1.9640951192e-02	-2.0000555381e-02	-1.8923043049e-02	-1.8063363814e-02	-1.7974732731e-02	-1.7853995953e-02	-1.8317542247e-02	-1.8103057513e-02	-1.8657741483e-02	-1.8668546447e-02	-1.8463030979e-02	-1.8972684669e-02	-1.9267215989e-02	-1.7866887864e-02	-1.7776066937e-02	-1.7728307321e-02	-1.8073436056e-02	-1.8492199867e-02	-1.7670497871e-02	-1.7291150580e-02	-1.7081135643e-02	-1.7897343338e-02	-1.6966444141e-02
5.4958282872e-05	-1.9020574199e-02	-1.8888455970e-02	-1.9330801112e-02	-1.9637766477e-02	-1.9997028211e-02	-1.8920379709e-02	-1.8061358780e-02	-1.7972747999e-02	-1.7852035360e-02	-1.8315399195e-02	-1.8100969744e-02	-1.8655364389e-02	-1.8666177799e-02	-1.8460719062e-02	-1.8970074175e-02	-1.9264385212e-02	-1.7864918477e-02	-1.7774116136e-02	-1.7726368577e-02	-1.8071344060e-02	-1.8489861415e-02	-1.7668565816e-02	-1.7289667508e-02	-1.7079696705e-02	-1.7895538657e-02	-1.6965011570e-02
6.0895604291e-05	-1.9017770244e-02	-1.8885675652e-02	-1.9327712800e-02	-1.9634410196e-02	-1.9993311171e-02	-1.8917572783e-02	-1.8059245524e-02	-1.7970656141e-02	-1.7849968943e-02	-1.8313140478e-02	-1.8098769293e-02	-1.8652859010e-02	-1.8663681352e-02	-1.8458282404e-02	-1.8967322862e-02	-1.9261401787e-02	-1.7862842792e-02	-1.7772060040e-02	-1.7724325187e-02	-1.8069139154e-02	-1.8487396793e-02	-1.7666529476e-02	-1.7288104270e-02	-1.7078179986e-02	-1.7893636427e-02	-1.6963501562e-02
6.7137403730e-05	-1.9014822907e-02	-1.8882753162e-02	-1.9324466623e-02	-1.9630882440e-02	-1.9989404383e-02	-1.8914622329e-02	-1.8057024071e-02	-1.7968457181e-02	-1.7847796726e-02	-1.8310766124e-02	-1.8096456185e-02	-1.8650225379e-02	-1.8661057142e-02	-1.8455721039e-02	-1.8964430776e-02	-1.9258265772e-02	-1.7860660833e-02	-1.7769898672e-02	-1.7722177177e-02	-1.8066821365e-02	-1.8484806037e-02	-1.7664388876e-02	-1.7286460866e-02	-1.7076585487e-02	-1.7891636645e-02	-1.6961914118e-02
7.3683681192e-05	-1.9011732249e-02	-1.8879688562e-02	-1.9321062660e-02	-1.9627183305e-02	-1.9985307979e-02	-1.8911528412e-02	-1.8054694448e-02	-1.7966151144e-02	-1.7845518735e-02	-1.8308276163e-02	-1.8094030450e-02	-1.8647463529e-02	-1.8658305208e-02	-1.8453035007e-02	-1.8961397964e-02	-1.9254977228e-02	-1.7858372626e-02	-1.7767632058e-02	-1.7719924570e-02	-1.8064390721e-02	-1.8482089188e-02	-1.7662144041e-02	-1.7284737295e-02	-1.7074913208e-02	-1.7889539314e-02	-1.6960249237e-02
8.0534436674e-05	-1.9008498334e-02	-1.8876481915e-02	-1.9317500990e-02	-1.9623312891e-02	-1.9981022096e-02	-1.8908291095e-02	-1.8052256681e-02	-1.7963738059e-02	-1.7843134996e-02	-1.8305670624e-02	-1.8091492118e-02	-1.8644573497e-02	-1.8655425592e-02	-1.8450224346e-02	-1.8958224478e-02	-1.9251536219e-02	-1.7855978198e-02	-1.7765260225e-02	-1.7717567394e-02	-1.8061847252e-02	-1.8479246284e-02	-1.7659794998e-02	-1.7282933559e-02	-1.7073163148e-02	-1.7887344432e-02	-1.6958506921e-02
8.7689670178e-05	-1.9005121230e-02	-1.8873133290e-02	-1.9313781697e-02	-1.9619271306e-02	-1.9976546875e-02	-1.8904910449e-02	-1.8049710800e-02	-1.7961217953e-02	-1.7840645538e-02	-1.8302949539e-02	-1.8088841218e-02	-1.8641555321e-02	-1.8652418335e-02	-1.8447289098e-02	-1.8954910370e-02	-1.9247942812e-02	-1.7853477576e-02	-1.7762783201e-02	-1.7715105676e-02	-1.8059190989e-02	-1.8476277369e-02	-1.7657341774e-02	-1.7281049657e-02	-1.7071335307e-02	-1.7885052000e-02	-1.6956687168e-02
9.5149381704e-05	-1.9001601006e-02	-1.8869642755e-02	-1.9309904870e-02	-1.9615058657e-02	-1.9971882467e-02	-1.8901386545e-02	-1.8047056835e-02	-1.7958590857e-02	-1.7838050389e-02	-1.8300112943e-02	-1.8086077783e-02	-1.8638409039e-02	-1.8649283484e-02	-1.8444229305e-02	-1.8951455694e-02	-1.9244197076e-02	-1.7850870792e-02	-1.7760201014e-02	-1.7712539446e-02	-1.8056421965e-02	-1.8473182487e-02	-1.7654784398e-02	-1.7279085588e-02	-1.7069429686e-02	-1.7882662018e-02	-1.6954789978e-02
1.0291357125e-04	-1.8997937738e-02	-1.8866010385e-02	-1.9305870599e-02	-1.9610675062e-02	-1.9967029028e-02	-1.8897719458e-02	-1.8044294817e-02	-1.7955856800e-02	-1.7835349581e-02	-1.8297160870e-02	-1.8083201848e-02	-1.8635134692e-02	-1.8646021084e-02	-1.8441045014e-02	-1.8947860508e-02	-1.9240299084e-02	-1.7848157874e-02	-1.7757513696e-02	-1.7709868732e-02	-1.8053540212e-02	-1.8469961684e-02	-1.7652122899e-02	-1.7277041354e-02	-1.7067446285e-02	-1.7880174485e-02	-1.6952815353e-02
1.1098223882e-04	-1.8994131500e-02	-1.8862236255e-02	-1.9301678980e-02	-1.9606120638e-02	-1.9961986719e-02	-1.8893909265e-02	-1.8041424778e-02	-1.7953015816e-02	-1.7832543144e-02	-1.8294093356e-02	-1.8080213446e-02	-1.8631732324e-02	-1.8642631185e-02	-1.8437736270e-02	-1.8944124871e-02	-1.9236248913e-02	-1.7845338856e-02	-1.7754721278e-02	-1.7707093567e-02	-1.8050545768e-02	-1.8466615008e-02	-1.7649357310e-02	-1.7274916953e-02	-1.7065385103e-02	-1.7877589402e-02	-1.6950763291e-02
1.1935538441e-04	-1.8990182373e-02	-1.8858320445e-02	-1.9297330112e-02	-1.9601395511e-02	-1.9956755709e-02	-1.8889956048e-02	-1.8038446754e-02	-1.7950067938e-02	-1.7829631113e-02	-1.8290910439e-02	-1.8077112616e-02	-1.8628201979e-02	-1.8639113836e-02	-1.8434303122e-02	-1.8940248847e-02	-1.9232046640e-02	-1.7842413770e-02	-1.7751823792e-02	-1.7704213983e-02	-1.8047438668e-02	-1.8463142509e-02	-1.7646487662e-02	-1.7272712387e-02	-1.7063246141e-02	-1.7874906769e-02	-1.6948633793e-02
1.2803300802e-04	-1.8986090439e-02	-1.8854263037e-02	-1.9292824098e-02	-1.9596499810e-02	-1.9951336172e-02	-1.8885859891e-02	-1.8035360778e-02	-1.7947013201e-02	-1.7826613520e-02	-1.8287612158e-02	-1.8073899393e-02	-1.8624543702e-02	-1.8635469090e-02	-1.8430745622e-02	-1.8936232498e-02	-1.9227692348e-02	-1.7839382652e-02	-1.7748821272e-02	-1.7701230014e-02	-1.8044218950e-02	-1.8459544239e-02	-1.7643513990e-02	-1.7270427654e-02	-1.7061029398e-02	-1.7872126586e-02	-1.6946426858e-02
1.3701510965e-04	-1.8981855782e-02	-1.8850064115e-02	-1.9288161044e-02	-1.9591433667e-02	-1.9945728290e-02	-1.8881620880e-02	-1.8032166888e-02	-1.7943851641e-02	-1.7823490402e-02	-1.8284198554e-02	-1.8070573818e-02	-1.8620757541e-02	-1.8631697001e-02	-1.8427063820e-02	-1.8932075892e-02	-1.9223186121e-02	-1.7836245536e-02	-1.7745713755e-02	-1.7698141695e-02	-1.8040886654e-02	-1.8455820252e-02	-1.7640436328e-02	-1.7268062755e-02	-1.7058734875e-02	-1.7869248852e-02	-1.6944142487e-02
1.4630168931e-04	-1.8977478492e-02	-1.8845723768e-02	-1.9283341059e-02	-1.9586197220e-02	-1.9939932249e-02	-1.8877239105e-02	-1.8028865121e-02	-1.7940583294e-02	-1.7820261796e-02	-1.8280669669e-02	-1.8067135931e-02	-1.8616843546e-02	-1.8627797625e-02	-1.8423257772e-02	-1.8927779098e-02	-1.9218528047e-02	-1.7833002460e-02	-1.7742501277e-02	-1.7694949062e-02	-1.8037441820e-02	-1.8451970603e-02	-1.7637254713e-02	-1.7265617691e-02	-1.7056362572e-02	-1.7866273568e-02	-1.6941780680e-02
1.5589274698e-04	-1.8972958660e-02	-1.8841242087e-02	-1.9278364259e-02	-1.9580790614e-02	-1.9933948242e-02	-1.8872714661e-02	-1.8025455517e-02	-1.7937208201e-02	-1.7816927739e-02	-1.8277025546e-02	-1.8063585774e-02	-1.8612801767e-02	-1.8623771021e-02	-1.8419327534e-02	-1.8923342187e-02	-1.9213718217e-02	-1.7829653462e-02	-1.7739183875e-02	-1.7691652153e-02	-1.8033884491e-02	-1.8447995351e-02	-1.7633969181e-02	-1.7263092460e-02	-1.7053912488e-02	-1.7863200733e-02	-1.6939341437e-02
1.6578828268e-04	-1.8968296379e-02	-1.8836619166e-02	-1.9273230761e-02	-1.9575213995e-02	-1.9927776471e-02	-1.8868047642e-02	-1.8021938115e-02	-1.7933726399e-02	-1.7813488271e-02	-1.8273266230e-02	-1.8059923390e-02	-1.8608632257e-02	-1.8619617249e-02	-1.8415273163e-02	-1.8918765232e-02	-1.9208756724e-02	-1.7826198582e-02	-1.7735761588e-02	-1.7688251006e-02	-1.8030214710e-02	-1.8443894553e-02	-1.7630579773e-02	-1.7260487063e-02	-1.7051384623e-02	-1.7860030349e-02	-1.6936824757e-02
1.7598829640e-04	-1.8963491748e-02	-1.8831855101e-02	-1.9267940685e-02	-1.9569467515e-02	-1.9921417140e-02	-1.8863238148e-02	-1.8018312958e-02	-1.7930137931e-02	-1.7809943432e-02	-1.8269391767e-02	-1.8056148825e-02	-1.8604335071e-02	-1.8615336370e-02	-1.8411094719e-02	-1.8914048311e-02	-1.9203643664e-02	-1.7822637860e-02	-1.7732234457e-02	-1.7684745662e-02	-1.8026432523e-02	-1.8439668273e-02	-1.7627086526e-02	-1.7257801500e-02	-1.7048778978e-02	-1.7856762413e-02	-1.6934230641e-02
1.8649278814e-04	-1.8958544866e-02	-1.8826949992e-02	-1.9262494156e-02	-1.9563551331e-02	-1.9914870462e-02	-1.8858286282e-02	-1.8014580088e-02	-1.7926442839e-02	-1.7806293263e-02	-1.8265402205e-02	-1.8052262124e-02	-1.8599910264e-02	-1.8610928448e-02	-1.8406792263e-02	-1.8909191500e-02	-1.9198379138e-02	-1.7818971338e-02	-1.7728602524e-02	-1.7681136162e-02	-1.8022537975e-02	-1.8435316572e-02	-1.7623489483e-02	-1.7255035771e-02	-1.7046095553e-02	-1.7853396928e-02	-1.6931559089e-02
1.9730175790e-04	-1.8953455837e-02	-1.8821903944e-02	-1.9256891304e-02	-1.9557465605e-02	-1.9908136655e-02	-1.8853192147e-02	-1.8010739549e-02	-1.7922641167e-02	-1.7802537809e-02	-1.8261297594e-02	-1.8048263334e-02	-1.8595357895e-02	-1.8606393549e-02	-1.8402365859e-02	-1.8904194882e-02	-1.9192963248e-02	-1.7815199060e-02	-1.7724865831e-02	-1.7677422547e-02	-1.8018531114e-02	-1.8430839516e-02	-1.7619788686e-02	-1.7252189876e-02	-1.7043334347e-02	-1.7849933893e-02	-1.6928810101e-02
2.0841520568e-04	-1.8948224766e-02	-1.8816717060e-02	-1.9251132260e-02	-1.9551210503e-02	-1.9901215944e-02	-1.8847955853e-02	-1.8006791388e-02	-1.7918732959e-02	-1.7798677112e-02	-1.8257077982e-02	-1.8044152504e-02	-1.8590678022e-02	-1.8601731741e-02	-1.8397815573e-02	-1.8899058538e-02	-1.9187396099e-02	-1.7811321071e-02	-1.7721024422e-02	-1.7673604863e-02	-1.8014411989e-02	-1.8426237171e-02	-1.7615984178e-02	-1.7249263815e-02	-1.7040495361e-02	-1.7846373307e-02	-1.6925983676e-02
2.1983313149e-04	-1.8942851763e-02	-1.8811389450e-02	-1.9245217162e-02	-1.9544786194e-02	-1.9894108560e-02	-1.8842577511e-02	-1.8002735650e-02	-1.7914718261e-02	-1.7794711219e-02	-1.8252743424e-02	-1.8039929686e-02	-1.8585870706e-02	-1.8596943092e-02	-1.8393141471e-02	-1.8893782555e-02	-1.9181677800e-02	-1.7807337415e-02	-1.7717078343e-02	-1.7669683152e-02	-1.8010180651e-02	-1.8421509608e-02	-1.7612076005e-02	-1.7246257588e-02	-1.7037578595e-02	-1.7842715170e-02	-1.6923079815e-02
2.3155553531e-04	-1.8937336941e-02	-1.8805921226e-02	-1.9239146147e-02	-1.9538192855e-02	-1.9886814741e-02	-1.8837057235e-02	-1.7998572384e-02	-1.7910597122e-02	-1.7790640176e-02	-1.8248293971e-02	-1.8035594929e-02	-1.8580936011e-02	-1.8592027675e-02	-1.8388343621e-02	-1.8888367020e-02	-1.9175808463e-02	-1.7803248141e-02	-1.7713027639e-02	-1.7665657463e-02	-1.8005837152e-02	-1.8416656896e-02	-1.7608064211e-02	-1.7243171195e-02	-1.7034584047e-02	-1.7838959484e-02	-1.6920098517e-02
2.4358241716e-04	-1.8931680413e-02	-1.8800312502e-02	-1.9232919360e-02	-1.9531430665e-02	-1.9879334729e-02	-1.8831395142e-02	-1.7994301639e-02	-1.7906369589e-02	-1.7786464031e-02	-1.8243729679e-02	-1.8031148287e-02	-1.8575874000e-02	-1.8586985563e-02	-1.8383422096e-02	-1.8882812023e-02	-1.9169788201e-02	-1.7799053296e-02	-1.7708872359e-02	-1.7661527842e-02	-1.8001381544e-02	-1.8411679108e-02	-1.7603948845e-02	-1.7240004635e-02	-1.7031511720e-02	-1.7835106247e-02	-1.6917039783e-02
2.5591377703e-04	-1.8925882298e-02	-1.8794563396e-02	-1.9226536948e-02	-1.9524499809e-02	-1.9871668774e-02	-1.8825591353e-02	-1.7989923465e-02	-1.7902035712e-02	-1.7782182834e-02	-1.8239050603e-02	-1.8026589815e-02	-1.8570684740e-02	-1.8581816830e-02	-1.8378376967e-02	-1.8877117656e-02	-1.9163617132e-02	-1.7794752930e-02	-1.7704612552e-02	-1.7657294337e-02	-1.7996813883e-02	-1.8406576318e-02	-1.7599729955e-02	-1.7236757910e-02	-1.7028361612e-02	-1.7831155460e-02	-1.6913903613e-02
2.6854961492e-04	-1.8919942717e-02	-1.8788674029e-02	-1.9219999061e-02	-1.9517400475e-02	-1.9863817132e-02	-1.8819645991e-02	-1.7985437916e-02	-1.7897595543e-02	-1.7777796634e-02	-1.8234256803e-02	-1.8021919568e-02	-1.8565368299e-02	-1.8576521555e-02	-1.8373208309e-02	-1.8871284015e-02	-1.9157295376e-02	-1.7790347094e-02	-1.7700248268e-02	-1.7652956998e-02	-1.7992134224e-02	-1.8401348603e-02	-1.7595407590e-02	-1.7233431019e-02	-1.7025133723e-02	-1.7827107123e-02	-1.6910690007e-02
2.8148993083e-04	-1.8913861794e-02	-1.8782644524e-02	-1.9213305854e-02	-1.9510132858e-02	-1.9855780065e-02	-1.8813559182e-02	-1.7980845043e-02	-1.7893049135e-02	-1.7773305483e-02	-1.8229348336e-02	-1.8017137604e-02	-1.8559924745e-02	-1.8571099816e-02	-1.8367916197e-02	-1.8865311197e-02	-1.9150823057e-02	-1.7785835839e-02	-1.7695779558e-02	-1.7648515877e-02	-1.7987342625e-02	-1.8395996042e-02	-1.7590981801e-02	-1.7230023961e-02	-1.7021828055e-02	-1.7822961235e-02	-1.6907398964e-02
2.9473472477e-04	-1.8907639655e-02	-1.8776475007e-02	-1.9206457485e-02	-1.9502697156e-02	-1.9847557841e-02	-1.8807331056e-02	-1.7976144901e-02	-1.7888396540e-02	-1.7768709435e-02	-1.8224325263e-02	-1.8012243980e-02	-1.8554354150e-02	-1.8565551694e-02	-1.8362500711e-02	-1.8859199300e-02	-1.9144200302e-02	-1.7781219220e-02	-1.7691206475e-02	-1.7643971026e-02	-1.7982439144e-02	-1.8390518714e-02	-1.7586452641e-02	-1.7226536738e-02	-1.7018444605e-02	-1.7818717797e-02	-1.6904030486e-02
3.0828399672e-04	-1.8901276431e-02	-1.8770165608e-02	-1.9199454116e-02	-1.9495093572e-02	-1.9839150734e-02	-1.8800961744e-02	-1.7971337546e-02	-1.7883637814e-02	-1.7764008544e-02	-1.8219187646e-02	-1.8007238756e-02	-1.8548656586e-02	-1.8559877272e-02	-1.8356961930e-02	-1.8852948427e-02	-1.9137427238e-02	-1.7776497291e-02	-1.7686529073e-02	-1.7639322498e-02	-1.7977423842e-02	-1.8384916701e-02	-1.7581820163e-02	-1.7222969348e-02	-1.7014983376e-02	-1.7814376809e-02	-1.6900584570e-02
3.2213774670e-04	-1.8894772254e-02	-1.8763716459e-02	-1.9192295913e-02	-1.9487322313e-02	-1.9830559025e-02	-1.8794451383e-02	-1.7966423036e-02	-1.7878773013e-02	-1.7759202864e-02	-1.8213935549e-02	-1.8002121994e-02	-1.8542832129e-02	-1.8554076634e-02	-1.8351299935e-02	-1.8846558681e-02	-1.9130503999e-02	-1.7771670107e-02	-1.7681747408e-02	-1.7634570348e-02	-1.7972296781e-02	-1.8379190087e-02	-1.7577084421e-02	-1.7219321792e-02	-1.7011444365e-02	-1.7809938270e-02	-1.6897061219e-02
3.3629597469e-04	-1.8888127261e-02	-1.8757127696e-02	-1.9184983043e-02	-1.9479383591e-02	-1.9821783001e-02	-1.8787800111e-02	-1.7961401427e-02	-1.7873802196e-02	-1.7754292453e-02	-1.8208569035e-02	-1.7996893756e-02	-1.8536880853e-02	-1.8548149868e-02	-1.8345514811e-02	-1.8840030170e-02	-1.9123430720e-02	-1.7766737726e-02	-1.7676861535e-02	-1.7629714631e-02	-1.7967058022e-02	-1.8373338959e-02	-1.7572245471e-02	-1.7215594071e-02	-1.7007827575e-02	-1.7805402181e-02	-1.6893460431e-02
3.5075868071e-04	-1.8881341589e-02	-1.8750399456e-02	-1.9177515681e-02	-1.9471277623e-02	-1.9812822954e-02	-1.8781008068e-02	-1.7956272780e-02	-1.7868725419e-02	-1.7749277368e-02	-1.8203088172e-02	-1.7991554107e-02	-1.8530802837e-02	-1.8542097061e-02	-1.8339606642e-02	-1.8833363002e-02	-1.9116207539e-02	-1.7761700207e-02	-1.7671871512e-02	-1.7624755406e-02	-1.7961707631e-02	-1.8367363403e-02	-1.7567303370e-02	-1.7211786183e-02	-1.7004133004e-02	-1.7800768542e-02	-1.6889782207e-02
3.6552586475e-04	-1.8874415380e-02	-1.8743531881e-02	-1.9169894002e-02	-1.9463004631e-02	-1.9803679182e-02	-1.8774075400e-02	-1.7951037156e-02	-1.7863542744e-02	-1.7744157669e-02	-1.8197493028e-02	-1.7986103111e-02	-1.8524598160e-02	-1.8535918305e-02	-1.8333575517e-02	-1.8826557288e-02	-1.9108834597e-02	-1.7756557607e-02	-1.7666777399e-02	-1.7619692730e-02	-1.7956245673e-02	-1.8361263510e-02	-1.7562258177e-02	-1.7207898129e-02	-1.7000360652e-02	-1.7796037352e-02	-1.6886026546e-02
3.8059752682e-04	-1.8867348779e-02	-1.8736525115e-02	-1.9162118187e-02	-1.9454564839e-02	-1.9794351992e-02	-1.8767002253e-02	-1.7945694617e-02	-1.7858254232e-02	-1.7738933416e-02	-1.8191783670e-02	-1.7980540835e-02	-1.8518266904e-02	-1.8529613692e-02	-1.8327421523e-02	-1.8819613141e-02	-1.9101312038e-02	-1.7751309990e-02	-1.7661579254e-02	-1.7614526663e-02	-1.7950672215e-02	-1.8355039371e-02	-1.7557109951e-02	-1.7203929909e-02	-1.6996510520e-02	-1.7791208612e-02	-1.6882193450e-02
3.9597366690e-04	-1.8860141933e-02	-1.8729379305e-02	-1.9154188420e-02	-1.9445958478e-02	-1.9784841694e-02	-1.8759788778e-02	-1.7940245226e-02	-1.7852859946e-02	-1.7733604671e-02	-1.8185960169e-02	-1.7974867348e-02	-1.8511809150e-02	-1.8523183315e-02	-1.8321144752e-02	-1.8812530678e-02	-1.9093640010e-02	-1.7745957416e-02	-1.7656277141e-02	-1.7609257267e-02	-1.7944987326e-02	-1.8348691079e-02	-1.7551858752e-02	-1.7199881523e-02	-1.6992582608e-02	-1.7786282322e-02	-1.6878282917e-02
4.1165428500e-04	-1.8852794993e-02	-1.8722094601e-02	-1.9146104886e-02	-1.9437185783e-02	-1.9775148605e-02	-1.8752435129e-02	-1.7934689048e-02	-1.7847359948e-02	-1.7728171496e-02	-1.8180022598e-02	-1.7969082718e-02	-1.8505224984e-02	-1.8516627271e-02	-1.8314745298e-02	-1.8805310017e-02	-1.9085818662e-02	-1.7740499949e-02	-1.7650871121e-02	-1.7603884602e-02	-1.7939191075e-02	-1.8342218730e-02	-1.7546504643e-02	-1.7195752971e-02	-1.6988576915e-02	-1.7781258482e-02	-1.6874294947e-02
4.2763938113e-04	-1.8845308112e-02	-1.8714671155e-02	-1.9137867779e-02	-1.9428246994e-02	-1.9765273048e-02	-1.8744941461e-02	-1.7929026149e-02	-1.7841754305e-02	-1.7722633956e-02	-1.8173971029e-02	-1.7963187017e-02	-1.8498514492e-02	-1.8509945659e-02	-1.8308223253e-02	-1.8797951278e-02	-1.9077848147e-02	-1.7734937654e-02	-1.7645361258e-02	-1.7598408732e-02	-1.7933283534e-02	-1.8335622420e-02	-1.7541047687e-02	-1.7191544253e-02	-1.6984493442e-02	-1.7776137091e-02	-1.6870229542e-02
4.4392895528e-04	-1.8837681446e-02	-1.8707109123e-02	-1.9129477292e-02	-1.9419142354e-02	-1.9755215353e-02	-1.8737307934e-02	-1.7923256596e-02	-1.7836043083e-02	-1.7716992116e-02	-1.8167805538e-02	-1.7957180317e-02	-1.8491677760e-02	-1.8503138578e-02	-1.8301578715e-02	-1.8790454583e-02	-1.9069728622e-02	-1.7729270596e-02	-1.7639747617e-02	-1.7592829722e-02	-1.7927264774e-02	-1.8328902249e-02	-1.7535487948e-02	-1.7187255369e-02	-1.6980332188e-02	-1.7770918150e-02	-1.6866086700e-02
4.6052300745e-04	-1.8829915154e-02	-1.8699408665e-02	-1.9120933623e-02	-1.9409872113e-02	-1.9744975855e-02	-1.8729534710e-02	-1.7917380458e-02	-1.7830226350e-02	-1.7711246043e-02	-1.8161526200e-02	-1.7951062691e-02	-1.8484714880e-02	-1.8496206130e-02	-1.8294811783e-02	-1.8782820059e-02	-1.9061460246e-02	-1.7723498843e-02	-1.7634030265e-02	-1.7587147639e-02	-1.7921134871e-02	-1.8322058317e-02	-1.7529825492e-02	-1.7182886319e-02	-1.6976093154e-02	-1.7765601659e-02	-1.6861866422e-02
4.7742153764e-04	-1.8822009399e-02	-1.8691569940e-02	-1.9112236975e-02	-1.9400436522e-02	-1.9734554896e-02	-1.8721621955e-02	-1.7911397804e-02	-1.7824304173e-02	-1.7705395804e-02	-1.8155133093e-02	-1.7944834214e-02	-1.8477625941e-02	-1.8489148419e-02	-1.8287922555e-02	-1.8775047832e-02	-1.9053043180e-02	-1.7717622463e-02	-1.7628209269e-02	-1.7581362547e-02	-1.7914893900e-02	-1.8315090728e-02	-1.7524060385e-02	-1.7178437103e-02	-1.6971776339e-02	-1.7760187617e-02	-1.6857568707e-02
4.9462454585e-04	-1.8813964346e-02	-1.8683593115e-02	-1.9103387553e-02	-1.9390835840e-02	-1.9723952823e-02	-1.8713569836e-02	-1.7905308706e-02	-1.7818276624e-02	-1.7699441469e-02	-1.8148626297e-02	-1.7938494963e-02	-1.8470411037e-02	-1.8481965550e-02	-1.8280911135e-02	-1.8767138033e-02	-1.9044477589e-02	-1.7711641525e-02	-1.7622284698e-02	-1.7575474517e-02	-1.7908541936e-02	-1.8307999585e-02	-1.7518192696e-02	-1.7173907721e-02	-1.6967381744e-02	-1.7754676025e-02	-1.6853193556e-02
5.1213203208e-04	-1.8805780162e-02	-1.8675478356e-02	-1.9094385566e-02	-1.9381070329e-02	-1.9713169990e-02	-1.8705378525e-02	-1.7899113236e-02	-1.7812143774e-02	-1.7693383108e-02	-1.8142005891e-02	-1.7932045016e-02	-1.8463070262e-02	-1.8474657631e-02	-1.8273777625e-02	-1.8759090793e-02	-1.9035763642e-02	-1.7705556102e-02	-1.7616256623e-02	-1.7569483617e-02	-1.7902079059e-02	-1.8300784996e-02	-1.7512222493e-02	-1.7169298172e-02	-1.6962909368e-02	-1.7749066883e-02	-1.6848740969e-02
5.2994399634e-04	-1.8797457018e-02	-1.8667225834e-02	-1.9085231227e-02	-1.9371140255e-02	-1.9702206755e-02	-1.8697048195e-02	-1.7892811468e-02	-1.7805905695e-02	-1.7687220793e-02	-1.8135271957e-02	-1.7925484451e-02	-1.8455603713e-02	-1.8467224772e-02	-1.8266522132e-02	-1.8750906247e-02	-1.9026901508e-02	-1.7699366264e-02	-1.7610125113e-02	-1.7563389918e-02	-1.7895505348e-02	-1.8293447070e-02	-1.7506149849e-02	-1.7164608458e-02	-1.6958359212e-02	-1.7743360191e-02	-1.6844210946e-02
5.4806043862e-04	-1.8788995088e-02	-1.8658835722e-02	-1.9075924752e-02	-1.9361045889e-02	-1.9691063484e-02	-1.8688579025e-02	-1.7886403476e-02	-1.7799562462e-02	-1.7680954596e-02	-1.8128424579e-02	-1.7918813348e-02	-1.8448011486e-02	-1.8459667084e-02	-1.8259144763e-02	-1.8742584533e-02	-1.9017891363e-02	-1.7693072085e-02	-1.7603890243e-02	-1.7557193493e-02	-1.7888820884e-02	-1.8285985915e-02	-1.7499974833e-02	-1.7159838578e-02	-1.6953731276e-02	-1.7737555948e-02	-1.6839603486e-02
5.6648135891e-04	-1.8780394549e-02	-1.8650308195e-02	-1.9066466361e-02	-1.9350787508e-02	-1.9679740550e-02	-1.8679971193e-02	-1.7879889337e-02	-1.7793114150e-02	-1.7674584591e-02	-1.8121463841e-02	-1.7912031791e-02	-1.8440293682e-02	-1.8451984681e-02	-1.8251645628e-02	-1.8734125788e-02	-1.9008733383e-02	-1.7686673640e-02	-1.7597552086e-02	-1.7550894413e-02	-1.7882025749e-02	-1.8278401646e-02	-1.7493697520e-02	-1.7154988531e-02	-1.6949025559e-02	-1.7731654155e-02	-1.6834918590e-02
5.8520675723e-04	-1.8771655580e-02	-1.8641643434e-02	-1.9056856278e-02	-1.9340365390e-02	-1.9668238328e-02	-1.8671224884e-02	-1.7873269129e-02	-1.7786560835e-02	-1.7668110855e-02	-1.8114389829e-02	-1.7905139861e-02	-1.8432450401e-02	-1.8444177677e-02	-1.8244024836e-02	-1.8725530156e-02	-1.8999427747e-02	-1.7680171004e-02	-1.7591110716e-02	-1.7544492754e-02	-1.7875120026e-02	-1.8270694375e-02	-1.7487317982e-02	-1.7150058319e-02	-1.6944242062e-02	-1.7725654811e-02	-1.6830156258e-02
6.0423663357e-04	-1.8762778364e-02	-1.8632841619e-02	-1.9047094730e-02	-1.9329779822e-02	-1.9656557204e-02	-1.8662340283e-02	-1.7866542930e-02	-1.7779902595e-02	-1.7661533463e-02	-1.8107202632e-02	-1.7898137644e-02	-1.8424481747e-02	-1.8436246189e-02	-1.8236282502e-02	-1.8716797779e-02	-1.8989974639e-02	-1.7673564256e-02	-1.7584566210e-02	-1.7537988592e-02	-1.7868103801e-02	-1.8262864218e-02	-1.7480836297e-02	-1.7145047940e-02	-1.6939380784e-02	-1.7719557918e-02	-1.6825316489e-02
6.2357098794e-04	-1.8753763086e-02	-1.8623902935e-02	-1.9037181948e-02	-1.9319031091e-02	-1.9644697565e-02	-1.8653317579e-02	-1.7859710820e-02	-1.7773139509e-02	-1.7654852494e-02	-1.8099902337e-02	-1.7891025225e-02	-1.8416387825e-02	-1.8428190338e-02	-1.8228418741e-02	-1.8707928804e-02	-1.8980374244e-02	-1.7666853472e-02	-1.7577918646e-02	-1.7531382002e-02	-1.7860977160e-02	-1.8254911294e-02	-1.7474252540e-02	-1.7139957395e-02	-1.6934441726e-02	-1.7713363474e-02	-1.6820399284e-02
6.4320982032e-04	-1.8744609935e-02	-1.8614827571e-02	-1.9027118166e-02	-1.9308119491e-02	-1.9632659806e-02	-1.8644156963e-02	-1.7852772880e-02	-1.7766271657e-02	-1.7648068026e-02	-1.8092489036e-02	-1.7883802692e-02	-1.8408168739e-02	-1.8420010242e-02	-1.8220433668e-02	-1.8698923380e-02	-1.8970626750e-02	-1.7660038734e-02	-1.7571168102e-02	-1.7524673063e-02	-1.7853740191e-02	-1.8246835723e-02	-1.7467566790e-02	-1.7134786685e-02	-1.6929424887e-02	-1.7707071479e-02	-1.6815404643e-02
6.6315313072e-04	-1.8735319100e-02	-1.8605615716e-02	-1.9016903622e-02	-1.9297045320e-02	-1.9620444330e-02	-1.8634858631e-02	-1.7845729194e-02	-1.7759299122e-02	-1.7641180140e-02	-1.8084962820e-02	-1.7876470133e-02	-1.8399824598e-02	-1.8411706027e-02	-1.8212327402e-02	-1.8689781657e-02	-1.8960732350e-02	-1.7653120122e-02	-1.7564314658e-02	-1.7517861855e-02	-1.7846392982e-02	-1.8238637625e-02	-1.7460779125e-02	-1.7129535808e-02	-1.6924330268e-02	-1.7700681935e-02	-1.6810332566e-02
6.8340091915e-04	-1.8725890777e-02	-1.8596267564e-02	-1.9006538557e-02	-1.9285808881e-02	-1.9608051544e-02	-1.8625422781e-02	-1.7838579845e-02	-1.7752221984e-02	-1.7634188917e-02	-1.8077323782e-02	-1.7869027639e-02	-1.8391355512e-02	-1.8403277815e-02	-1.8204100064e-02	-1.8680503788e-02	-1.8950691239e-02	-1.7646097718e-02	-1.7557358396e-02	-1.7510948458e-02	-1.7838935626e-02	-1.8230317125e-02	-1.7453889625e-02	-1.7124204765e-02	-1.6919157869e-02	-1.7694194840e-02	-1.6805183052e-02
7.0395318560e-04	-1.8716325163e-02	-1.8586783311e-02	-1.8996023216e-02	-1.9274410481e-02	-1.9595481859e-02	-1.8615849613e-02	-1.7831324919e-02	-1.7745040330e-02	-1.7627094440e-02	-1.8069572017e-02	-1.7861475301e-02	-1.8382761591e-02	-1.8394725735e-02	-1.8195751776e-02	-1.8671089930e-02	-1.8940503613e-02	-1.7638971605e-02	-1.7550299398e-02	-1.7503932954e-02	-1.7831368213e-02	-1.8221874348e-02	-1.7446898373e-02	-1.7118793556e-02	-1.6913907689e-02	-1.7687610195e-02	-1.6799956102e-02
7.2480993007e-04	-1.8706622457e-02	-1.8577163156e-02	-1.8985357849e-02	-1.9262850430e-02	-1.9582735694e-02	-1.8606139330e-02	-1.7823964501e-02	-1.7737754243e-02	-1.7619896794e-02	-1.8061707621e-02	-1.7853813212e-02	-1.8374042949e-02	-1.8386049914e-02	-1.8187282662e-02	-1.8661540240e-02	-1.8930169673e-02	-1.7631741869e-02	-1.7543137747e-02	-1.7496815426e-02	-1.7823690837e-02	-1.8213309421e-02	-1.7439805451e-02	-1.7113302181e-02	-1.6908579728e-02	-1.7680927999e-02	-1.6794651716e-02
7.4597115256e-04	-1.8696782861e-02	-1.8567407302e-02	-1.8974542707e-02	-1.9251129045e-02	-1.9569813475e-02	-1.8596292139e-02	-1.7816498680e-02	-1.7730363812e-02	-1.7612596063e-02	-1.8053730692e-02	-1.7846041466e-02	-1.8365199700e-02	-1.8377250482e-02	-1.8178692847e-02	-1.8651854878e-02	-1.8919689624e-02	-1.7624408595e-02	-1.7535873529e-02	-1.7489595957e-02	-1.7815903593e-02	-1.8204622474e-02	-1.7432610943e-02	-1.7107730640e-02	-1.6903173987e-02	-1.7674148254e-02	-1.6789269893e-02
7.6743685307e-04	-1.8686806582e-02	-1.8557515952e-02	-1.8963578046e-02	-1.9239246646e-02	-1.9556715632e-02	-1.8586308250e-02	-1.7808927544e-02	-1.7722869122e-02	-1.7605192334e-02	-1.8045641328e-02	-1.7838160158e-02	-1.8356231960e-02	-1.8368327573e-02	-1.8169982460e-02	-1.8642034007e-02	-1.8909063671e-02	-1.7616971870e-02	-1.7528506830e-02	-1.7482274634e-02	-1.7808006576e-02	-1.8195813637e-02	-1.7425314935e-02	-1.7102078933e-02	-1.6897690466e-02	-1.7667270957e-02	-1.6783810634e-02
7.8920703161e-04	-1.8676693827e-02	-1.8547489315e-02	-1.8952464125e-02	-1.9227203557e-02	-1.9543442601e-02	-1.8576187876e-02	-1.7801251185e-02	-1.7715270265e-02	-1.7597685695e-02	-1.8037439630e-02	-1.7830169386e-02	-1.8347139848e-02	-1.8359281321e-02	-1.8161151629e-02	-1.8632077793e-02	-1.8898292024e-02	-1.7609431783e-02	-1.7521037737e-02	-1.7474851543e-02	-1.7799999884e-02	-1.8186883044e-02	-1.7417917512e-02	-1.7096347060e-02	-1.6892129164e-02	-1.7660296111e-02	-1.6778273939e-02
8.1128168816e-04	-1.8666444808e-02	-1.8537327602e-02	-1.8941201208e-02	-1.9215000107e-02	-1.9529994823e-02	-1.8565931230e-02	-1.7793469693e-02	-1.7707567329e-02	-1.7590076234e-02	-1.8029125700e-02	-1.7822069248e-02	-1.8337923482e-02	-1.8350111861e-02	-1.8152200487e-02	-1.8621986401e-02	-1.8887374895e-02	-1.7601788424e-02	-1.7513466339e-02	-1.7467326772e-02	-1.7791883617e-02	-1.8177830829e-02	-1.7410418762e-02	-1.7090535021e-02	-1.6886490082e-02	-1.7653223714e-02	-1.6772659807e-02
8.3366082274e-04	-1.8656059740e-02	-1.8527031025e-02	-1.8929789560e-02	-1.9202636630e-02	-1.9516372747e-02	-1.8555538532e-02	-1.7785583161e-02	-1.7699760407e-02	-1.7582364043e-02	-1.8020699640e-02	-1.7813859844e-02	-1.8328582984e-02	-1.8340819331e-02	-1.8143129166e-02	-1.8611760003e-02	-1.8876312500e-02	-1.7594041883e-02	-1.7505792726e-02	-1.7459700411e-02	-1.7783657873e-02	-1.8168657129e-02	-1.7402818776e-02	-1.7084642815e-02	-1.6880773219e-02	-1.7646053767e-02	-1.6766968239e-02
8.5634443534e-04	-1.8645538838e-02	-1.8516599800e-02	-1.8918229451e-02	-1.9190113464e-02	-1.9502576827e-02	-1.8545010003e-02	-1.7777591684e-02	-1.7691849592e-02	-1.7574549213e-02	-1.8012161556e-02	-1.7805541274e-02	-1.8319118476e-02	-1.8331403872e-02	-1.8133937801e-02	-1.8601398769e-02	-1.8865105058e-02	-1.7586192254e-02	-1.7498016988e-02	-1.7451972549e-02	-1.7775322756e-02	-1.8159362082e-02	-1.7395117641e-02	-1.7078670444e-02	-1.6874978576e-02	-1.7638786270e-02	-1.6761199235e-02
8.7933252596e-04	-1.8634882323e-02	-1.8506034148e-02	-1.8906521156e-02	-1.9177430950e-02	-1.9488607521e-02	-1.8534345866e-02	-1.7769495358e-02	-1.7683834977e-02	-1.7566631836e-02	-1.8003511553e-02	-1.7797113641e-02	-1.8309530084e-02	-1.8321865626e-02	-1.8124626529e-02	-1.8590902874e-02	-1.8853752790e-02	-1.7578239628e-02	-1.7490139219e-02	-1.7444143278e-02	-1.7766878367e-02	-1.8149945830e-02	-1.7387315451e-02	-1.7072617907e-02	-1.6869106153e-02	-1.7631421222e-02	-1.6755352795e-02
9.0262509460e-04	-1.8624090417e-02	-1.8495334290e-02	-1.8894664950e-02	-1.9164589435e-02	-1.9474465294e-02	-1.8523546349e-02	-1.7761294278e-02	-1.7675716659e-02	-1.7558612007e-02	-1.7994749740e-02	-1.7788577049e-02	-1.8299817934e-02	-1.8312204736e-02	-1.8115195489e-02	-1.8580272495e-02	-1.8842255919e-02	-1.7570184102e-02	-1.7482159512e-02	-1.7436212691e-02	-1.7758324812e-02	-1.8140408515e-02	-1.7379412296e-02	-1.7066485203e-02	-1.6863155949e-02	-1.7623958625e-02	-1.6749428918e-02
9.2622214126e-04	-1.8613163346e-02	-1.8484500450e-02	-1.8882661114e-02	-1.9151589270e-02	-1.9460150618e-02	-1.8512611681e-02	-1.7752988542e-02	-1.7667494734e-02	-1.7550489820e-02	-1.7985876224e-02	-1.7779931604e-02	-1.8289982153e-02	-1.8302421349e-02	-1.8105644822e-02	-1.8569507811e-02	-1.8830614674e-02	-1.7562025770e-02	-1.7474077962e-02	-1.7428180882e-02	-1.7749662195e-02	-1.8130750280e-02	-1.7371408273e-02	-1.7060272334e-02	-1.6857127964e-02	-1.7616398476e-02	-1.6743427605e-02
9.5012366594e-04	-1.8602101338e-02	-1.8473532856e-02	-1.8870509932e-02	-1.9138430811e-02	-1.9445663969e-02	-1.8501542095e-02	-1.7744578251e-02	-1.7659169299e-02	-1.7542265373e-02	-1.7976891116e-02	-1.7771177411e-02	-1.8280022871e-02	-1.8292515610e-02	-1.8095974669e-02	-1.8558609003e-02	-1.8818829285e-02	-1.7553764731e-02	-1.7465894664e-02	-1.7420047947e-02	-1.7740890625e-02	-1.8120971273e-02	-1.7363303474e-02	-1.7053979298e-02	-1.6851022200e-02	-1.7608740778e-02	-1.6737348856e-02
9.7432966865e-04	-1.8590904625e-02	-1.8462431738e-02	-1.8858211692e-02	-1.9125114416e-02	-1.9431005828e-02	-1.8490337827e-02	-1.7736063505e-02	-1.7650740455e-02	-1.7533938763e-02	-1.7967794528e-02	-1.7762314579e-02	-1.8269940219e-02	-1.8282487671e-02	-1.8086185176e-02	-1.8547576255e-02	-1.8806899985e-02	-1.7545401083e-02	-1.7457609717e-02	-1.7411813981e-02	-1.7732010209e-02	-1.8111071641e-02	-1.7355097997e-02	-1.7047606097e-02	-1.6844838654e-02	-1.7600985529e-02	-1.6731192670e-02
9.9884014938e-04	-1.8579573440e-02	-1.8451197330e-02	-1.8845766685e-02	-1.9111640450e-02	-1.9416176684e-02	-1.8478999114e-02	-1.7727444405e-02	-1.7642208301e-02	-1.7525510088e-02	-1.7958586573e-02	-1.7753343217e-02	-1.8259734330e-02	-1.8272337682e-02	-1.8076276487e-02	-1.8536409753e-02	-1.8794827010e-02	-1.7536934925e-02	-1.7449223219e-02	-1.7403479084e-02	-1.7723021059e-02	-1.8101051533e-02	-1.7346791940e-02	-1.7041152729e-02	-1.6838577329e-02	-1.7593132730e-02	-1.6724959048e-02
1.0236551081e-03	-1.8568108020e-02	-1.8439829868e-02	-1.8833175204e-02	-1.9098009281e-02	-1.9401177031e-02	-1.8467526199e-02	-1.7718721055e-02	-1.7633572940e-02	-1.7516979451e-02	-1.7949267366e-02	-1.7744263436e-02	-1.8249405339e-02	-1.8262065797e-02	-1.8066248751e-02	-1.8525109684e-02	-1.8782610600e-02	-1.7528366358e-02	-1.7440735269e-02	-1.7395043352e-02	-1.7713923284e-02	-1.8090911103e-02	-1.7338385400e-02	-1.7034619196e-02	-1.6832238222e-02	-1.7585182381e-02	-1.6718647990e-02
1.0487745449e-03	-1.8556508605e-02	-1.8428329590e-02	-1.8820437549e-02	-1.9084221282e-02	-1.9386007366e-02	-1.8455919326e-02	-1.7709893559e-02	-1.7624834475e-02	-1.7508346950e-02	-1.7939837022e-02	-1.7735075348e-02	-1.8238953382e-02	-1.8251672171e-02	-1.8056102117e-02	-1.8513676241e-02	-1.8770250997e-02	-1.7519695486e-02	-1.7432145969e-02	-1.7386506888e-02	-1.7704716997e-02	-1.8080650503e-02	-1.7329878478e-02	-1.7028005496e-02	-1.6825821336e-02	-1.7577134481e-02	-1.6712259495e-02
1.0741984597e-03	-1.8544775438e-02	-1.8416696738e-02	-1.8807554020e-02	-1.9070276829e-02	-1.9370668195e-02	-1.8444178741e-02	-1.7700962022e-02	-1.7615993009e-02	-1.7499612691e-02	-1.7930295659e-02	-1.7725779066e-02	-1.8228378597e-02	-1.8241156962e-02	-1.8045836738e-02	-1.8502109615e-02	-1.8757748445e-02	-1.7510922411e-02	-1.7423455421e-02	-1.7377869792e-02	-1.7695402313e-02	-1.8070269890e-02	-1.7321271275e-02	-1.7021311630e-02	-1.6819326669e-02	-1.7568989031e-02	-1.6705793565e-02
1.0999268525e-03	-1.8532908762e-02	-1.8404931556e-02	-1.8794524922e-02	-1.9056176304e-02	-1.9355160028e-02	-1.8432304694e-02	-1.7691926552e-02	-1.7607048648e-02	-1.7490776776e-02	-1.7920643397e-02	-1.7716374705e-02	-1.8217681124e-02	-1.8230520327e-02	-1.8035452766e-02	-1.8490410002e-02	-1.8745103194e-02	-1.7502047238e-02	-1.7414663729e-02	-1.7369132167e-02	-1.7685979348e-02	-1.8059769420e-02	-1.7312563893e-02	-1.7014537598e-02	-1.6812754221e-02	-1.7560746031e-02	-1.6699250197e-02
1.1259597233e-03	-1.8520908828e-02	-1.8393034292e-02	-1.8781350564e-02	-1.9041920092e-02	-1.9339483381e-02	-1.8420297439e-02	-1.7682787258e-02	-1.7598001500e-02	-1.7481839310e-02	-1.7910880354e-02	-1.7706862382e-02	-1.8206861103e-02	-1.8219762428e-02	-1.8024950357e-02	-1.8478577600e-02	-1.8732315493e-02	-1.7493070073e-02	-1.7405770997e-02	-1.7360294117e-02	-1.7676448217e-02	-1.8049149253e-02	-1.7303756436e-02	-1.7007683400e-02	-1.6806103993e-02	-1.7552405480e-02	-1.6692629394e-02
1.1522970722e-03	-1.8508775884e-02	-1.8381005196e-02	-1.8768031257e-02	-1.9027508583e-02	-1.9323638775e-02	-1.8408157231e-02	-1.7673544248e-02	-1.7588851672e-02	-1.7472800401e-02	-1.7901006653e-02	-1.7697242213e-02	-1.8195918678e-02	-1.8208883429e-02	-1.8014329668e-02	-1.8466612610e-02	-1.8719385598e-02	-1.7483991023e-02	-1.7396777331e-02	-1.7351355746e-02	-1.7666809039e-02	-1.8038409550e-02	-1.7294849010e-02	-1.7000749036e-02	-1.6799375985e-02	-1.7543967379e-02	-1.6685931154e-02
1.1789388991e-03	-1.8496510186e-02	-1.8368844520e-02	-1.8754567316e-02	-1.9012942171e-02	-1.9307626737e-02	-1.8395884328e-02	-1.7664197633e-02	-1.7579599274e-02	-1.7463660156e-02	-1.7891022417e-02	-1.7687514319e-02	-1.8184853994e-02	-1.8197883492e-02	-1.8003590858e-02	-1.8454515232e-02	-1.8706313765e-02	-1.7474810198e-02	-1.7387682839e-02	-1.7342317163e-02	-1.7657061935e-02	-1.8027550475e-02	-1.7285841719e-02	-1.6993734506e-02	-1.6792570196e-02	-1.7535431728e-02	-1.6679155478e-02
1.2058852040e-03	-1.8484111989e-02	-1.8356552520e-02	-1.8740959061e-02	-1.8998221253e-02	-1.9291447799e-02	-1.8383478991e-02	-1.7654747526e-02	-1.7570244416e-02	-1.7454418683e-02	-1.7880927771e-02	-1.7677678818e-02	-1.8173667196e-02	-1.8186762786e-02	-1.7992734086e-02	-1.8442285672e-02	-1.8693100255e-02	-1.7465527706e-02	-1.7378487629e-02	-1.7333178473e-02	-1.7647207024e-02	-1.8016572193e-02	-1.7276734671e-02	-1.6986639810e-02	-1.6785686627e-02	-1.7526798527e-02	-1.6672302366e-02
1.2331359869e-03	-1.8471581553e-02	-1.8344129455e-02	-1.8727206813e-02	-1.8983346234e-02	-1.9275102500e-02	-1.8370941486e-02	-1.7645194039e-02	-1.7560787210e-02	-1.7445076094e-02	-1.7870722840e-02	-1.7667735834e-02	-1.8162358433e-02	-1.8175521479e-02	-1.7981759517e-02	-1.8429924138e-02	-1.8679745330e-02	-1.7456143659e-02	-1.7369191811e-02	-1.7323939785e-02	-1.7637244429e-02	-1.8005474870e-02	-1.7267527975e-02	-1.6979464948e-02	-1.6778725277e-02	-1.7518067775e-02	-1.6665371817e-02
1.2606912478e-03	-1.8458919140e-02	-1.8331575585e-02	-1.8713310898e-02	-1.8968317518e-02	-1.9258591382e-02	-1.8358272078e-02	-1.7635537288e-02	-1.7551227769e-02	-1.7435632500e-02	-1.7860407752e-02	-1.7657685489e-02	-1.8150927854e-02	-1.8164159741e-02	-1.7970667314e-02	-1.8417430838e-02	-1.8666249256e-02	-1.7446658169e-02	-1.7359795496e-02	-1.7314601211e-02	-1.7627174273e-02	-1.7994258675e-02	-1.7258221741e-02	-1.6972209920e-02	-1.6771686147e-02	-1.7509239473e-02	-1.6658363833e-02
1.2885509868e-03	-1.8446125014e-02	-1.8318891174e-02	-1.8699271645e-02	-1.8953135518e-02	-1.9241914994e-02	-1.8345471037e-02	-1.7625777389e-02	-1.7541566208e-02	-1.7426088012e-02	-1.7849982636e-02	-1.7647527907e-02	-1.8139375610e-02	-1.8152677745e-02	-1.7959457644e-02	-1.8404805984e-02	-1.8652612303e-02	-1.7437071350e-02	-1.7350298796e-02	-1.7305162861e-02	-1.7616996683e-02	-1.7982923779e-02	-1.7248816079e-02	-1.6964874725e-02	-1.6764569236e-02	-1.7500313620e-02	-1.6651278411e-02
1.3167152038e-03	-1.8433199443e-02	-1.8306076489e-02	-1.8685089386e-02	-1.8937800648e-02	-1.9225073891e-02	-1.8332538637e-02	-1.7615914458e-02	-1.7531802642e-02	-1.7416442746e-02	-1.7839447622e-02	-1.7637263214e-02	-1.8127701856e-02	-1.8141075664e-02	-1.7948130674e-02	-1.8392049791e-02	-1.8638834742e-02	-1.7427383317e-02	-1.7340701825e-02	-1.7295624847e-02	-1.7606711784e-02	-1.7971470354e-02	-1.7239311102e-02	-1.6957459365e-02	-1.6757374545e-02	-1.7491290218e-02	-1.6644115554e-02
1.3451838988e-03	-1.8420142697e-02	-1.8293131799e-02	-1.8670764457e-02	-1.8922313329e-02	-1.9208068631e-02	-1.8319475153e-02	-1.7605948615e-02	-1.7521937189e-02	-1.7406696816e-02	-1.7828802841e-02	-1.7626891538e-02	-1.8115906744e-02	-1.8129353676e-02	-1.7936686575e-02	-1.8379162474e-02	-1.8624916848e-02	-1.7417594185e-02	-1.7331004697e-02	-1.7285987284e-02	-1.7596319705e-02	-1.7959898576e-02	-1.7229706924e-02	-1.6949963839e-02	-1.6750102074e-02	-1.7482169265e-02	-1.6636875260e-02
1.3739570718e-03	-1.8406955051e-02	-1.8280057377e-02	-1.8656297197e-02	-1.8906673982e-02	-1.9190899781e-02	-1.8306280862e-02	-1.7595879978e-02	-1.7511969966e-02	-1.7396850339e-02	-1.7818048427e-02	-1.7616413007e-02	-1.8103990432e-02	-1.8117511957e-02	-1.7925125519e-02	-1.8366144252e-02	-1.8610858899e-02	-1.7407704071e-02	-1.7321207528e-02	-1.7276250286e-02	-1.7585820574e-02	-1.7948208620e-02	-1.7220003658e-02	-1.6942388146e-02	-1.6742751822e-02	-1.7472950762e-02	-1.6629557530e-02
1.4030347229e-03	-1.8393636778e-02	-1.8266853498e-02	-1.8641687948e-02	-1.8890883037e-02	-1.9173567910e-02	-1.8292956046e-02	-1.7585708670e-02	-1.7501901093e-02	-1.7386903433e-02	-1.7807184515e-02	-1.7605827751e-02	-1.8091953077e-02	-1.8105550688e-02	-1.7913447678e-02	-1.8352995348e-02	-1.8596661175e-02	-1.7397713096e-02	-1.7311310436e-02	-1.7266413969e-02	-1.7575214522e-02	-1.7936400664e-02	-1.7210201421e-02	-1.6934732288e-02	-1.6735323789e-02	-1.7463634708e-02	-1.6622162364e-02
1.4324168519e-03	-1.8380188158e-02	-1.8253520438e-02	-1.8626937058e-02	-1.8874940926e-02	-1.9156073594e-02	-1.8279500988e-02	-1.7575434812e-02	-1.7491730691e-02	-1.7376856216e-02	-1.7796211239e-02	-1.7595135902e-02	-1.8079794840e-02	-1.8093470052e-02	-1.7901653229e-02	-1.8339715983e-02	-1.8582323961e-02	-1.7387621377e-02	-1.7301313538e-02	-1.7256478452e-02	-1.7564501682e-02	-1.7924474889e-02	-1.7200300329e-02	-1.6926996263e-02	-1.6727817976e-02	-1.7454221104e-02	-1.6614689761e-02
1.4621034590e-03	-1.8366609473e-02	-1.8240058478e-02	-1.8612044874e-02	-1.8858848083e-02	-1.9138417413e-02	-1.8265915976e-02	-1.7565058527e-02	-1.7481458882e-02	-1.7366708808e-02	-1.7785128738e-02	-1.7584337592e-02	-1.8067515881e-02	-1.8081270230e-02	-1.7889742348e-02	-1.8326306384e-02	-1.8567847544e-02	-1.7377429037e-02	-1.7291216955e-02	-1.7246443852e-02	-1.7553682186e-02	-1.7912431476e-02	-1.7190300502e-02	-1.6919180072e-02	-1.6720234383e-02	-1.7444709950e-02	-1.6607139722e-02
1.4920945441e-03	-1.8352901006e-02	-1.8226467902e-02	-1.8597011750e-02	-1.8842604950e-02	-1.9120599955e-02	-1.8252201299e-02	-1.7554579942e-02	-1.7471085788e-02	-1.7356461332e-02	-1.7773937150e-02	-1.7573432955e-02	-1.8055116363e-02	-1.8068951411e-02	-1.7877715215e-02	-1.8312766779e-02	-1.8553232213e-02	-1.7367136198e-02	-1.7281020808e-02	-1.7236310289e-02	-1.7542756170e-02	-1.7900270610e-02	-1.7180202059e-02	-1.6911283716e-02	-1.6712573009e-02	-1.7435101245e-02	-1.6599512247e-02
1.5223901073e-03	-1.8339063044e-02	-1.8212748995e-02	-1.8581838041e-02	-1.8826211971e-02	-1.9102621811e-02	-1.8238357248e-02	-1.7543999183e-02	-1.7460611535e-02	-1.7346113909e-02	-1.7762636616e-02	-1.7562422127e-02	-1.8042596452e-02	-1.8056513780e-02	-1.7865572011e-02	-1.8299097398e-02	-1.8538478260e-02	-1.7356742983e-02	-1.7270725218e-02	-1.7226077885e-02	-1.7531723770e-02	-1.7887992477e-02	-1.7170005121e-02	-1.6903307193e-02	-1.6704833855e-02	-1.7425394991e-02	-1.6591807335e-02
1.5529901484e-03	-1.8325095877e-02	-1.8198902046e-02	-1.8566524108e-02	-1.8809669594e-02	-1.9084483577e-02	-1.8224384120e-02	-1.7533316375e-02	-1.7450036249e-02	-1.7335666664e-02	-1.7751227276e-02	-1.7551305244e-02	-1.8029956313e-02	-1.8043957527e-02	-1.7853312918e-02	-1.8285298474e-02	-1.8523585982e-02	-1.7346249517e-02	-1.7260330309e-02	-1.7215746762e-02	-1.7520585123e-02	-1.7875597263e-02	-1.7159709809e-02	-1.6895250504e-02	-1.6697016921e-02	-1.7415591186e-02	-1.6584024987e-02
1.5838946676e-03	-1.8310999797e-02	-1.8184927346e-02	-1.8551070312e-02	-1.8792978273e-02	-1.9066185856e-02	-1.8210282210e-02	-1.7522531649e-02	-1.7439360055e-02	-1.7325119722e-02	-1.7739709275e-02	-1.7540082445e-02	-1.8017196115e-02	-1.8031282844e-02	-1.7840938121e-02	-1.8271370243e-02	-1.8508555677e-02	-1.7335655927e-02	-1.7249836205e-02	-1.7205317044e-02	-1.7509340368e-02	-1.7863085159e-02	-1.7149316246e-02	-1.6887113649e-02	-1.6689122205e-02	-1.7405689830e-02	-1.6576165203e-02
1.6151036648e-03	-1.8296775098e-02	-1.8170825189e-02	-1.8535477020e-02	-1.8776138463e-02	-1.9047729254e-02	-1.8196051822e-02	-1.7511645135e-02	-1.7428583084e-02	-1.7314473209e-02	-1.7728082756e-02	-1.7528753869e-02	-1.8004316027e-02	-1.8018489925e-02	-1.7828447807e-02	-1.8257312941e-02	-1.8493387647e-02	-1.7324962339e-02	-1.7239243033e-02	-1.7194788855e-02	-1.7497989646e-02	-1.7850456356e-02	-1.7138824559e-02	-1.6878896629e-02	-1.6681149710e-02	-1.7395690925e-02	-1.6568227983e-02
1.6466171400e-03	-1.8282422080e-02	-1.8156595871e-02	-1.8519744601e-02	-1.8759150626e-02	-1.9029114385e-02	-1.8181693256e-02	-1.7500656963e-02	-1.7417705463e-02	-1.7303727252e-02	-1.7716347866e-02	-1.7517319658e-02	-1.7991316221e-02	-1.8005578963e-02	-1.7815842163e-02	-1.8243126809e-02	-1.8478082197e-02	-1.7314168883e-02	-1.7228550920e-02	-1.7184162321e-02	-1.7486533098e-02	-1.7837711047e-02	-1.7128234871e-02	-1.6870599442e-02	-1.6673099434e-02	-1.7385594469e-02	-1.6560213326e-02
1.6784350933e-03	-1.8267941041e-02	-1.8142239692e-02	-1.8503873428e-02	-1.8742015227e-02	-1.9010341865e-02	-1.8167206820e-02	-1.7489567267e-02	-1.7406727325e-02	-1.7292881982e-02	-1.7704504752e-02	-1.7505779953e-02	-1.7978196870e-02	-1.7992550157e-02	-1.7803121381e-02	-1.8228812089e-02	-1.8462639633e-02	-1.7303275687e-02	-1.7217759993e-02	-1.7173437570e-02	-1.7474970867e-02	-1.7824849428e-02	-1.7117547310e-02	-1.6862222089e-02	-1.6664971378e-02	-1.7375400462e-02	-1.6552121233e-02
1.7105575245e-03	-1.8253332286e-02	-1.8127756954e-02	-1.8487863878e-02	-1.8724732734e-02	-1.8991412318e-02	-1.8152592822e-02	-1.7478376180e-02	-1.7395648801e-02	-1.7281937527e-02	-1.7692553562e-02	-1.7494134899e-02	-1.7964958147e-02	-1.7979403706e-02	-1.7790285651e-02	-1.8214369024e-02	-1.8447060267e-02	-1.7292282884e-02	-1.7206870383e-02	-1.7162614730e-02	-1.7463303098e-02	-1.7811871695e-02	-1.7106762005e-02	-1.6853764569e-02	-1.6656765541e-02	-1.7365108906e-02	-1.6543951703e-02
1.7429844338e-03	-1.8238596119e-02	-1.8113147962e-02	-1.8471716328e-02	-1.8707303620e-02	-1.8972326371e-02	-1.8137851573e-02	-1.7467083837e-02	-1.7384470025e-02	-1.7270894019e-02	-1.7680494448e-02	-1.7482384640e-02	-1.7951600231e-02	-1.7966139809e-02	-1.7777335168e-02	-1.8199797863e-02	-1.8431344412e-02	-1.7281190606e-02	-1.7195882220e-02	-1.7151693931e-02	-1.7451529937e-02	-1.7798778048e-02	-1.7095879084e-02	-1.6845226884e-02	-1.6648481924e-02	-1.7354719799e-02	-1.6535704738e-02
1.7757158211e-03	-1.8223732850e-02	-1.8098413022e-02	-1.8455431163e-02	-1.8689728364e-02	-1.8953084656e-02	-1.8122983389e-02	-1.7455690375e-02	-1.7373191131e-02	-1.7259751592e-02	-1.7668327559e-02	-1.7470529323e-02	-1.7938123298e-02	-1.7952758671e-02	-1.7764270127e-02	-1.8185098855e-02	-1.8415492385e-02	-1.7269998986e-02	-1.7184795637e-02	-1.7140675303e-02	-1.7439651531e-02	-1.7785568687e-02	-1.7084898678e-02	-1.6836609033e-02	-1.6640120526e-02	-1.7344233142e-02	-1.6527380336e-02
1.8087516864e-03	-1.8208742790e-02	-1.8083552446e-02	-1.8439008767e-02	-1.8672007445e-02	-1.8933687813e-02	-1.8107988585e-02	-1.7444195932e-02	-1.7361812255e-02	-1.7248510378e-02	-1.7656053050e-02	-1.7458569095e-02	-1.7924527529e-02	-1.7939260495e-02	-1.7751090726e-02	-1.8170272249e-02	-1.8399504504e-02	-1.7258708159e-02	-1.7173610766e-02	-1.7129558980e-02	-1.7427668029e-02	-1.7772243815e-02	-1.7073820919e-02	-1.6827911016e-02	-1.6631681348e-02	-1.7333648934e-02	-1.6518978498e-02
1.8420920298e-03	-1.8193626252e-02	-1.8068566546e-02	-1.8422449531e-02	-1.8654141349e-02	-1.8914136483e-02	-1.8092867482e-02	-1.7432600646e-02	-1.7350333534e-02	-1.7237170512e-02	-1.7643671074e-02	-1.7446504107e-02	-1.7910813105e-02	-1.7925645489e-02	-1.7737797164e-02	-1.8155318302e-02	-1.8383381093e-02	-1.7247318262e-02	-1.7162327742e-02	-1.7118345093e-02	-1.7415579580e-02	-1.7758803638e-02	-1.7062645941e-02	-1.6819132833e-02	-1.6623164389e-02	-1.7322967177e-02	-1.6510499223e-02
1.8757368512e-03	-1.8178383553e-02	-1.8053455637e-02	-1.8405753846e-02	-1.8636130565e-02	-1.8894431316e-02	-1.8077620402e-02	-1.7420904658e-02	-1.7338755107e-02	-1.7225732132e-02	-1.7631181788e-02	-1.7434334508e-02	-1.7896980209e-02	-1.7911913861e-02	-1.7724389643e-02	-1.8140237268e-02	-1.8367122477e-02	-1.7235829431e-02	-1.7150946702e-02	-1.7107033779e-02	-1.7403386336e-02	-1.7745248360e-02	-1.7051373876e-02	-1.6810274483e-02	-1.6614569650e-02	-1.7312187869e-02	-1.6501942512e-02
1.9096861506e-03	-1.8163015012e-02	-1.8038220037e-02	-1.8388922108e-02	-1.8617975586e-02	-1.8874572963e-02	-1.8062247669e-02	-1.7409108110e-02	-1.7327077113e-02	-1.7214195375e-02	-1.7618585349e-02	-1.7422060451e-02	-1.7883029026e-02	-1.7898065822e-02	-1.7710868364e-02	-1.8125029407e-02	-1.8350728985e-02	-1.7224241805e-02	-1.7139467781e-02	-1.7095625173e-02	-1.7391088449e-02	-1.7731578191e-02	-1.7040004862e-02	-1.6801335968e-02	-1.6605897130e-02	-1.7301311010e-02	-1.6493308365e-02
1.9439399280e-03	-1.8147520951e-02	-1.8022860067e-02	-1.8371954716e-02	-1.8599676909e-02	-1.8854562083e-02	-1.8046749613e-02	-1.7397211144e-02	-1.7315299694e-02	-1.7202560380e-02	-1.7605881916e-02	-1.7409682089e-02	-1.7868959742e-02	-1.7884101583e-02	-1.7697233534e-02	-1.8109694978e-02	-1.8334200947e-02	-1.7212555525e-02	-1.7127891119e-02	-1.7084119412e-02	-1.7378686075e-02	-1.7717793342e-02	-1.7028539034e-02	-1.6792317286e-02	-1.6597146830e-02	-1.7290336602e-02	-1.6484596782e-02
1.9784981834e-03	-1.8131901694e-02	-1.8007376050e-02	-1.8354852073e-02	-1.8581235036e-02	-1.8834399338e-02	-1.8031126562e-02	-1.7385213904e-02	-1.7303422992e-02	-1.7190827286e-02	-1.7593071648e-02	-1.7397199576e-02	-1.7854772545e-02	-1.7870021359e-02	-1.7683485358e-02	-1.8094234247e-02	-1.8317538697e-02	-1.7200770732e-02	-1.7116216855e-02	-1.7072516634e-02	-1.7366179368e-02	-1.7703894023e-02	-1.7016976530e-02	-1.6783218439e-02	-1.6588318750e-02	-1.7279264643e-02	-1.6475807762e-02
2.0133609169e-03	-1.8116157570e-02	-1.7991768312e-02	-1.8337614584e-02	-1.8562650471e-02	-1.8814085396e-02	-1.8015378852e-02	-1.7373116536e-02	-1.7291447149e-02	-1.7178996235e-02	-1.7580154708e-02	-1.7384613069e-02	-1.7840467625e-02	-1.7855825367e-02	-1.7669624045e-02	-1.8078647477e-02	-1.8300742574e-02	-1.7188887567e-02	-1.7104445129e-02	-1.7060816979e-02	-1.7353568486e-02	-1.7689880450e-02	-1.7005317491e-02	-1.6774039425e-02	-1.6579412889e-02	-1.7268095133e-02	-1.6466941306e-02
2.0485281283e-03	-1.8100288906e-02	-1.7976037182e-02	-1.8320242657e-02	-1.8543923723e-02	-1.8793620931e-02	-1.7999506816e-02	-1.7360919187e-02	-1.7279372312e-02	-1.7167067370e-02	-1.7567131258e-02	-1.7371922725e-02	-1.7826045174e-02	-1.7841513823e-02	-1.7655649806e-02	-1.8062934937e-02	-1.8283812918e-02	-1.7176906175e-02	-1.7092576084e-02	-1.7049020588e-02	-1.7340853586e-02	-1.7675752838e-02	-1.6993562055e-02	-1.6764780245e-02	-1.6570429248e-02	-1.7256828074e-02	-1.6457997413e-02
2.0839998178e-03	-1.8084296037e-02	-1.7960182991e-02	-1.8302736704e-02	-1.8525055305e-02	-1.8773006618e-02	-1.7983510795e-02	-1.7348622004e-02	-1.7267198625e-02	-1.7155040835e-02	-1.7554001463e-02	-1.7359128703e-02	-1.7811505384e-02	-1.7827086949e-02	-1.7641562853e-02	-1.8047096897e-02	-1.8266750071e-02	-1.7164826700e-02	-1.7080609863e-02	-1.7037127602e-02	-1.7328034829e-02	-1.7661511405e-02	-1.6981710366e-02	-1.6755440900e-02	-1.6561367826e-02	-1.7245463464e-02	-1.6448976085e-02
2.1197759854e-03	-1.8068179296e-02	-1.7944206073e-02	-1.8285097141e-02	-1.8506045735e-02	-1.8752243142e-02	-1.7967391128e-02	-1.7336225137e-02	-1.7254926236e-02	-1.7142916774e-02	-1.7540765488e-02	-1.7346231163e-02	-1.7796848451e-02	-1.7812544966e-02	-1.7627363399e-02	-1.8031133629e-02	-1.8249554381e-02	-1.7152649289e-02	-1.7068546610e-02	-1.7025138165e-02	-1.7315112375e-02	-1.7647156371e-02	-1.6969762565e-02	-1.6746021388e-02	-1.6552228624e-02	-1.7234001304e-02	-1.6439877320e-02
2.1558566309e-03	-1.8051939022e-02	-1.7928106765e-02	-1.8267324386e-02	-1.8486895532e-02	-1.8731331188e-02	-1.7951148160e-02	-1.7323728736e-02	-1.7242555295e-02	-1.7130695334e-02	-1.7527423501e-02	-1.7333230267e-02	-1.7782074570e-02	-1.7797888097e-02	-1.7613051660e-02	-1.8015045409e-02	-1.8232226195e-02	-1.7140374089e-02	-1.7056386470e-02	-1.7013052422e-02	-1.7302086387e-02	-1.7632687958e-02	-1.6957718797e-02	-1.6736521710e-02	-1.6543011641e-02	-1.7222441593e-02	-1.6430701119e-02
2.1922417545e-03	-1.8035575554e-02	-1.7911885404e-02	-1.8249418860e-02	-1.8467605221e-02	-1.8710271448e-02	-1.7934782238e-02	-1.7311132953e-02	-1.7230085949e-02	-1.7118376662e-02	-1.7513975670e-02	-1.7320126178e-02	-1.7767183940e-02	-1.7783116569e-02	-1.7598627855e-02	-1.7998832514e-02	-1.8214765867e-02	-1.7128001249e-02	-1.7044129592e-02	-1.7000870518e-02	-1.7288957029e-02	-1.7618106388e-02	-1.6945579207e-02	-1.6726941866e-02	-1.6533716878e-02	-1.7210784333e-02	-1.6421447481e-02
2.2289313560e-03	-1.8019089236e-02	-1.7895542333e-02	-1.8231380988e-02	-1.8448175331e-02	-1.8689064620e-02	-1.7918293711e-02	-1.7298437942e-02	-1.7217518352e-02	-1.7105960908e-02	-1.7500422166e-02	-1.7306919059e-02	-1.7752176761e-02	-1.7768230609e-02	-1.7584092203e-02	-1.7982495224e-02	-1.8197173751e-02	-1.7115530919e-02	-1.7031776123e-02	-1.6988592600e-02	-1.7275724466e-02	-1.7603411888e-02	-1.6933343942e-02	-1.6717281856e-02	-1.6524344335e-02	-1.7199029522e-02	-1.6412116407e-02
2.2659254357e-03	-1.8002480414e-02	-1.7879077897e-02	-1.8213211198e-02	-1.8428606394e-02	-1.8667711404e-02	-1.7901682930e-02	-1.7285643856e-02	-1.7204852654e-02	-1.7093448221e-02	-1.7486763160e-02	-1.7293609078e-02	-1.7737053234e-02	-1.7753230447e-02	-1.7569444924e-02	-1.7966033819e-02	-1.8179450205e-02	-1.7102963250e-02	-1.7019326212e-02	-1.6976218816e-02	-1.7262388864e-02	-1.7588604684e-02	-1.6921013149e-02	-1.6707541680e-02	-1.6514894011e-02	-1.7187177160e-02	-1.6402707897e-02
2.3032239933e-03	-1.7985749434e-02	-1.7862492441e-02	-1.8194909920e-02	-1.8408898946e-02	-1.8646212507e-02	-1.7884950250e-02	-1.7272750851e-02	-1.7192089010e-02	-1.7080838753e-02	-1.7472998825e-02	-1.7280196401e-02	-1.7721813562e-02	-1.7738116313e-02	-1.7554686243e-02	-1.7949448586e-02	-1.8161595592e-02	-1.7090298394e-02	-1.7006780011e-02	-1.6963749316e-02	-1.7248950392e-02	-1.7573685006e-02	-1.6908586978e-02	-1.6697721338e-02	-1.6505365907e-02	-1.7175227249e-02	-1.6393221951e-02
2.3408270289e-03	-1.7968896649e-02	-1.7845786316e-02	-1.8176477589e-02	-1.8389053527e-02	-1.8624568639e-02	-1.7868096028e-02	-1.7259759085e-02	-1.7179227574e-02	-1.7068132656e-02	-1.7459129335e-02	-1.7266681196e-02	-1.7706457951e-02	-1.7722888442e-02	-1.7539816384e-02	-1.7932739809e-02	-1.8143610274e-02	-1.7077536505e-02	-1.6994137671e-02	-1.6951184250e-02	-1.7235409219e-02	-1.7558653085e-02	-1.6896065579e-02	-1.6687820830e-02	-1.6495760022e-02	-1.7163179787e-02	-1.6383658568e-02
2.3787345426e-03	-1.7951922411e-02	-1.7828959873e-02	-1.8157914642e-02	-1.8369070682e-02	-1.8602780515e-02	-1.7851120624e-02	-1.7246668715e-02	-1.7166268503e-02	-1.7055330084e-02	-1.7445154866e-02	-1.7253063633e-02	-1.7690986606e-02	-1.7707547068e-02	-1.7524835574e-02	-1.7915907779e-02	-1.8125494618e-02	-1.7064677739e-02	-1.6981399344e-02	-1.6938523770e-02	-1.7221765516e-02	-1.7543509153e-02	-1.6883449102e-02	-1.6677840156e-02	-1.6486076356e-02	-1.7151034774e-02	-1.6374017749e-02
2.4169465343e-03	-1.7934827075e-02	-1.7812013467e-02	-1.8139221520e-02	-1.8348950956e-02	-1.8580848856e-02	-1.7834024400e-02	-1.7233479901e-02	-1.7153211954e-02	-1.7042431192e-02	-1.7431075596e-02	-1.7239343884e-02	-1.7675399735e-02	-1.7692092428e-02	-1.7509744042e-02	-1.7898952786e-02	-1.8107248995e-02	-1.7051722251e-02	-1.6968565187e-02	-1.6925768029e-02	-1.7208019454e-02	-1.7528253446e-02	-1.6870737702e-02	-1.6667779316e-02	-1.6476314911e-02	-1.7138792212e-02	-1.6364299494e-02
2.4554630040e-03	-1.7917611001e-02	-1.7794947455e-02	-1.8120398666e-02	-1.8328694903e-02	-1.8558774386e-02	-1.7816807720e-02	-1.7220192804e-02	-1.7140058085e-02	-1.7029436137e-02	-1.7416891703e-02	-1.7225522120e-02	-1.7659697550e-02	-1.7676524762e-02	-1.7494542018e-02	-1.7881875124e-02	-1.8088873778e-02	-1.7038670198e-02	-1.6955635354e-02	-1.6912917182e-02	-1.7194171208e-02	-1.7512886201e-02	-1.6857931531e-02	-1.6657638309e-02	-1.6466475685e-02	-1.7126452099e-02	-1.6354503802e-02
2.4942839517e-03	-1.7900274549e-02	-1.7777762196e-02	-1.8101446526e-02	-1.8308303077e-02	-1.8536557834e-02	-1.7799470953e-02	-1.7206807585e-02	-1.7126807057e-02	-1.7016345075e-02	-1.7402603366e-02	-1.7211598517e-02	-1.7643880260e-02	-1.7660844310e-02	-1.7479229735e-02	-1.7864675089e-02	-1.8070369342e-02	-1.7025521740e-02	-1.6942610002e-02	-1.6899971384e-02	-1.7180220952e-02	-1.7497407655e-02	-1.6845030746e-02	-1.6647417137e-02	-1.6456558678e-02	-1.7114014436e-02	-1.6344630674e-02
2.5334093775e-03	-1.7882818084e-02	-1.7760458053e-02	-1.8082365550e-02	-1.8287776037e-02	-1.8514199933e-02	-1.7782014469e-02	-1.7193324409e-02	-1.7113459031e-02	-1.7003158166e-02	-1.7388210768e-02	-1.7197573249e-02	-1.7627948079e-02	-1.7645051316e-02	-1.7463807427e-02	-1.7847352979e-02	-1.8051736067e-02	-1.7012277037e-02	-1.6929489289e-02	-1.6886930792e-02	-1.7166168862e-02	-1.7481818049e-02	-1.6832035501e-02	-1.6637115799e-02	-1.6446563891e-02	-1.7101479222e-02	-1.6334680110e-02
2.5728392813e-03	-1.7865241969e-02	-1.7743035390e-02	-1.8063156191e-02	-1.8267114346e-02	-1.8491701422e-02	-1.7764438640e-02	-1.7179743439e-02	-1.7100014169e-02	-1.6989875570e-02	-1.7373714092e-02	-1.7183446493e-02	-1.7611901223e-02	-1.7629146023e-02	-1.7448275330e-02	-1.7829909096e-02	-1.8032974334e-02	-1.6998936250e-02	-1.6916273375e-02	-1.6873795563e-02	-1.7152015117e-02	-1.7466117626e-02	-1.6818945956e-02	-1.6626734294e-02	-1.6436491323e-02	-1.7088846459e-02	-1.6324652110e-02
2.6125736631e-03	-1.7847546576e-02	-1.7725494574e-02	-1.8043818905e-02	-1.8246318569e-02	-1.8469063043e-02	-1.7746743841e-02	-1.7166064842e-02	-1.7086472634e-02	-1.6976497448e-02	-1.7359113521e-02	-1.7169218428e-02	-1.7595739907e-02	-1.7613128679e-02	-1.7432633681e-02	-1.7812343741e-02	-1.8014084528e-02	-1.6985499541e-02	-1.6902962420e-02	-1.6860565858e-02	-1.7137759894e-02	-1.7450306630e-02	-1.6805762268e-02	-1.6616272624e-02	-1.6426340975e-02	-1.7076116145e-02	-1.6314546673e-02
2.6526125229e-03	-1.7829732274e-02	-1.7707835976e-02	-1.8024354151e-02	-1.8225389278e-02	-1.8446285543e-02	-1.7728930451e-02	-1.7152288785e-02	-1.7072834593e-02	-1.6963023962e-02	-1.7344409242e-02	-1.7154889232e-02	-1.7579464349e-02	-1.7596999532e-02	-1.7416882721e-02	-1.7794657221e-02	-1.7995067037e-02	-1.6971967073e-02	-1.6889556586e-02	-1.6847241836e-02	-1.7123403376e-02	-1.7434385307e-02	-1.6792484598e-02	-1.6605730787e-02	-1.6416112847e-02	-1.7063288280e-02	-1.6304363800e-02
2.6929558607e-03	-1.7811799437e-02	-1.7690059967e-02	-1.8004762391e-02	-1.8204327046e-02	-1.8423369673e-02	-1.7710998850e-02	-1.7138415436e-02	-1.7059100211e-02	-1.6949455276e-02	-1.7329601441e-02	-1.7140459086e-02	-1.7563074770e-02	-1.7580758832e-02	-1.7401022692e-02	-1.7776849842e-02	-1.7975922252e-02	-1.6958339013e-02	-1.6876056036e-02	-1.6833823659e-02	-1.7108945742e-02	-1.7418353905e-02	-1.6779113107e-02	-1.6595108784e-02	-1.6405806938e-02	-1.7050362866e-02	-1.6294103490e-02
2.7336036766e-03	-1.7793748441e-02	-1.7672166922e-02	-1.7985044090e-02	-1.8183132450e-02	-1.8400316189e-02	-1.7692949420e-02	-1.7124444966e-02	-1.7045269655e-02	-1.6935791556e-02	-1.7314690308e-02	-1.7125928173e-02	-1.7546571392e-02	-1.7564406832e-02	-1.7385053835e-02	-1.7758921916e-02	-1.7956650566e-02	-1.6944615526e-02	-1.6862460934e-02	-1.6820311491e-02	-1.7094387178e-02	-1.7402212673e-02	-1.6765647957e-02	-1.6584406616e-02	-1.6395423249e-02	-1.7037339901e-02	-1.6283765745e-02
2.7745559705e-03	-1.7775579665e-02	-1.7654157219e-02	-1.7965199716e-02	-1.8161806072e-02	-1.8377125851e-02	-1.7674782547e-02	-1.7110377544e-02	-1.7031343095e-02	-1.6922032967e-02	-1.7299676032e-02	-1.7111296677e-02	-1.7529954436e-02	-1.7547943786e-02	-1.7368976398e-02	-1.7740873754e-02	-1.7937252377e-02	-1.6930796781e-02	-1.6848771446e-02	-1.6806705495e-02	-1.7079727867e-02	-1.7385961865e-02	-1.6752089313e-02	-1.6573624281e-02	-1.6384961779e-02	-1.7024219385e-02	-1.6273350563e-02
2.8158127424e-03	-1.7757293491e-02	-1.7636031237e-02	-1.7945229740e-02	-1.8140348496e-02	-1.8353799424e-02	-1.7656498619e-02	-1.7096213344e-02	-1.7017320700e-02	-1.6908179677e-02	-1.7284558804e-02	-1.7096564782e-02	-1.7513224129e-02	-1.7531369951e-02	-1.7352790626e-02	-1.7722705671e-02	-1.7917728083e-02	-1.6916882944e-02	-1.6834987739e-02	-1.6793005836e-02	-1.7064967994e-02	-1.7369601733e-02	-1.6738437339e-02	-1.6562761780e-02	-1.6374422529e-02	-1.7011001320e-02	-1.6262857944e-02
2.8573739923e-03	-1.7738890301e-02	-1.7617789358e-02	-1.7925134636e-02	-1.8118760311e-02	-1.8330337675e-02	-1.7638098028e-02	-1.7081952539e-02	-1.7003202642e-02	-1.6894231854e-02	-1.7269338819e-02	-1.7081732674e-02	-1.7496380697e-02	-1.7514685583e-02	-1.7336496769e-02	-1.7704417983e-02	-1.7898078089e-02	-1.6902874187e-02	-1.6821109981e-02	-1.6779212682e-02	-1.7050107749e-02	-1.7353132533e-02	-1.6724692201e-02	-1.6551819113e-02	-1.6363805499e-02	-1.6997685704e-02	-1.6252287890e-02
2.8992397203e-03	-1.7720370482e-02	-1.7599431967e-02	-1.7904914882e-02	-1.8097042108e-02	-1.8306741379e-02	-1.7619581165e-02	-1.7067595304e-02	-1.6988989093e-02	-1.6880189670e-02	-1.7254016269e-02	-1.7066800542e-02	-1.7479424367e-02	-1.7497890944e-02	-1.7320095078e-02	-1.7686011012e-02	-1.7878302798e-02	-1.6888770682e-02	-1.6807138341e-02	-1.6765326200e-02	-1.7035147318e-02	-1.7336554522e-02	-1.6710854067e-02	-1.6540796280e-02	-1.6353110687e-02	-1.6984272538e-02	-1.6241640399e-02
2.9414099262e-03	-1.7701734423e-02	-1.7580959451e-02	-1.7884570957e-02	-1.8075194484e-02	-1.8283011311e-02	-1.7600948426e-02	-1.7053141815e-02	-1.6974680228e-02	-1.6866053294e-02	-1.7238591350e-02	-1.7051768574e-02	-1.7462355370e-02	-1.7480986295e-02	-1.7303585804e-02	-1.7667485077e-02	-1.7858402620e-02	-1.6874572599e-02	-1.6793072989e-02	-1.6751346559e-02	-1.7020086893e-02	-1.7319867960e-02	-1.6696923105e-02	-1.6529693281e-02	-1.6342338096e-02	-1.6970761822e-02	-1.6230915472e-02
2.9838846102e-03	-1.7682982514e-02	-1.7562372201e-02	-1.7864103345e-02	-1.8053218038e-02	-1.8259148253e-02	-1.7582200210e-02	-1.7038592250e-02	-1.6960276220e-02	-1.6851822900e-02	-1.7223064261e-02	-1.7036636962e-02	-1.7445173938e-02	-1.7463971899e-02	-1.7286969203e-02	-1.7648840503e-02	-1.7838377967e-02	-1.6860280114e-02	-1.6778914098e-02	-1.6737273930e-02	-1.7004926665e-02	-1.7303073108e-02	-1.6682899486e-02	-1.6518510116e-02	-1.6331487724e-02	-1.6957153555e-02	-1.6220113108e-02
3.0266637723e-03	-1.7664115150e-02	-1.7543670607e-02	-1.7843512531e-02	-1.8031113372e-02	-1.8235152991e-02	-1.7563336917e-02	-1.7023946787e-02	-1.6945777248e-02	-1.6837498661e-02	-1.7207435198e-02	-1.7021405896e-02	-1.7427880303e-02	-1.7446848023e-02	-1.7270245531e-02	-1.7630077617e-02	-1.7818229253e-02	-1.6845893401e-02	-1.6764661840e-02	-1.6723108483e-02	-1.6989666827e-02	-1.7286170229e-02	-1.6668783380e-02	-1.6507246785e-02	-1.6320559572e-02	-1.6943447738e-02	-1.6209233309e-02
3.0697474123e-03	-1.7645132726e-02	-1.7524855064e-02	-1.7822799005e-02	-1.8008881093e-02	-1.8211026314e-02	-1.7544358950e-02	-1.7009205606e-02	-1.6931183487e-02	-1.6823080752e-02	-1.7191704363e-02	-1.7006075570e-02	-1.7410474701e-02	-1.7429614934e-02	-1.7253415045e-02	-1.7611196747e-02	-1.7797956895e-02	-1.6831412637e-02	-1.6750316389e-02	-1.6708850393e-02	-1.6974307572e-02	-1.7269159588e-02	-1.6654574959e-02	-1.6495903288e-02	-1.6309553639e-02	-1.6929644370e-02	-1.6198276073e-02
3.1131355303e-03	-1.7626035641e-02	-1.7505925970e-02	-1.7801963258e-02	-1.7986521811e-02	-1.8186769016e-02	-1.7525266715e-02	-1.6994368889e-02	-1.6916495118e-02	-1.6808569349e-02	-1.7175871957e-02	-1.6990646178e-02	-1.7392957367e-02	-1.7412272902e-02	-1.7236478006e-02	-1.7592198225e-02	-1.7777561315e-02	-1.6816837999e-02	-1.6735877922e-02	-1.6694499832e-02	-1.6958849097e-02	-1.7252041453e-02	-1.6640274398e-02	-1.6484479625e-02	-1.6298469926e-02	-1.6915743453e-02	-1.6187241400e-02
3.1568281264e-03	-1.7606824295e-02	-1.7486883723e-02	-1.7781005786e-02	-1.7964036138e-02	-1.8162381894e-02	-1.7506060620e-02	-1.6979436817e-02	-1.6901712320e-02	-1.6793964630e-02	-1.7159938182e-02	-1.6975117918e-02	-1.7375328541e-02	-1.7394822197e-02	-1.7219434676e-02	-1.7573082383e-02	-1.7757042935e-02	-1.6802169665e-02	-1.6721346614e-02	-1.6680056976e-02	-1.6943291599e-02	-1.7234816090e-02	-1.6625881871e-02	-1.6472975796e-02	-1.6287308432e-02	-1.6901744985e-02	-1.6176129292e-02
3.2008252005e-03	-1.7587499093e-02	-1.7467728726e-02	-1.7759927087e-02	-1.7941424693e-02	-1.8137865751e-02	-1.7486741075e-02	-1.6964409576e-02	-1.6886835274e-02	-1.6779266774e-02	-1.7143903243e-02	-1.6959490985e-02	-1.7357588462e-02	-1.7377263094e-02	-1.7202285317e-02	-1.7553849557e-02	-1.7736402182e-02	-1.6787407817e-02	-1.6706722643e-02	-1.6665522002e-02	-1.6927635275e-02	-1.7217483772e-02	-1.6611397553e-02	-1.6461391800e-02	-1.6276069158e-02	-1.6887648967e-02	-1.6164939747e-02
3.2451267526e-03	-1.7568060439e-02	-1.7448461382e-02	-1.7738727660e-02	-1.7918688095e-02	-1.8113221391e-02	-1.7467308493e-02	-1.6949287350e-02	-1.6871864164e-02	-1.6764475960e-02	-1.7127767345e-02	-1.6943765579e-02	-1.7339737372e-02	-1.7359595866e-02	-1.7185030196e-02	-1.7534500086e-02	-1.7715639485e-02	-1.6772552635e-02	-1.6692006190e-02	-1.6650895086e-02	-1.6911880327e-02	-1.7200044772e-02	-1.6596821623e-02	-1.6449727639e-02	-1.6264752103e-02	-1.6873455398e-02	-1.6153672765e-02
3.2897327828e-03	-1.7548508742e-02	-1.7429082099e-02	-1.7717408011e-02	-1.7895826968e-02	-1.8088449624e-02	-1.7447763290e-02	-1.6934070326e-02	-1.6856799174e-02	-1.6749592369e-02	-1.7111530696e-02	-1.6927941899e-02	-1.7321775514e-02	-1.7341820793e-02	-1.7167669580e-02	-1.7515034310e-02	-1.7694755278e-02	-1.6757604302e-02	-1.6677197433e-02	-1.6636176409e-02	-1.6896026954e-02	-1.7182499362e-02	-1.6582154258e-02	-1.6437983311e-02	-1.6253357268e-02	-1.6859164279e-02	-1.6142328348e-02
3.3346432910e-03	-1.7528844412e-02	-1.7409591285e-02	-1.7695968645e-02	-1.7872841940e-02	-1.8063551264e-02	-1.7428105884e-02	-1.6918758690e-02	-1.6841640487e-02	-1.6734616185e-02	-1.7095193504e-02	-1.6912020148e-02	-1.7303703133e-02	-1.7323938151e-02	-1.7150203738e-02	-1.7495452572e-02	-1.7673749994e-02	-1.6742563002e-02	-1.6662296556e-02	-1.6621366150e-02	-1.6880075360e-02	-1.7164847820e-02	-1.6567395639e-02	-1.6426158818e-02	-1.6241884653e-02	-1.6844775610e-02	-1.6130906494e-02
3.3798582771e-03	-1.7509067863e-02	-1.7389989351e-02	-1.7674410071e-02	-1.7849733641e-02	-1.8038527128e-02	-1.7408336694e-02	-1.6903352633e-02	-1.6826388292e-02	-1.6719547590e-02	-1.7078755979e-02	-1.6896000528e-02	-1.7285520475e-02	-1.7305948223e-02	-1.7132632940e-02	-1.7475755216e-02	-1.7652624073e-02	-1.6727428920e-02	-1.6647303740e-02	-1.6606464491e-02	-1.6864025748e-02	-1.7147090424e-02	-1.6552545946e-02	-1.6414254158e-02	-1.6230334257e-02	-1.6830289391e-02	-1.6119407204e-02
3.4253777413e-03	-1.7489179510e-02	-1.7370276712e-02	-1.7652732803e-02	-1.7826502706e-02	-1.8013378038e-02	-1.7388456144e-02	-1.6887852344e-02	-1.6811042776e-02	-1.6704386770e-02	-1.7062218332e-02	-1.6879883243e-02	-1.7267227790e-02	-1.7287851291e-02	-1.7114957460e-02	-1.7455942591e-02	-1.7631377956e-02	-1.6712202241e-02	-1.6632219171e-02	-1.6591471613e-02	-1.6847878324e-02	-1.7129227453e-02	-1.6537605361e-02	-1.6402269333e-02	-1.6218706080e-02	-1.6815705621e-02	-1.6107830477e-02
3.4712016836e-03	-1.7469179770e-02	-1.7350453784e-02	-1.7630937354e-02	-1.7803149771e-02	-1.7988104818e-02	-1.7368464658e-02	-1.6872258015e-02	-1.6795604127e-02	-1.6689133911e-02	-1.7045580777e-02	-1.6863668499e-02	-1.7248825326e-02	-1.7269647640e-02	-1.7097177573e-02	-1.7436015046e-02	-1.7610012087e-02	-1.6696883155e-02	-1.6617043033e-02	-1.6576387702e-02	-1.6831633295e-02	-1.7111259191e-02	-1.6522574067e-02	-1.6390204341e-02	-1.6207000123e-02	-1.6801024301e-02	-1.6096176315e-02
3.5173301038e-03	-1.7449069064e-02	-1.7330520984e-02	-1.7609024244e-02	-1.7779675479e-02	-1.7962708298e-02	-1.7348362665e-02	-1.6856569839e-02	-1.6780072536e-02	-1.6673789200e-02	-1.7028843527e-02	-1.6847356503e-02	-1.7230313336e-02	-1.7251337556e-02	-1.7079293554e-02	-1.7415972932e-02	-1.7588526913e-02	-1.6681471849e-02	-1.6601775512e-02	-1.6561212941e-02	-1.6815290868e-02	-1.7093185920e-02	-1.6507452250e-02	-1.6378059183e-02	-1.6195216386e-02	-1.6786245431e-02	-1.6084444716e-02
3.5637630021e-03	-1.7428847815e-02	-1.7310478734e-02	-1.7586993993e-02	-1.7756080473e-02	-1.7937189310e-02	-1.7328150594e-02	-1.6840788010e-02	-1.6764448195e-02	-1.6658352826e-02	-1.7012006797e-02	-1.6830947463e-02	-1.7211692072e-02	-1.7232921328e-02	-1.7061305682e-02	-1.7395816606e-02	-1.7566922885e-02	-1.6665968514e-02	-1.6586416798e-02	-1.6545947518e-02	-1.6798851253e-02	-1.7075007927e-02	-1.6492240095e-02	-1.6365833859e-02	-1.6183354868e-02	-1.6771369010e-02	-1.6072635680e-02
3.6105003784e-03	-1.7408516446e-02	-1.7290327457e-02	-1.7564847125e-02	-1.7732365401e-02	-1.7911548690e-02	-1.7307828877e-02	-1.6824912723e-02	-1.6748731296e-02	-1.6642824979e-02	-1.6995070806e-02	-1.6814441589e-02	-1.7192961790e-02	-1.7214399246e-02	-1.7043214237e-02	-1.7375546422e-02	-1.7545200456e-02	-1.6650373341e-02	-1.6570967079e-02	-1.6530591620e-02	-1.6782314661e-02	-1.7056725498e-02	-1.6476937789e-02	-1.6353528370e-02	-1.6171415570e-02	-1.6756395039e-02	-1.6060749209e-02
3.6575422327e-03	-1.7388075386e-02	-1.7270067579e-02	-1.7542584165e-02	-1.7708530914e-02	-1.7885787279e-02	-1.7287397949e-02	-1.6808944175e-02	-1.6732922034e-02	-1.6627205849e-02	-1.6978035772e-02	-1.6797839093e-02	-1.7174122746e-02	-1.7195771603e-02	-1.7025019501e-02	-1.7355162741e-02	-1.7523360081e-02	-1.6634686522e-02	-1.6555426544e-02	-1.6515145435e-02	-1.6765681304e-02	-1.7038338925e-02	-1.6461545520e-02	-1.6341142714e-02	-1.6159398492e-02	-1.6741323518e-02	-1.6048785301e-02
3.7048885650e-03	-1.7367525064e-02	-1.7249699527e-02	-1.7520205644e-02	-1.7684577666e-02	-1.7859905920e-02	-1.7266858247e-02	-1.6792882564e-02	-1.6717020603e-02	-1.6611495630e-02	-1.6960901914e-02	-1.6781140185e-02	-1.7155175199e-02	-1.7177038693e-02	-1.7006721758e-02	-1.7334665925e-02	-1.7501402221e-02	-1.6618908252e-02	-1.6539795387e-02	-1.6499609154e-02	-1.6748951396e-02	-1.7019848497e-02	-1.6446063477e-02	-1.6328676892e-02	-1.6147303633e-02	-1.6726154446e-02	-1.6036743957e-02
3.7525393754e-03	-1.7346865912e-02	-1.7229223732e-02	-1.7497712094e-02	-1.7660506315e-02	-1.7833905460e-02	-1.7246210210e-02	-1.6776728089e-02	-1.6701027201e-02	-1.6595694516e-02	-1.6943669454e-02	-1.6764345082e-02	-1.7136119408e-02	-1.7158200812e-02	-1.6988321294e-02	-1.7314056336e-02	-1.7479327337e-02	-1.6603038726e-02	-1.6524073800e-02	-1.6483982967e-02	-1.6732125151e-02	-1.7001254509e-02	-1.6430491852e-02	-1.6316130904e-02	-1.6135130993e-02	-1.6710887825e-02	-1.6024625176e-02
3.8004946638e-03	-1.7326098363e-02	-1.7208640625e-02	-1.7475104048e-02	-1.7636317522e-02	-1.7807786750e-02	-1.7225454281e-02	-1.6760480951e-02	-1.6684942024e-02	-1.6579802700e-02	-1.6926338614e-02	-1.6747453996e-02	-1.7116955636e-02	-1.7139258258e-02	-1.6969818396e-02	-1.7293334341e-02	-1.7457135894e-02	-1.6587078140e-02	-1.6508261976e-02	-1.6468267068e-02	-1.6715202786e-02	-1.6982557255e-02	-1.6414830837e-02	-1.6303504750e-02	-1.6122880573e-02	-1.6695523653e-02	-1.6012428959e-02
3.8487544302e-03	-1.7305222855e-02	-1.7187950643e-02	-1.7452382045e-02	-1.7612011950e-02	-1.7781550645e-02	-1.7204590903e-02	-1.6744141351e-02	-1.6668765273e-02	-1.6563820379e-02	-1.6908909620e-02	-1.6730467146e-02	-1.7097684145e-02	-1.7120211331e-02	-1.6951213353e-02	-1.7272500308e-02	-1.7434828361e-02	-1.6571026691e-02	-1.6492360112e-02	-1.6452461649e-02	-1.6698184519e-02	-1.6963757032e-02	-1.6399080624e-02	-1.6290798429e-02	-1.6110552373e-02	-1.6680061930e-02	-1.6000155306e-02
3.8973186746e-03	-1.7284239827e-02	-1.7167154221e-02	-1.7429546625e-02	-1.7587590268e-02	-1.7755198002e-02	-1.7183620524e-02	-1.6727709492e-02	-1.6652497148e-02	-1.6547747751e-02	-1.6891382695e-02	-1.6713384750e-02	-1.7078305201e-02	-1.7101060333e-02	-1.6932506456e-02	-1.7251554609e-02	-1.7412405208e-02	-1.6554884579e-02	-1.6476368403e-02	-1.6436566907e-02	-1.6681070569e-02	-1.6944854140e-02	-1.6383241408e-02	-1.6278011943e-02	-1.6098146392e-02	-1.6664502657e-02	-1.5987804217e-02
3.9461873970e-03	-1.7263149719e-02	-1.7146251800e-02	-1.7406598331e-02	-1.7563053146e-02	-1.7728729683e-02	-1.7162543590e-02	-1.6711185579e-02	-1.6636137850e-02	-1.6531585013e-02	-1.6873758068e-02	-1.6696207026e-02	-1.7058819070e-02	-1.7081805568e-02	-1.6913697999e-02	-1.7230497616e-02	-1.7389866909e-02	-1.6538652004e-02	-1.6460287048e-02	-1.6420583036e-02	-1.6663861157e-02	-1.6925848879e-02	-1.6367313384e-02	-1.6265145291e-02	-1.6085662631e-02	-1.6648845834e-02	-1.5975375691e-02
3.9953605975e-03	-1.7241952975e-02	-1.7125243820e-02	-1.7383537709e-02	-1.7538401257e-02	-1.7702146552e-02	-1.7141360555e-02	-1.6694569818e-02	-1.6619687582e-02	-1.6515332367e-02	-1.6856035967e-02	-1.6678934195e-02	-1.7039226021e-02	-1.7062447341e-02	-1.6894788276e-02	-1.7209329705e-02	-1.7367213942e-02	-1.6522329167e-02	-1.6444116245e-02	-1.6404510234e-02	-1.6646556504e-02	-1.6906741552e-02	-1.6351296750e-02	-1.6252198473e-02	-1.6073101089e-02	-1.6633091461e-02	-1.5962869729e-02
4.0448382760e-03	-1.7220650040e-02	-1.7104130727e-02	-1.7360365307e-02	-1.7513635279e-02	-1.7675449478e-02	-1.7120071870e-02	-1.6677862414e-02	-1.6603146549e-02	-1.6498990013e-02	-1.6838216622e-02	-1.6661566479e-02	-1.7019526323e-02	-1.7042985959e-02	-1.6875777584e-02	-1.7188051254e-02	-1.7344446785e-02	-1.6505916270e-02	-1.6427856195e-02	-1.6388348700e-02	-1.6629156834e-02	-1.6887532464e-02	-1.6335191704e-02	-1.6239171488e-02	-1.6060461767e-02	-1.6617239537e-02	-1.5950286331e-02
4.0946204325e-03	-1.7199241363e-02	-1.7082912965e-02	-1.7337081677e-02	-1.7488755892e-02	-1.7648639332e-02	-1.7098677992e-02	-1.6661063578e-02	-1.6586514955e-02	-1.6482558153e-02	-1.6820300264e-02	-1.6644104103e-02	-1.6999720248e-02	-1.7023421733e-02	-1.6856666222e-02	-1.7166662643e-02	-1.7321565923e-02	-1.6489413519e-02	-1.6411507099e-02	-1.6372098633e-02	-1.6611662371e-02	-1.6868221921e-02	-1.6318998444e-02	-1.6226064338e-02	-1.6047744664e-02	-1.6601290064e-02	-1.5937625496e-02
4.1447070670e-03	-1.7177727394e-02	-1.7061590984e-02	-1.7313687371e-02	-1.7463763779e-02	-1.7621716988e-02	-1.7077179379e-02	-1.6644173517e-02	-1.6569793008e-02	-1.6466036991e-02	-1.6802287125e-02	-1.6626547290e-02	-1.6979808070e-02	-1.7003754974e-02	-1.6837454489e-02	-1.7145164255e-02	-1.7298571842e-02	-1.6472821117e-02	-1.6395069160e-02	-1.6355760235e-02	-1.6594073341e-02	-1.6848810231e-02	-1.6302717171e-02	-1.6212877021e-02	-1.6034949781e-02	-1.6585243039e-02	-1.5924887225e-02
4.1950981796e-03	-1.7156108585e-02	-1.7040165233e-02	-1.7290182947e-02	-1.7438659626e-02	-1.7594683326e-02	-1.7055576490e-02	-1.6627192443e-02	-1.6552980915e-02	-1.6449426732e-02	-1.6784177440e-02	-1.6608896267e-02	-1.6959790064e-02	-1.6983985994e-02	-1.6818142689e-02	-1.7123556474e-02	-1.7275465029e-02	-1.6456139271e-02	-1.6378542582e-02	-1.6339333708e-02	-1.6576389972e-02	-1.6829297705e-02	-1.6286348087e-02	-1.6199609539e-02	-1.6022077118e-02	-1.6569098465e-02	-1.5912071518e-02
4.2457937701e-03	-1.7134385391e-02	-1.7018636167e-02	-1.7266568964e-02	-1.7413444124e-02	-1.7567539225e-02	-1.7033869790e-02	-1.6610120568e-02	-1.6536078886e-02	-1.6432727582e-02	-1.6765971445e-02	-1.6591151262e-02	-1.6939666506e-02	-1.6964115110e-02	-1.6798731124e-02	-1.7101839687e-02	-1.7252245977e-02	-1.6439368189e-02	-1.6361927571e-02	-1.6322819256e-02	-1.6558612493e-02	-1.6809684654e-02	-1.6269891395e-02	-1.6186261890e-02	-1.6009126674e-02	-1.6552856340e-02	-1.5899178375e-02
4.2967938387e-03	-1.7112558269e-02	-1.6997004239e-02	-1.7242845983e-02	-1.7388117963e-02	-1.7540285571e-02	-1.7012059741e-02	-1.6592958105e-02	-1.6519087131e-02	-1.6415939749e-02	-1.6747669376e-02	-1.6573312503e-02	-1.6919437674e-02	-1.6944142637e-02	-1.6779220101e-02	-1.7080014285e-02	-1.7228915180e-02	-1.6422508081e-02	-1.6345224332e-02	-1.6306217082e-02	-1.6540741133e-02	-1.6789971394e-02	-1.6253347299e-02	-1.6172834076e-02	-1.5996098450e-02	-1.6536516665e-02	-1.5886207795e-02
4.3480983854e-03	-1.7090627679e-02	-1.6975269908e-02	-1.7219014570e-02	-1.7362681842e-02	-1.7512923252e-02	-1.6990146811e-02	-1.6575705269e-02	-1.6502005863e-02	-1.6399063440e-02	-1.6729271472e-02	-1.6555380221e-02	-1.6899103850e-02	-1.6924068896e-02	-1.6759609928e-02	-1.7058080659e-02	-1.7205473137e-02	-1.6405559155e-02	-1.6328433073e-02	-1.6289527394e-02	-1.6522776125e-02	-1.6770158239e-02	-1.6236716005e-02	-1.6159326095e-02	-1.5982992445e-02	-1.6520079439e-02	-1.5873159779e-02
4.3997074100e-03	-1.7068594081e-02	-1.6953433632e-02	-1.7195075290e-02	-1.7337136457e-02	-1.7485453158e-02	-1.6968131470e-02	-1.6558362275e-02	-1.6484835293e-02	-1.6382098866e-02	-1.6710777973e-02	-1.6537354648e-02	-1.6878665314e-02	-1.6903894207e-02	-1.6739900913e-02	-1.7036039204e-02	-1.7181920348e-02	-1.6388521623e-02	-1.6311554004e-02	-1.6272750398e-02	-1.6504717702e-02	-1.6750245508e-02	-1.6219997719e-02	-1.6145737948e-02	-1.5969808660e-02	-1.6503544664e-02	-1.5860034326e-02
4.4516209127e-03	-1.7046457939e-02	-1.6931495874e-02	-1.7171028714e-02	-1.7311482511e-02	-1.7457876183e-02	-1.6946014189e-02	-1.6540929341e-02	-1.6467575636e-02	-1.6365046238e-02	-1.6692189120e-02	-1.6519236016e-02	-1.6858122349e-02	-1.6883618893e-02	-1.6720093369e-02	-1.7013890315e-02	-1.7158257316e-02	-1.6371395699e-02	-1.6294587335e-02	-1.6255886302e-02	-1.6486566097e-02	-1.6730233520e-02	-1.6203192649e-02	-1.6132069635e-02	-1.5956547094e-02	-1.6486912338e-02	-1.5846831438e-02
4.5038388933e-03	-1.7024219719e-02	-1.6909457098e-02	-1.7146875414e-02	-1.7285720708e-02	-1.7430193224e-02	-1.6923795442e-02	-1.6523406685e-02	-1.6450227109e-02	-1.6347905768e-02	-1.6673505155e-02	-1.6501024561e-02	-1.6837475242e-02	-1.6863243278e-02	-1.6700187609e-02	-1.6991634392e-02	-1.7134484549e-02	-1.6354181596e-02	-1.6277533276e-02	-1.6238935317e-02	-1.6468321547e-02	-1.6710122597e-02	-1.6186301004e-02	-1.6118321156e-02	-1.5943207748e-02	-1.6470182461e-02	-1.5833551113e-02
4.5563613520e-03	-1.7001879889e-02	-1.6887317768e-02	-1.7122615964e-02	-1.7259851757e-02	-1.7402405180e-02	-1.6901475704e-02	-1.6505794527e-02	-1.6432789927e-02	-1.6330677670e-02	-1.6654726324e-02	-1.6482720518e-02	-1.6816724278e-02	-1.6842767689e-02	-1.6680183947e-02	-1.6969271836e-02	-1.7110602557e-02	-1.6336879529e-02	-1.6260392042e-02	-1.6221897653e-02	-1.6449984288e-02	-1.6689913062e-02	-1.6169322995e-02	-1.6104492511e-02	-1.5929790621e-02	-1.6453355035e-02	-1.5820193351e-02
4.6091882888e-03	-1.6979438919e-02	-1.6865078355e-02	-1.7098250943e-02	-1.7233876367e-02	-1.7374512955e-02	-1.6879055454e-02	-1.6488093088e-02	-1.6415264308e-02	-1.6313362158e-02	-1.6635852870e-02	-1.6464324124e-02	-1.6795869746e-02	-1.6822192455e-02	-1.6660082701e-02	-1.6946803051e-02	-1.7086611851e-02	-1.6319489715e-02	-1.6243163844e-02	-1.6204773523e-02	-1.6431554559e-02	-1.6669605241e-02	-1.6152258833e-02	-1.6090583700e-02	-1.5916295714e-02	-1.6436430058e-02	-1.5806758154e-02
4.6623197035e-03	-1.6956897282e-02	-1.6842739327e-02	-1.7073780929e-02	-1.7207795253e-02	-1.7346517455e-02	-1.6856535172e-02	-1.6470302590e-02	-1.6397650473e-02	-1.6295959449e-02	-1.6616885042e-02	-1.6445835618e-02	-1.6774911936e-02	-1.6801517906e-02	-1.6639884189e-02	-1.6924228442e-02	-1.7062512947e-02	-1.6302012371e-02	-1.6225848900e-02	-1.6187563139e-02	-1.6413032600e-02	-1.6649199460e-02	-1.6135108730e-02	-1.6076594723e-02	-1.5902723027e-02	-1.6419407531e-02	-1.5793245520e-02
4.7157555963e-03	-1.6934255452e-02	-1.6820301158e-02	-1.7049206505e-02	-1.7181609132e-02	-1.7318419588e-02	-1.6833915341e-02	-1.6452423257e-02	-1.6379948642e-02	-1.6278469760e-02	-1.6597823087e-02	-1.6427255240e-02	-1.6753851140e-02	-1.6780744375e-02	-1.6619588732e-02	-1.6901548419e-02	-1.7038306364e-02	-1.6284447717e-02	-1.6208447424e-02	-1.6170266716e-02	-1.6394418653e-02	-1.6628696050e-02	-1.6117872902e-02	-1.6062525580e-02	-1.5889072559e-02	-1.6402287453e-02	-1.5779655450e-02
4.7694959670e-03	-1.6911513906e-02	-1.6797764322e-02	-1.7024528257e-02	-1.7155318722e-02	-1.7290220266e-02	-1.6811196444e-02	-1.6434455313e-02	-1.6362159036e-02	-1.6260893310e-02	-1.6578667256e-02	-1.6408583231e-02	-1.6732687651e-02	-1.6759872195e-02	-1.6599196651e-02	-1.6878763390e-02	-1.7013992624e-02	-1.6266795972e-02	-1.6190959636e-02	-1.6152884470e-02	-1.6375712959e-02	-1.6608095340e-02	-1.6100551562e-02	-1.6048376271e-02	-1.5875344310e-02	-1.6385069825e-02	-1.5765987943e-02
4.8235408159e-03	-1.6888673122e-02	-1.6775129296e-02	-1.6999746771e-02	-1.7128924746e-02	-1.7261920403e-02	-1.6788378969e-02	-1.6416398985e-02	-1.6344281878e-02	-1.6243230317e-02	-1.6559417799e-02	-1.6389819834e-02	-1.6711421764e-02	-1.6738901703e-02	-1.6578708273e-02	-1.6855873770e-02	-1.6989572251e-02	-1.6249057359e-02	-1.6173385753e-02	-1.6135416619e-02	-1.6356915763e-02	-1.6587397665e-02	-1.6083144928e-02	-1.6034146796e-02	-1.5861538282e-02	-1.6367754647e-02	-1.5752243001e-02
4.8778901427e-03	-1.6865733581e-02	-1.6752396558e-02	-1.6974862638e-02	-1.7102427930e-02	-1.7233520916e-02	-1.6765463406e-02	-1.6398254500e-02	-1.6326317394e-02	-1.6225481004e-02	-1.6540074970e-02	-1.6370965294e-02	-1.6690053777e-02	-1.6717833236e-02	-1.6558123921e-02	-1.6832879974e-02	-1.6965045772e-02	-1.6231232099e-02	-1.6155725996e-02	-1.6117863379e-02	-1.6338027311e-02	-1.6566603358e-02	-1.6065653218e-02	-1.6019837155e-02	-1.5847654472e-02	-1.6350341919e-02	-1.5738420621e-02
4.9325439475e-03	-1.6842695767e-02	-1.6729566591e-02	-1.6949876450e-02	-1.7075829001e-02	-1.7205022725e-02	-1.6742450244e-02	-1.6380022087e-02	-1.6308265809e-02	-1.6207645593e-02	-1.6520639022e-02	-1.6352019854e-02	-1.6668583987e-02	-1.6696667135e-02	-1.6537443925e-02	-1.6809782419e-02	-1.6940413719e-02	-1.6213320417e-02	-1.6137980586e-02	-1.6100224972e-02	-1.6319047849e-02	-1.6545712756e-02	-1.6048076649e-02	-1.6005447347e-02	-1.5833692883e-02	-1.6332831640e-02	-1.5724520806e-02
4.9875022304e-03	-1.6819560164e-02	-1.6706639876e-02	-1.6924788801e-02	-1.7049128690e-02	-1.7176426753e-02	-1.6719339977e-02	-1.6361701976e-02	-1.6290127349e-02	-1.6189724307e-02	-1.6501110211e-02	-1.6332983764e-02	-1.6647012695e-02	-1.6675403742e-02	-1.6516668614e-02	-1.6786581526e-02	-1.6915676623e-02	-1.6195322538e-02	-1.6120149745e-02	-1.6082501617e-02	-1.6299977625e-02	-1.6524726199e-02	-1.6030415443e-02	-1.5990977374e-02	-1.5819653512e-02	-1.6315223811e-02	-1.5710543554e-02
5.0427649913e-03	-1.6796327261e-02	-1.6683616899e-02	-1.6899600290e-02	-1.7022327732e-02	-1.7147733924e-02	-1.6696133101e-02	-1.6343294398e-02	-1.6271902243e-02	-1.6171717371e-02	-1.6481488794e-02	-1.6313857270e-02	-1.6625340202e-02	-1.6654043400e-02	-1.6495798319e-02	-1.6763277716e-02	-1.6890835023e-02	-1.6177238689e-02	-1.6102233698e-02	-1.6064693536e-02	-1.6280816888e-02	-1.6503644025e-02	-1.6012669820e-02	-1.5976427234e-02	-1.5805536362e-02	-1.6297518432e-02	-1.5696488867e-02
5.0983322302e-03	-1.6772997545e-02	-1.6660498148e-02	-1.6874311515e-02	-1.6995426862e-02	-1.7118945167e-02	-1.6672830112e-02	-1.6324799585e-02	-1.6253590720e-02	-1.6153625010e-02	-1.6461775029e-02	-1.6294640622e-02	-1.6603566812e-02	-1.6632586455e-02	-1.6474833374e-02	-1.6739871414e-02	-1.6865889457e-02	-1.6159069097e-02	-1.6084232670e-02	-1.6046800953e-02	-1.6261565891e-02	-1.6482466579e-02	-1.5994840004e-02	-1.5961796929e-02	-1.5791341431e-02	-1.6279715502e-02	-1.5682356742e-02
5.1542039472e-03	-1.6749571509e-02	-1.6637284111e-02	-1.6848923080e-02	-1.6968426820e-02	-1.7090061411e-02	-1.6649431511e-02	-1.6306217771e-02	-1.6235193012e-02	-1.6135447453e-02	-1.6441969176e-02	-1.6275334072e-02	-1.6581692830e-02	-1.6611033254e-02	-1.6453774115e-02	-1.6716363048e-02	-1.6840840467e-02	-1.6140813991e-02	-1.6066146886e-02	-1.6028824092e-02	-1.6242224884e-02	-1.6461194203e-02	-1.5976926217e-02	-1.5947086457e-02	-1.5777068719e-02	-1.6261815023e-02	-1.5668147182e-02
5.2103801421e-03	-1.6726049646e-02	-1.6613975280e-02	-1.6823435588e-02	-1.6941328348e-02	-1.7061083590e-02	-1.6625937800e-02	-1.6287549193e-02	-1.6216709349e-02	-1.6117184928e-02	-1.6422071496e-02	-1.6255937871e-02	-1.6559718562e-02	-1.6589384147e-02	-1.6432620878e-02	-1.6692753046e-02	-1.6815688599e-02	-1.6122473602e-02	-1.6047976575e-02	-1.6010763178e-02	-1.6222794123e-02	-1.6439827243e-02	-1.5958928686e-02	-1.5932295820e-02	-1.5762718227e-02	-1.6243816992e-02	-1.5653860185e-02
5.2668608151e-03	-1.6702432451e-02	-1.6590572149e-02	-1.6797849647e-02	-1.6914132190e-02	-1.7032012639e-02	-1.6602349481e-02	-1.6268794085e-02	-1.6198139966e-02	-1.6098837664e-02	-1.6402082251e-02	-1.6236452274e-02	-1.6537644318e-02	-1.6567639486e-02	-1.6411374002e-02	-1.6669041840e-02	-1.6790434401e-02	-1.6104048161e-02	-1.6029721966e-02	-1.5992618439e-02	-1.6203273861e-02	-1.6418366049e-02	-1.5940847636e-02	-1.5917425016e-02	-1.5748289955e-02	-1.6225721412e-02	-1.5639495752e-02
5.3236459661e-03	-1.6678720423e-02	-1.6567075212e-02	-1.6772165866e-02	-1.6886839094e-02	-1.7002849496e-02	-1.6578667060e-02	-1.6249952685e-02	-1.6179485097e-02	-1.6080405893e-02	-1.6382001707e-02	-1.6216877535e-02	-1.6515470407e-02	-1.6545799623e-02	-1.6390033828e-02	-1.6645229865e-02	-1.6765078425e-02	-1.6085537901e-02	-1.6011383287e-02	-1.5974390103e-02	-1.6183664355e-02	-1.6396810970e-02	-1.5922683295e-02	-1.5902474046e-02	-1.5733783902e-02	-1.6207528281e-02	-1.5625053882e-02
5.3807355951e-03	-1.6654914061e-02	-1.6543484968e-02	-1.6746384856e-02	-1.6859449811e-02	-1.6973595100e-02	-1.6554891046e-02	-1.6231025233e-02	-1.6160744977e-02	-1.6061889846e-02	-1.6361830127e-02	-1.6197213911e-02	-1.6493197141e-02	-1.6523864913e-02	-1.6368600698e-02	-1.6621317556e-02	-1.6739621224e-02	-1.6066943056e-02	-1.5992960771e-02	-1.5956078398e-02	-1.6163965864e-02	-1.6375162357e-02	-1.5904435891e-02	-1.5887442910e-02	-1.5719200069e-02	-1.6189237600e-02	-1.5610534577e-02
5.4381297022e-03	-1.6631013866e-02	-1.6519801915e-02	-1.6720507232e-02	-1.6831965092e-02	-1.6944250394e-02	-1.6531021948e-02	-1.6212011969e-02	-1.6141919844e-02	-1.6043289758e-02	-1.6341567780e-02	-1.6177461660e-02	-1.6470824834e-02	-1.6501835715e-02	-1.6347074958e-02	-1.6597305353e-02	-1.6714063356e-02	-1.6048263861e-02	-1.5974454650e-02	-1.5937683556e-02	-1.6144178646e-02	-1.6353420564e-02	-1.5886105655e-02	-1.5872331608e-02	-1.5704538455e-02	-1.6170849369e-02	-1.5595937835e-02
5.4958282872e-03	-1.6607020342e-02	-1.6496026556e-02	-1.6694533610e-02	-1.6804385694e-02	-1.6914816323e-02	-1.6507060278e-02	-1.6192913133e-02	-1.6123009936e-02	-1.6024605862e-02	-1.6321214933e-02	-1.6157621041e-02	-1.6448353801e-02	-1.6479712386e-02	-1.6325456952e-02	-1.6573193696e-02	-1.6688405381e-02	-1.6029500552e-02	-1.5955865158e-02	-1.5919205808e-02	-1.6124302963e-02	-1.6331585947e-02	-1.5867692817e-02	-1.5857140141e-02	-1.5689799061e-02	-1.6152363587e-02	-1.5581263656e-02
5.5538313503e-03	-1.6582933995e-02	-1.6472159393e-02	-1.6668464609e-02	-1.6776712374e-02	-1.6885293834e-02	-1.6483006550e-02	-1.6173728970e-02	-1.6104015492e-02	-1.6005838396e-02	-1.6300771856e-02	-1.6137692315e-02	-1.6425784358e-02	-1.6457495288e-02	-1.6303747030e-02	-1.6548983028e-02	-1.6662647863e-02	-1.6010653368e-02	-1.5937192530e-02	-1.5900645388e-02	-1.6104339075e-02	-1.6309658863e-02	-1.5849197611e-02	-1.5841868507e-02	-1.5674981887e-02	-1.6133780255e-02	-1.5566512042e-02
5.6121388914e-03	-1.6558755333e-02	-1.6448200932e-02	-1.6642300849e-02	-1.6748945893e-02	-1.6855683876e-02	-1.6458861279e-02	-1.6154459723e-02	-1.6084936754e-02	-1.5986987596e-02	-1.6280238820e-02	-1.6117675743e-02	-1.6403116825e-02	-1.6435184783e-02	-1.6281945542e-02	-1.6524673796e-02	-1.6636791366e-02	-1.5991722548e-02	-1.5918437002e-02	-1.5882002529e-02	-1.6084287247e-02	-1.6287639671e-02	-1.5830620270e-02	-1.5826516707e-02	-1.5660086932e-02	-1.6115099373e-02	-1.5551682991e-02
5.6707509105e-03	-1.6534484865e-02	-1.6424151681e-02	-1.6616042954e-02	-1.6721087013e-02	-1.6825987400e-02	-1.6434624985e-02	-1.6135105637e-02	-1.6065773963e-02	-1.5968053700e-02	-1.6259616099e-02	-1.6097571589e-02	-1.6380351520e-02	-1.6412781237e-02	-1.6260052838e-02	-1.6500266448e-02	-1.6610836461e-02	-1.5972708331e-02	-1.5899598811e-02	-1.5863277467e-02	-1.6064147743e-02	-1.6265528733e-02	-1.5811961028e-02	-1.5811084740e-02	-1.5645114196e-02	-1.6096320940e-02	-1.5536776504e-02
5.7296674077e-03	-1.6510123102e-02	-1.6400012149e-02	-1.6589691550e-02	-1.6693136501e-02	-1.6796205361e-02	-1.6410298186e-02	-1.6115666959e-02	-1.6046527362e-02	-1.5949036949e-02	-1.6238903965e-02	-1.6077380119e-02	-1.6357488767e-02	-1.6390285015e-02	-1.6238069273e-02	-1.6475761433e-02	-1.6584783720e-02	-1.5953610960e-02	-1.5880678197e-02	-1.5844470438e-02	-1.6043920829e-02	-1.6243326411e-02	-1.5793220121e-02	-1.5795572608e-02	-1.5630063680e-02	-1.6077444957e-02	-1.5521792580e-02
5.7888883829e-03	-1.6485670560e-02	-1.6375782847e-02	-1.6563247263e-02	-1.6665095126e-02	-1.6766338713e-02	-1.6385881405e-02	-1.6096143937e-02	-1.6027197198e-02	-1.5929937583e-02	-1.6218102694e-02	-1.6057101597e-02	-1.6334528888e-02	-1.6367696486e-02	-1.6215995202e-02	-1.6451159204e-02	-1.6558633717e-02	-1.5934430676e-02	-1.5861675399e-02	-1.5825581681e-02	-1.6023606773e-02	-1.6221033071e-02	-1.5774397788e-02	-1.5779980310e-02	-1.5614935384e-02	-1.6058471424e-02	-1.5506731220e-02
5.8484138361e-03	-1.6461127752e-02	-1.6351464289e-02	-1.6536710725e-02	-1.6636963656e-02	-1.6736388414e-02	-1.6361375165e-02	-1.6076536820e-02	-1.6007783714e-02	-1.5910755845e-02	-1.6197212564e-02	-1.6036736291e-02	-1.6311472209e-02	-1.6345016021e-02	-1.6193830982e-02	-1.6426460218e-02	-1.6532387031e-02	-1.5915167725e-02	-1.5842590658e-02	-1.5806611435e-02	-1.6003205844e-02	-1.6198649080e-02	-1.5755494266e-02	-1.5764307846e-02	-1.5599729307e-02	-1.6039400340e-02	-1.5491592424e-02
5.9082437673e-03	-1.6436495197e-02	-1.6327056989e-02	-1.6510082567e-02	-1.6608742867e-02	-1.6706355424e-02	-1.6336779992e-02	-1.6056845858e-02	-1.5988287160e-02	-1.5891491978e-02	-1.6176233851e-02	-1.6016284471e-02	-1.6288319057e-02	-1.6322243992e-02	-1.6171576973e-02	-1.6401664930e-02	-1.6506044242e-02	-1.5895822352e-02	-1.5823424216e-02	-1.5787559940e-02	-1.5982718312e-02	-1.6176174805e-02	-1.5736509796e-02	-1.5748555215e-02	-1.5584445450e-02	-1.6020231707e-02	-1.5476376192e-02
5.9683781765e-03	-1.6411773413e-02	-1.6302561465e-02	-1.6483363424e-02	-1.6580433532e-02	-1.6676240704e-02	-1.6312096414e-02	-1.6037071304e-02	-1.5968707782e-02	-1.5872146227e-02	-1.6155166837e-02	-1.5995746406e-02	-1.6265069760e-02	-1.6299380773e-02	-1.6149233535e-02	-1.6376773801e-02	-1.6479605934e-02	-1.5876394803e-02	-1.5804176319e-02	-1.5768427438e-02	-1.5962144449e-02	-1.6153610619e-02	-1.5717444617e-02	-1.5732722419e-02	-1.5569083812e-02	-1.6000965523e-02	-1.5461082523e-02
6.0288170638e-03	-1.6386962923e-02	-1.6277978236e-02	-1.6456553933e-02	-1.6552036431e-02	-1.6646045219e-02	-1.6287324960e-02	-1.6017213410e-02	-1.5949045830e-02	-1.5852718838e-02	-1.6134011802e-02	-1.5975122368e-02	-1.6241724648e-02	-1.6276426740e-02	-1.6126801032e-02	-1.6351787293e-02	-1.6453072695e-02	-1.5856885325e-02	-1.5784847210e-02	-1.5749214171e-02	-1.5941484528e-02	-1.6130956892e-02	-1.5698298973e-02	-1.5716809457e-02	-1.5553644394e-02	-1.5981601788e-02	-1.5445711418e-02
6.0895604291e-03	-1.6362064250e-02	-1.6253307822e-02	-1.6429654731e-02	-1.6523552344e-02	-1.6615769932e-02	-1.6262466163e-02	-1.5997272431e-02	-1.5929301556e-02	-1.5833210057e-02	-1.6112769029e-02	-1.5954412630e-02	-1.6218284053e-02	-1.6253382271e-02	-1.6104279827e-02	-1.6326705870e-02	-1.6426445114e-02	-1.5837294169e-02	-1.5765437135e-02	-1.5729920384e-02	-1.5920738823e-02	-1.6108214000e-02	-1.5679073107e-02	-1.5700816328e-02	-1.5538127195e-02	-1.5962140504e-02	-1.5430262877e-02
6.1506082724e-03	-1.6337077918e-02	-1.6228550747e-02	-1.6402666461e-02	-1.6494982054e-02	-1.6585415812e-02	-1.6237520555e-02	-1.5977248622e-02	-1.5909475212e-02	-1.5813620134e-02	-1.6091438802e-02	-1.5933617467e-02	-1.6194748309e-02	-1.6230247747e-02	-1.6081670288e-02	-1.6301529999e-02	-1.6399723785e-02	-1.5817621584e-02	-1.5745946342e-02	-1.5710546322e-02	-1.5899907610e-02	-1.6085382319e-02	-1.5659767264e-02	-1.5684743034e-02	-1.5522532216e-02	-1.5942581669e-02	-1.5414736899e-02
6.2119605937e-03	-1.6312004455e-02	-1.6203707536e-02	-1.6375589765e-02	-1.6466326345e-02	-1.6554983827e-02	-1.6212488672e-02	-1.5957142240e-02	-1.5889567051e-02	-1.5793949317e-02	-1.6070021405e-02	-1.5912737154e-02	-1.6171117751e-02	-1.6207023548e-02	-1.6058972782e-02	-1.6276260149e-02	-1.6372909302e-02	-1.5797867821e-02	-1.5726375080e-02	-1.5691092232e-02	-1.5878991166e-02	-1.6062462227e-02	-1.5640381689e-02	-1.5668589573e-02	-1.5506859457e-02	-1.5922925283e-02	-1.5399133485e-02
6.2736173930e-03	-1.6286844390e-02	-1.6178778714e-02	-1.6348425289e-02	-1.6437586006e-02	-1.6524474947e-02	-1.6187371051e-02	-1.5936953543e-02	-1.5869577329e-02	-1.5774197859e-02	-1.6048517127e-02	-1.5891771968e-02	-1.6147392716e-02	-1.6183710060e-02	-1.6036187680e-02	-1.6250896791e-02	-1.6346002265e-02	-1.5778033135e-02	-1.5706723598e-02	-1.5671558360e-02	-1.5857989771e-02	-1.6039454105e-02	-1.5620916630e-02	-1.5652355946e-02	-1.5491108917e-02	-1.5903171348e-02	-1.5383452635e-02
6.3355786704e-03	-1.6261598253e-02	-1.6153764810e-02	-1.6321173680e-02	-1.6408761826e-02	-1.6493890146e-02	-1.6162168231e-02	-1.5916682791e-02	-1.5849506300e-02	-1.5754366011e-02	-1.6026926254e-02	-1.5870722188e-02	-1.6123573543e-02	-1.6160307666e-02	-1.6013315354e-02	-1.6225440401e-02	-1.6319003276e-02	-1.5758117779e-02	-1.5686992148e-02	-1.5651944957e-02	-1.5836903703e-02	-1.6016358333e-02	-1.5601372334e-02	-1.5636042154e-02	-1.5475280597e-02	-1.5883319862e-02	-1.5367694349e-02
6.3978444258e-03	-1.6236266578e-02	-1.6128666354e-02	-1.6293835587e-02	-1.6379854598e-02	-1.6463230397e-02	-1.6136880754e-02	-1.5896330245e-02	-1.5829354222e-02	-1.5734454026e-02	-1.6005249078e-02	-1.5849588094e-02	-1.6099660571e-02	-1.6136816756e-02	-1.5990356177e-02	-1.6199891452e-02	-1.6291912939e-02	-1.5738122007e-02	-1.5667180981e-02	-1.5632252273e-02	-1.5815733244e-02	-1.5993175296e-02	-1.5581749052e-02	-1.5619648195e-02	-1.5459374496e-02	-1.5863370826e-02	-1.5351858626e-02
6.4604146592e-03	-1.6210849898e-02	-1.6103483878e-02	-1.6266411662e-02	-1.6350865115e-02	-1.6432496675e-02	-1.6111509162e-02	-1.5875896166e-02	-1.5809121354e-02	-1.5714462160e-02	-1.5983485888e-02	-1.5828369966e-02	-1.6075654142e-02	-1.6113237718e-02	-1.5967310526e-02	-1.6174250424e-02	-1.6264731862e-02	-1.5718046078e-02	-1.5647290353e-02	-1.5612480558e-02	-1.5794478677e-02	-1.5969905379e-02	-1.5562047035e-02	-1.5603174070e-02	-1.5443390615e-02	-1.5843324239e-02	-1.5335945467e-02
6.5232893706e-03	-1.6185348750e-02	-1.6078217917e-02	-1.6238902558e-02	-1.6321794174e-02	-1.6401689958e-02	-1.6086054000e-02	-1.5855380817e-02	-1.5788807956e-02	-1.5694390668e-02	-1.5961636978e-02	-1.5807068088e-02	-1.6051554601e-02	-1.6089570944e-02	-1.5944178777e-02	-1.6148517798e-02	-1.6237460656e-02	-1.5697890248e-02	-1.5627320516e-02	-1.5592630067e-02	-1.5773140287e-02	-1.5946548971e-02	-1.5542266533e-02	-1.5586619779e-02	-1.5427328953e-02	-1.5823180102e-02	-1.5319954871e-02
6.5864685601e-03	-1.6159763672e-02	-1.6052869005e-02	-1.6211308931e-02	-1.6292642575e-02	-1.6370811223e-02	-1.6060515814e-02	-1.5834784464e-02	-1.5768414288e-02	-1.5674239807e-02	-1.5939702641e-02	-1.5785682744e-02	-1.6027362292e-02	-1.6065816827e-02	-1.5920961311e-02	-1.6122694057e-02	-1.6210099934e-02	-1.5677654777e-02	-1.5607271728e-02	-1.5572701051e-02	-1.5751718358e-02	-1.5923106460e-02	-1.5522407802e-02	-1.5569985322e-02	-1.5411189511e-02	-1.5802938415e-02	-1.5303886840e-02
6.6499522275e-03	-1.6134095205e-02	-1.6027437681e-02	-1.6183631439e-02	-1.6263411118e-02	-1.6339861452e-02	-1.6034895153e-02	-1.5814107372e-02	-1.5747940614e-02	-1.5654009835e-02	-1.5917683172e-02	-1.5764214218e-02	-1.6003077562e-02	-1.6041975762e-02	-1.5897658507e-02	-1.6096779687e-02	-1.6182650314e-02	-1.5657339925e-02	-1.5587144246e-02	-1.5552693768e-02	-1.5730213178e-02	-1.5899578238e-02	-1.5502471094e-02	-1.5553270699e-02	-1.5394972288e-02	-1.5782599178e-02	-1.5287741372e-02
6.7137403730e-03	-1.6108343889e-02	-1.6001924483e-02	-1.6155870741e-02	-1.6234100607e-02	-1.6308841624e-02	-1.6009192566e-02	-1.5793349808e-02	-1.5727387196e-02	-1.5633701013e-02	-1.5895578869e-02	-1.5742662798e-02	-1.5978700760e-02	-1.6018048146e-02	-1.5874270750e-02	-1.6070775174e-02	-1.6155112414e-02	-1.5636945954e-02	-1.5566938328e-02	-1.5532608472e-02	-1.5708625034e-02	-1.5875964699e-02	-1.5482456666e-02	-1.5536475910e-02	-1.5378677285e-02	-1.5762162390e-02	-1.5271518467e-02
6.7778329966e-03	-1.6082510269e-02	-1.5976329952e-02	-1.6128027499e-02	-1.6204711847e-02	-1.6277752724e-02	-1.5983408606e-02	-1.5772512041e-02	-1.5706754299e-02	-1.5613313602e-02	-1.5873390030e-02	-1.5721028772e-02	-1.5954232237e-02	-1.5994034378e-02	-1.5850798423e-02	-1.6044681010e-02	-1.6127486857e-02	-1.5616473127e-02	-1.5546654234e-02	-1.5512445422e-02	-1.5686954217e-02	-1.5852266236e-02	-1.5462364775e-02	-1.5519600955e-02	-1.5362304502e-02	-1.5741628052e-02	-1.5255218127e-02
6.8422300981e-03	-1.6056594889e-02	-1.5950654632e-02	-1.6100102377e-02	-1.6175245644e-02	-1.6246595734e-02	-1.5957543826e-02	-1.5751594340e-02	-1.5686042190e-02	-1.5592847863e-02	-1.5851116953e-02	-1.5699312429e-02	-1.5929672343e-02	-1.5969934859e-02	-1.5827241915e-02	-1.6018497686e-02	-1.6099774269e-02	-1.5595921708e-02	-1.5526292225e-02	-1.5492204876e-02	-1.5665201017e-02	-1.5828483248e-02	-1.5442195678e-02	-1.5502645834e-02	-1.5345853938e-02	-1.5720996164e-02	-1.5238840350e-02
6.9069316776e-03	-1.6030598297e-02	-1.5924899066e-02	-1.6072096040e-02	-1.6145702810e-02	-1.6215371640e-02	-1.5931598782e-02	-1.5730596977e-02	-1.5665251136e-02	-1.5572304059e-02	-1.5828759941e-02	-1.5677514060e-02	-1.5905021433e-02	-1.5945749993e-02	-1.5803601612e-02	-1.5992225698e-02	-1.6071975279e-02	-1.5575291962e-02	-1.5505852563e-02	-1.5471887096e-02	-1.5643365727e-02	-1.5804616134e-02	-1.5421949636e-02	-1.5485610546e-02	-1.5329325594e-02	-1.5700266726e-02	-1.5222385137e-02
6.9719377352e-03	-1.6004521042e-02	-1.5899063801e-02	-1.6044009155e-02	-1.6116084155e-02	-1.6184081429e-02	-1.5905574031e-02	-1.5709520222e-02	-1.5644381406e-02	-1.5551682456e-02	-1.5806319296e-02	-1.5655633957e-02	-1.5880279862e-02	-1.5921480182e-02	-1.5779877907e-02	-1.5965865543e-02	-1.6044090517e-02	-1.5554584155e-02	-1.5485335512e-02	-1.5451492340e-02	-1.5621448640e-02	-1.5780665293e-02	-1.5401626909e-02	-1.5468495093e-02	-1.5312719469e-02	-1.5679439737e-02	-1.5205852487e-02
7.0372482708e-03	-1.5978363674e-02	-1.5873149385e-02	-1.6015842393e-02	-1.6086390494e-02	-1.6152726087e-02	-1.5879470132e-02	-1.5688364352e-02	-1.5623433269e-02	-1.5530983319e-02	-1.5783795322e-02	-1.5633672414e-02	-1.5855447986e-02	-1.5897125835e-02	-1.5756071189e-02	-1.5939417721e-02	-1.6016120619e-02	-1.5533798557e-02	-1.5464741337e-02	-1.5431020874e-02	-1.5599450053e-02	-1.5756631129e-02	-1.5381227758e-02	-1.5451299474e-02	-1.5296035564e-02	-1.5658515197e-02	-1.5189242402e-02
7.1028632845e-03	-1.5952126745e-02	-1.5847156367e-02	-1.5987596424e-02	-1.6056622641e-02	-1.6121306604e-02	-1.5853287645e-02	-1.5667129638e-02	-1.5602406996e-02	-1.5510206916e-02	-1.5761188323e-02	-1.5611629727e-02	-1.5830526166e-02	-1.5872687360e-02	-1.5732181855e-02	-1.5912882732e-02	-1.5988066222e-02	-1.5512935435e-02	-1.5444070304e-02	-1.5410472959e-02	-1.5577370261e-02	-1.5732514046e-02	-1.5360752447e-02	-1.5434023688e-02	-1.5279273878e-02	-1.5637493108e-02	-1.5172554880e-02
7.1687827761e-03	-1.5925810810e-02	-1.5821085300e-02	-1.5959271922e-02	-1.6026781415e-02	-1.6089823969e-02	-1.5827027134e-02	-1.5645816359e-02	-1.5581302861e-02	-1.5489353514e-02	-1.5738498607e-02	-1.5589506190e-02	-1.5805514760e-02	-1.5848165166e-02	-1.5708210299e-02	-1.5886261082e-02	-1.5959927966e-02	-1.5491995061e-02	-1.5423322679e-02	-1.5389848862e-02	-1.5555209562e-02	-1.5708314451e-02	-1.5340201240e-02	-1.5416667737e-02	-1.5262434412e-02	-1.5616373468e-02	-1.5155789921e-02
7.2350067458e-03	-1.5899416423e-02	-1.5794936735e-02	-1.5930869562e-02	-1.5996867635e-02	-1.6058279172e-02	-1.5800689161e-02	-1.5624424792e-02	-1.5560121137e-02	-1.5468423384e-02	-1.5715726482e-02	-1.5567302103e-02	-1.5780414130e-02	-1.5823559667e-02	-1.5684156920e-02	-1.5859553277e-02	-1.5931706494e-02	-1.5470977706e-02	-1.5402498732e-02	-1.5369148847e-02	-1.5532968256e-02	-1.5684032752e-02	-1.5319574403e-02	-1.5399231619e-02	-1.5245517165e-02	-1.5595156278e-02	-1.5138947527e-02
7.3015351935e-03	-1.5872944144e-02	-1.5768711227e-02	-1.5902390020e-02	-1.5966882122e-02	-1.6026673206e-02	-1.5774274292e-02	-1.5602955214e-02	-1.5538862098e-02	-1.5447416796e-02	-1.5692872257e-02	-1.5545017764e-02	-1.5755224641e-02	-1.5798871276e-02	-1.5660022116e-02	-1.5832759825e-02	-1.5903402454e-02	-1.5449883643e-02	-1.5381598732e-02	-1.5348373184e-02	-1.5510646644e-02	-1.5659669359e-02	-1.5298872202e-02	-1.5381715336e-02	-1.5228522138e-02	-1.5573841538e-02	-1.5122027696e-02
7.3683681192e-03	-1.5846394530e-02	-1.5742409334e-02	-1.5873833977e-02	-1.5936825702e-02	-1.5995007063e-02	-1.5747783096e-02	-1.5581407906e-02	-1.5517526021e-02	-1.5426334022e-02	-1.5669936244e-02	-1.5522653473e-02	-1.5729946658e-02	-1.5774100409e-02	-1.5635806290e-02	-1.5805881239e-02	-1.5875016493e-02	-1.5428713145e-02	-1.5360622950e-02	-1.5327522140e-02	-1.5488245026e-02	-1.5635224684e-02	-1.5278094905e-02	-1.5364118886e-02	-1.5211449331e-02	-1.5552429247e-02	-1.5105030428e-02
7.4355055229e-03	-1.5819768142e-02	-1.5716031613e-02	-1.5845202112e-02	-1.5906699197e-02	-1.5963281736e-02	-1.5721216141e-02	-1.5559783149e-02	-1.5496113184e-02	-1.5405175336e-02	-1.5646918754e-02	-1.5500209533e-02	-1.5704580548e-02	-1.5749247486e-02	-1.5611509844e-02	-1.5778918031e-02	-1.5846549266e-02	-1.5407466490e-02	-1.5339571658e-02	-1.5306595985e-02	-1.5465763708e-02	-1.5610699142e-02	-1.5257242781e-02	-1.5346442270e-02	-1.5194298743e-02	-1.5530919406e-02	-1.5087955725e-02
7.5029474046e-03	-1.5793065543e-02	-1.5689578623e-02	-1.5816495108e-02	-1.5876503437e-02	-1.5931498219e-02	-1.5694573998e-02	-1.5538081226e-02	-1.5474623866e-02	-1.5383941012e-02	-1.5623820103e-02	-1.5477686247e-02	-1.5679126678e-02	-1.5724312925e-02	-1.5587133183e-02	-1.5751870718e-02	-1.5818001426e-02	-1.5386143952e-02	-1.5318445130e-02	-1.5285594991e-02	-1.5443202994e-02	-1.5586093148e-02	-1.5236316102e-02	-1.5328685488e-02	-1.5177070374e-02	-1.5509312015e-02	-1.5070803585e-02
7.5706937644e-03	-1.5766287297e-02	-1.5663050926e-02	-1.5787713648e-02	-1.5846239250e-02	-1.5899657507e-02	-1.5667857240e-02	-1.5516302421e-02	-1.5453058345e-02	-1.5362631326e-02	-1.5600640604e-02	-1.5455083919e-02	-1.5653585421e-02	-1.5699297148e-02	-1.5562676715e-02	-1.5724739817e-02	-1.5789373632e-02	-1.5364745811e-02	-1.5297243640e-02	-1.5264519429e-02	-1.5420563190e-02	-1.5561407120e-02	-1.5215315137e-02	-1.5310848541e-02	-1.5159764226e-02	-1.5487607073e-02	-1.5053574009e-02
7.6387446022e-03	-1.5739433969e-02	-1.5636449084e-02	-1.5758858420e-02	-1.5815907467e-02	-1.5867760597e-02	-1.5641066439e-02	-1.5494447018e-02	-1.5431416904e-02	-1.5341246556e-02	-1.5577380575e-02	-1.5432402855e-02	-1.5627957147e-02	-1.5674200579e-02	-1.5538140848e-02	-1.5697525849e-02	-1.5760666546e-02	-1.5343272345e-02	-1.5275967464e-02	-1.5243369574e-02	-1.5397844603e-02	-1.5536641478e-02	-1.5194240162e-02	-1.5292931427e-02	-1.5142380296e-02	-1.5465804582e-02	-1.5036266996e-02
7.7070999180e-03	-1.5712506127e-02	-1.5609773664e-02	-1.5729930111e-02	-1.5785508921e-02	-1.5835808483e-02	-1.5614202173e-02	-1.5472515303e-02	-1.5409699826e-02	-1.5319786979e-02	-1.5554040334e-02	-1.5409643364e-02	-1.5602242230e-02	-1.5649023644e-02	-1.5513525992e-02	-1.5670229338e-02	-1.5731880831e-02	-1.5321723835e-02	-1.5254616880e-02	-1.5222145700e-02	-1.5375047543e-02	-1.5511796643e-02	-1.5173091448e-02	-1.5274934147e-02	-1.5124918587e-02	-1.5443904539e-02	-1.5018882548e-02
7.7757597119e-03	-1.5685504340e-02	-1.5583025229e-02	-1.5700929411e-02	-1.5755044446e-02	-1.5803802162e-02	-1.5587265018e-02	-1.5450507566e-02	-1.5387907393e-02	-1.5298252875e-02	-1.5530620200e-02	-1.5386805753e-02	-1.5576441046e-02	-1.5623766770e-02	-1.5488832560e-02	-1.5642850808e-02	-1.5703017155e-02	-1.5300100563e-02	-1.5233192165e-02	-1.5200848083e-02	-1.5352172321e-02	-1.5486873038e-02	-1.5151869273e-02	-1.5256856701e-02	-1.5107379097e-02	-1.5421906947e-02	-1.5001420663e-02
7.8447239837e-03	-1.5658429178e-02	-1.5556204348e-02	-1.5671857010e-02	-1.5724514879e-02	-1.5771742633e-02	-1.5560255552e-02	-1.5428424093e-02	-1.5366039891e-02	-1.5276644525e-02	-1.5507120495e-02	-1.5363890332e-02	-1.5550553971e-02	-1.5598430387e-02	-1.5464060967e-02	-1.5615390788e-02	-1.5674076188e-02	-1.5278402811e-02	-1.5211693600e-02	-1.5179477001e-02	-1.5329219247e-02	-1.5461871089e-02	-1.5130573912e-02	-1.5238699089e-02	-1.5089761826e-02	-1.5399811804e-02	-1.4983881341e-02
7.9139927336e-03	-1.5631281213e-02	-1.5529311591e-02	-1.5642713601e-02	-1.5693921057e-02	-1.5739630893e-02	-1.5533174357e-02	-1.5406265176e-02	-1.5344097607e-02	-1.5254962210e-02	-1.5483541540e-02	-1.5340897414e-02	-1.5524581385e-02	-1.5573014926e-02	-1.5439211628e-02	-1.5587849806e-02	-1.5645058602e-02	-1.5256630863e-02	-1.5190121465e-02	-1.5158032732e-02	-1.5306188635e-02	-1.5436791224e-02	-1.5109205643e-02	-1.5220461311e-02	-1.5072066775e-02	-1.5377619111e-02	-1.4966264584e-02
7.9835659615e-03	-1.5604061018e-02	-1.5502347527e-02	-1.5613499880e-02	-1.5663263820e-02	-1.5707467939e-02	-1.5506022015e-02	-1.5384031106e-02	-1.5322080828e-02	-1.5233206216e-02	-1.5459883660e-02	-1.5317827310e-02	-1.5498523668e-02	-1.5547520820e-02	-1.5414284961e-02	-1.5560228395e-02	-1.5615965075e-02	-1.5234785006e-02	-1.5168476043e-02	-1.5136515555e-02	-1.5283080800e-02	-1.5411633870e-02	-1.5087764745e-02	-1.5202143366e-02	-1.5054293944e-02	-1.5355328868e-02	-1.4948570390e-02
8.0534436674e-03	-1.5576769170e-02	-1.5475312730e-02	-1.5584216542e-02	-1.5632544009e-02	-1.5675254772e-02	-1.5478799108e-02	-1.5361722176e-02	-1.5299989843e-02	-1.5211376825e-02	-1.5436147179e-02	-1.5294680336e-02	-1.5472381201e-02	-1.5521948505e-02	-1.5389281386e-02	-1.5532527090e-02	-1.5586796285e-02	-1.5212865526e-02	-1.5146757616e-02	-1.5114925752e-02	-1.5259896057e-02	-1.5386399460e-02	-1.5066251498e-02	-1.5183745256e-02	-1.5036443332e-02	-1.5332941074e-02	-1.4930798760e-02
8.1236258514e-03	-1.5549406244e-02	-1.5448207773e-02	-1.5554864286e-02	-1.5601762467e-02	-1.5642992389e-02	-1.5451506222e-02	-1.5339338680e-02	-1.5277824941e-02	-1.5189474323e-02	-1.5412332425e-02	-1.5271456807e-02	-1.5446154368e-02	-1.5496298417e-02	-1.5364201324e-02	-1.5504746428e-02	-1.5557552914e-02	-1.5190872710e-02	-1.5124966470e-02	-1.5093263606e-02	-1.5236634724e-02	-1.5361088426e-02	-1.5044666185e-02	-1.5165266980e-02	-1.5018514939e-02	-1.5310455730e-02	-1.4912949693e-02
8.1941125133e-03	-1.5521972819e-02	-1.5421033231e-02	-1.5525443810e-02	-1.5570920039e-02	-1.5610681790e-02	-1.5424143943e-02	-1.5316880913e-02	-1.5255586415e-02	-1.5167498999e-02	-1.5388439726e-02	-1.5248157039e-02	-1.5419843556e-02	-1.5470570996e-02	-1.5339045200e-02	-1.5476886949e-02	-1.5528235647e-02	-1.5168806849e-02	-1.5103102890e-02	-1.5071529398e-02	-1.5213297120e-02	-1.5335701202e-02	-1.5023009086e-02	-1.5146708538e-02	-1.5000508767e-02	-1.5287872836e-02	-1.4895023190e-02
8.2649036533e-03	-1.5494469475e-02	-1.5393789681e-02	-1.5495955817e-02	-1.5540017571e-02	-1.5578323974e-02	-1.5396712859e-02	-1.5294349171e-02	-1.5233274558e-02	-1.5145451139e-02	-1.5364469410e-02	-1.5224781352e-02	-1.5393449150e-02	-1.5444766682e-02	-1.5313813437e-02	-1.5448949192e-02	-1.5498845172e-02	-1.5146668232e-02	-1.5081167163e-02	-1.5049723414e-02	-1.5189883564e-02	-1.5310238226e-02	-1.5001280488e-02	-1.5128069929e-02	-1.4982424813e-02	-1.5265192391e-02	-1.4877019251e-02
8.3359992713e-03	-1.5466896793e-02	-1.5366477702e-02	-1.5466401008e-02	-1.5509055910e-02	-1.5545919941e-02	-1.5369213560e-02	-1.5271743754e-02	-1.5210889662e-02	-1.5123331034e-02	-1.5340421810e-02	-1.5201330065e-02	-1.5366971540e-02	-1.5418885918e-02	-1.5288506464e-02	-1.5420933704e-02	-1.5469382180e-02	-1.5124457152e-02	-1.5059159578e-02	-1.5027845941e-02	-1.5166394378e-02	-1.5284699936e-02	-1.4979480674e-02	-1.5109351155e-02	-1.4964263080e-02	-1.5242414396e-02	-1.4858937876e-02
8.4073993674e-03	-1.5439255356e-02	-1.5339097873e-02	-1.5436780088e-02	-1.5478035905e-02	-1.5513470691e-02	-1.5341646638e-02	-1.5249064958e-02	-1.5188432024e-02	-1.5101138974e-02	-1.5316297257e-02	-1.5177803499e-02	-1.5340411115e-02	-1.5392929148e-02	-1.5263124709e-02	-1.5392841029e-02	-1.5439847365e-02	-1.5102173900e-02	-1.5037080423e-02	-1.5005897264e-02	-1.5142829885e-02	-1.5259086771e-02	-1.4957609930e-02	-1.5090552214e-02	-1.4946023566e-02	-1.5219538851e-02	-1.4840779064e-02
8.4791039414e-03	-1.5411545747e-02	-1.5311650775e-02	-1.5407093764e-02	-1.5446958408e-02	-1.5480977223e-02	-1.5314012683e-02	-1.5226313086e-02	-1.5165901939e-02	-1.5078875251e-02	-1.5292096085e-02	-1.5154201976e-02	-1.5313768269e-02	-1.5366896820e-02	-1.5237668602e-02	-1.5364671718e-02	-1.5410241424e-02	-1.5079818773e-02	-1.5014929991e-02	-1.4983877673e-02	-1.5119190409e-02	-1.5233399176e-02	-1.4935668545e-02	-1.5071673108e-02	-1.4927706271e-02	-1.5196565756e-02	-1.4822542816e-02
8.5511129935e-03	-1.5383768553e-02	-1.5284136992e-02	-1.5377342741e-02	-1.5415824270e-02	-1.5448440538e-02	-1.5286312291e-02	-1.5203488439e-02	-1.5143299706e-02	-1.5056540159e-02	-1.5267818629e-02	-1.5130525821e-02	-1.5287043394e-02	-1.5340789382e-02	-1.5212138578e-02	-1.5336426319e-02	-1.5380565056e-02	-1.5057392064e-02	-1.4992708573e-02	-1.4961787456e-02	-1.5095476275e-02	-1.5207637593e-02	-1.4913656808e-02	-1.5052713835e-02	-1.4909311196e-02	-1.5173495110e-02	-1.4804229132e-02
8.6234265236e-03	-1.5355924361e-02	-1.5256557107e-02	-1.5347527730e-02	-1.5384634344e-02	-1.5415861635e-02	-1.5258546056e-02	-1.5180591320e-02	-1.5120625623e-02	-1.5034133992e-02	-1.5243465226e-02	-1.5106775359e-02	-1.5260236886e-02	-1.5314607284e-02	-1.5186535069e-02	-1.5308105388e-02	-1.5350818965e-02	-1.5034894072e-02	-1.4970416462e-02	-1.4939626905e-02	-1.5071687812e-02	-1.5181802469e-02	-1.4891575008e-02	-1.5033674396e-02	-1.4890838341e-02	-1.5150326914e-02	-1.4785838011e-02
8.6960445317e-03	-1.5328013760e-02	-1.5228911706e-02	-1.5317649441e-02	-1.5353389487e-02	-1.5383241513e-02	-1.5230714576e-02	-1.5157622033e-02	-1.5097879991e-02	-1.5011657046e-02	-1.5219036215e-02	-1.5082950916e-02	-1.5233349142e-02	-1.5288350979e-02	-1.5160858512e-02	-1.5279709480e-02	-1.5321003856e-02	-1.5012325093e-02	-1.4948053953e-02	-1.4917396312e-02	-1.5047825346e-02	-1.5155894251e-02	-1.4869423436e-02	-1.5014554791e-02	-1.4872287705e-02	-1.5127061168e-02	-1.4767369454e-02
8.7689670178e-03	-1.5300037338e-02	-1.5201201375e-02	-1.5287708584e-02	-1.5322090553e-02	-1.5350581172e-02	-1.5202818448e-02	-1.5134580883e-02	-1.5075063111e-02	-1.4989109618e-02	-1.5194531934e-02	-1.5059052821e-02	-1.5206380562e-02	-1.5262020920e-02	-1.5135109346e-02	-1.5251239152e-02	-1.5291120438e-02	-1.4989685427e-02	-1.4925621341e-02	-1.4895095970e-02	-1.5023889208e-02	-1.5129913390e-02	-1.4847202386e-02	-1.4995355021e-02	-1.4853659288e-02	-1.5103697871e-02	-1.4748823461e-02
8.8421939820e-03	-1.5271995689e-02	-1.5173426704e-02	-1.5257705875e-02	-1.5290738401e-02	-1.5317881612e-02	-1.5174858273e-02	-1.5111468179e-02	-1.5052175286e-02	-1.4966492006e-02	-1.5169952724e-02	-1.5035081402e-02	-1.5179331544e-02	-1.5235617564e-02	-1.5109288010e-02	-1.5222694965e-02	-1.5261169423e-02	-1.4966975376e-02	-1.4903118924e-02	-1.4872726174e-02	-1.4999879729e-02	-1.5103860337e-02	-1.4824912151e-02	-1.4976075084e-02	-1.4834953092e-02	-1.5080237024e-02	-1.4730200032e-02
8.9157254242e-03	-1.5243889404e-02	-1.5145588281e-02	-1.5227642027e-02	-1.5259333890e-02	-1.5285143831e-02	-1.5146834650e-02	-1.5088284226e-02	-1.5029216820e-02	-1.4943804510e-02	-1.5145298928e-02	-1.5011036990e-02	-1.5152202492e-02	-1.5209141369e-02	-1.5083394946e-02	-1.5194077481e-02	-1.5231151525e-02	-1.4944195239e-02	-1.4880546999e-02	-1.4850287218e-02	-1.4975797241e-02	-1.5077735546e-02	-1.4802553025e-02	-1.4956714981e-02	-1.4816169114e-02	-1.5056678627e-02	-1.4711499166e-02
8.9895613444e-03	-1.5215719078e-02	-1.5117686698e-02	-1.5197517757e-02	-1.5227877880e-02	-1.5252368829e-02	-1.5118748183e-02	-1.5065029336e-02	-1.5006188019e-02	-1.4921047430e-02	-1.5120570889e-02	-1.4986919919e-02	-1.5124993809e-02	-1.5182592794e-02	-1.5057430598e-02	-1.5165387267e-02	-1.5201067463e-02	-1.4921345321e-02	-1.4857905867e-02	-1.4827779401e-02	-1.4951642079e-02	-1.5051539473e-02	-1.4780125305e-02	-1.4937274712e-02	-1.4797307357e-02	-1.5033022679e-02	-1.4692720864e-02
9.0637017426e-03	-1.5187485307e-02	-1.5089722548e-02	-1.5167333783e-02	-1.5196371233e-02	-1.5219557602e-02	-1.5090599476e-02	-1.5041703819e-02	-1.4983089188e-02	-1.4898221068e-02	-1.5095768953e-02	-1.4962730520e-02	-1.5097705901e-02	-1.5155972302e-02	-1.5031395411e-02	-1.5136624888e-02	-1.5170917956e-02	-1.4898425926e-02	-1.4835195827e-02	-1.4805203020e-02	-1.4927414577e-02	-1.5025272574e-02	-1.4757629289e-02	-1.4917754277e-02	-1.4778367819e-02	-1.5009269182e-02	-1.4673865125e-02
9.1381466189e-03	-1.5159188686e-02	-1.5061696423e-02	-1.5137090822e-02	-1.5164814811e-02	-1.5186711150e-02	-1.5062389132e-02	-1.5018307986e-02	-1.4959920636e-02	-1.4875325728e-02	-1.5070893466e-02	-1.4938469129e-02	-1.5070339175e-02	-1.5129280357e-02	-1.5005289832e-02	-1.5107790916e-02	-1.5140703729e-02	-1.4875437359e-02	-1.4812417183e-02	-1.4782558375e-02	-1.4903115073e-02	-1.4998935309e-02	-1.4735065275e-02	-1.4898153676e-02	-1.4759350500e-02	-1.4985418133e-02	-1.4654931951e-02
9.2128959731e-03	-1.5130829816e-02	-1.5033608920e-02	-1.5106789597e-02	-1.5133209479e-02	-1.5153830470e-02	-1.5034117759e-02	-1.4994842152e-02	-1.4936682672e-02	-1.4852361714e-02	-1.5045944777e-02	-1.4914136083e-02	-1.5042894038e-02	-1.5102517423e-02	-1.4979114311e-02	-1.5078885921e-02	-1.5110425508e-02	-1.4852379927e-02	-1.4789570237e-02	-1.4759845766e-02	-1.4878743903e-02	-1.4972528139e-02	-1.4712433562e-02	-1.4878472909e-02	-1.4740255401e-02	-1.4961469535e-02	-1.4635921340e-02
9.2879498054e-03	-1.5102409294e-02	-1.5005460634e-02	-1.5076430827e-02	-1.5101556101e-02	-1.5120916558e-02	-1.5005785965e-02	-1.4971306630e-02	-1.4913375607e-02	-1.4829329332e-02	-1.5020923234e-02	-1.4889731719e-02	-1.5015370903e-02	-1.5075683968e-02	-1.4952869298e-02	-1.5049910478e-02	-1.5080084022e-02	-1.4829253939e-02	-1.4766655293e-02	-1.4737065495e-02	-1.4854301409e-02	-1.4946051527e-02	-1.4689734453e-02	-1.4858711975e-02	-1.4721082522e-02	-1.4937423386e-02	-1.4616833292e-02
9.3633081157e-03	-1.5073927723e-02	-1.4977252164e-02	-1.5046015237e-02	-1.5069855545e-02	-1.5087970411e-02	-1.4977394357e-02	-1.4947701736e-02	-1.4889999751e-02	-1.4806228888e-02	-1.4995829188e-02	-1.4865256375e-02	-1.4987770181e-02	-1.5048780463e-02	-1.4926555247e-02	-1.5020865164e-02	-1.5049680005e-02	-1.4806059702e-02	-1.4743672657e-02	-1.4714217866e-02	-1.4829787930e-02	-1.4919505938e-02	-1.4666968249e-02	-1.4838870876e-02	-1.4701831862e-02	-1.4913279687e-02	-1.4597667809e-02
9.4389709041e-03	-1.5045385704e-02	-1.4948984107e-02	-1.5015543550e-02	-1.5038108677e-02	-1.5054993024e-02	-1.4948943547e-02	-1.4924027787e-02	-1.4866555418e-02	-1.4783060692e-02	-1.4970662992e-02	-1.4840710393e-02	-1.4960092286e-02	-1.5021807377e-02	-1.4900172612e-02	-1.4991750559e-02	-1.5019214191e-02	-1.4782797529e-02	-1.4720622637e-02	-1.4691303183e-02	-1.4805203808e-02	-1.4892891839e-02	-1.4644135253e-02	-1.4818949611e-02	-1.4682503421e-02	-1.4889038438e-02	-1.4578424889e-02
9.5149381704e-03	-1.5016783841e-02	-1.4920657065e-02	-1.4985016493e-02	-1.5006316367e-02	-1.5021985392e-02	-1.4920434146e-02	-1.4900285103e-02	-1.4843042921e-02	-1.4759825052e-02	-1.4945425000e-02	-1.4816094113e-02	-1.4932337633e-02	-1.4994765185e-02	-1.4873721849e-02	-1.4962567242e-02	-1.4988687320e-02	-1.4759467731e-02	-1.4697505539e-02	-1.4668321750e-02	-1.4780549388e-02	-1.4866209698e-02	-1.4621235771e-02	-1.4798948179e-02	-1.4663097201e-02	-1.4864699638e-02	-1.4559104533e-02
9.5912099148e-03	-1.4988122739e-02	-1.4892271639e-02	-1.4954434791e-02	-1.4974479484e-02	-1.4988948509e-02	-1.4891866767e-02	-1.4876474001e-02	-1.4819462578e-02	-1.4736522279e-02	-1.4920115567e-02	-1.4791407880e-02	-1.4904506639e-02	-1.4967654362e-02	-1.4847203416e-02	-1.4933315799e-02	-1.4958100132e-02	-1.4736070621e-02	-1.4674321675e-02	-1.4645273876e-02	-1.4755825014e-02	-1.4839459987e-02	-1.4598270109e-02	-1.4778866582e-02	-1.4643613199e-02	-1.4840263288e-02	-1.4539706740e-02
9.6677861372e-03	-1.4959403004e-02	-1.4863828432e-02	-1.4923799173e-02	-1.4942598898e-02	-1.4955883369e-02	-1.4863242024e-02	-1.4852594805e-02	-1.4795814703e-02	-1.4713152685e-02	-1.4894735049e-02	-1.4766652037e-02	-1.4876599723e-02	-1.4940475384e-02	-1.4820617775e-02	-1.4903996815e-02	-1.4927453372e-02	-1.4712606513e-02	-1.4651071353e-02	-1.4622159867e-02	-1.4731031033e-02	-1.4812643177e-02	-1.4575238573e-02	-1.4758704818e-02	-1.4624051418e-02	-1.4815729388e-02	-1.4520231512e-02
9.7446668376e-03	-1.4930625242e-02	-1.4835328047e-02	-1.4893110369e-02	-1.4910675482e-02	-1.4922790964e-02	-1.4834560532e-02	-1.4828647834e-02	-1.4772099615e-02	-1.4689716584e-02	-1.4869283803e-02	-1.4741826931e-02	-1.4848617307e-02	-1.4913228730e-02	-1.4793965386e-02	-1.4874610879e-02	-1.4896747788e-02	-1.4689075723e-02	-1.4627754887e-02	-1.4598980034e-02	-1.4706167792e-02	-1.4785759743e-02	-1.4552141472e-02	-1.4738462889e-02	-1.4604411856e-02	-1.4791097938e-02	-1.4500678847e-02
9.8218520160e-03	-1.4901790064e-02	-1.4806771090e-02	-1.4862369108e-02	-1.4878710108e-02	-1.4889672284e-02	-1.4805822907e-02	-1.4804633414e-02	-1.4748317633e-02	-1.4666214289e-02	-1.4843762191e-02	-1.4716932909e-02	-1.4820559811e-02	-1.4885914882e-02	-1.4767246714e-02	-1.4845158581e-02	-1.4865984129e-02	-1.4665478568e-02	-1.4604372590e-02	-1.4575734687e-02	-1.4681235640e-02	-1.4758810161e-02	-1.4528979117e-02	-1.4718140793e-02	-1.4584694513e-02	-1.4766368937e-02	-1.4481048745e-02
9.8993416725e-03	-1.4872898077e-02	-1.4778158167e-02	-1.4831576122e-02	-1.4846703650e-02	-1.4856528321e-02	-1.4777029767e-02	-1.4780551869e-02	-1.4724469079e-02	-1.4642646116e-02	-1.4818170572e-02	-1.4691970318e-02	-1.4792427660e-02	-1.4858534322e-02	-1.4740462225e-02	-1.4815640514e-02	-1.4835163150e-02	-1.4641815365e-02	-1.4580924774e-02	-1.4552424137e-02	-1.4656234928e-02	-1.4731794909e-02	-1.4505751817e-02	-1.4697738532e-02	-1.4564899390e-02	-1.4741542386e-02	-1.4461341208e-02
9.9771358070e-03	-1.4843949894e-02	-1.4749489885e-02	-1.4800732145e-02	-1.4814656982e-02	-1.4823360064e-02	-1.4748181731e-02	-1.4756403524e-02	-1.4700554272e-02	-1.4619012383e-02	-1.4792509308e-02	-1.4666939511e-02	-1.4764221278e-02	-1.4831087535e-02	-1.4713612385e-02	-1.4786057275e-02	-1.4804285606e-02	-1.4618086435e-02	-1.4557411758e-02	-1.4529048697e-02	-1.4631166008e-02	-1.4704714468e-02	-1.4482459885e-02	-1.4677256104e-02	-1.4545026487e-02	-1.4716618284e-02	-1.4441556234e-02
1.0055234419e-02	-1.4814946126e-02	-1.4720766854e-02	-1.4769837910e-02	-1.4782570981e-02	-1.4790168501e-02	-1.4719279419e-02	-1.4732188708e-02	-1.4676573537e-02	-1.4595313408e-02	-1.4766778764e-02	-1.4641840837e-02	-1.4735941095e-02	-1.4803575007e-02	-1.4686697665e-02	-1.4756409460e-02	-1.4773352256e-02	-1.4594292097e-02	-1.4533833856e-02	-1.4505608682e-02	-1.4606029233e-02	-1.4677569318e-02	-1.4459103634e-02	-1.4656693510e-02	-1.4525075803e-02	-1.4691596632e-02	-1.4421693823e-02
1.0133637510e-02	-1.4785887387e-02	-1.4691989684e-02	-1.4738894153e-02	-1.4750446521e-02	-1.4756954619e-02	-1.4690323453e-02	-1.4707907749e-02	-1.4652527198e-02	-1.4571549510e-02	-1.4740979304e-02	-1.4616674650e-02	-1.4707587537e-02	-1.4775997228e-02	-1.4659718535e-02	-1.4726697671e-02	-1.4742363864e-02	-1.4570432674e-02	-1.4510191387e-02	-1.4482104407e-02	-1.4580824957e-02	-1.4650359945e-02	-1.4435683379e-02	-1.4636050750e-02	-1.4505047338e-02	-1.4666477430e-02	-1.4401753977e-02
1.0212345079e-02	-1.4756774291e-02	-1.4663158985e-02	-1.4707901609e-02	-1.4718284481e-02	-1.4723719404e-02	-1.4661314453e-02	-1.4683560976e-02	-1.4628415580e-02	-1.4547721009e-02	-1.4715111295e-02	-1.4591441303e-02	-1.4679161036e-02	-1.4748354686e-02	-1.4632675468e-02	-1.4696922508e-02	-1.4711321194e-02	-1.4546508489e-02	-1.4486484671e-02	-1.4458536188e-02	-1.4555553538e-02	-1.4623086833e-02	-1.4412199435e-02	-1.4615327824e-02	-1.4484941094e-02	-1.4641260678e-02	-1.4381736694e-02
1.0291357125e-02	-1.4727607454e-02	-1.4634275369e-02	-1.4676861015e-02	-1.4686085738e-02	-1.4690463841e-02	-1.4632253044e-02	-1.4659148722e-02	-1.4604239010e-02	-1.4523828227e-02	-1.4689175106e-02	-1.4566141152e-02	-1.4650662024e-02	-1.4720647875e-02	-1.4605568939e-02	-1.4667084578e-02	-1.4680225015e-02	-1.4522519865e-02	-1.4462714028e-02	-1.4434904344e-02	-1.4530215331e-02	-1.4595750470e-02	-1.4388652120e-02	-1.4594524732e-02	-1.4464757068e-02	-1.4615946375e-02	-1.4361641975e-02
1.0370673650e-02	-1.4698387493e-02	-1.4605339450e-02	-1.4645773111e-02	-1.4653851172e-02	-1.4657188911e-02	-1.4603139851e-02	-1.4634671317e-02	-1.4579997816e-02	-1.4499871489e-02	-1.4663171104e-02	-1.4540774555e-02	-1.4622090935e-02	-1.4692877289e-02	-1.4578399426e-02	-1.4637184487e-02	-1.4649076097e-02	-1.4498467130e-02	-1.4438879779e-02	-1.4411209194e-02	-1.4504810696e-02	-1.4568351346e-02	-1.4365041752e-02	-1.4573641474e-02	-1.4444495263e-02	-1.4590534522e-02	-1.4341469820e-02
1.0450294652e-02	-1.4669115026e-02	-1.4576351843e-02	-1.4614638635e-02	-1.4621581661e-02	-1.4623895598e-02	-1.4573975498e-02	-1.4610129097e-02	-1.4555692328e-02	-1.4475851117e-02	-1.4637099661e-02	-1.4515341869e-02	-1.4593448204e-02	-1.4665043423e-02	-1.4551167405e-02	-1.4607222845e-02	-1.4617875215e-02	-1.4474350609e-02	-1.4414982249e-02	-1.4387451057e-02	-1.4479339993e-02	-1.4540889951e-02	-1.4341368650e-02	-1.4552678050e-02	-1.4424155677e-02	-1.4565025119e-02	-1.4321220228e-02
1.0530220133e-02	-1.4639790671e-02	-1.4547313162e-02	-1.4583458328e-02	-1.4589278086e-02	-1.4590584881e-02	-1.4544760613e-02	-1.4585522396e-02	-1.4531322876e-02	-1.4451767439e-02	-1.4610961150e-02	-1.4489843453e-02	-1.4564734268e-02	-1.4637146777e-02	-1.4523873359e-02	-1.4577200263e-02	-1.4586623146e-02	-1.4450170631e-02	-1.4391021761e-02	-1.4363630255e-02	-1.4453803583e-02	-1.4513366780e-02	-1.4317633135e-02	-1.4531634460e-02	-1.4403738310e-02	-1.4539418166e-02	-1.4300893200e-02
1.0610450092e-02	-1.4610415048e-02	-1.4518224024e-02	-1.4552232931e-02	-1.4556941328e-02	-1.4557257739e-02	-1.4515495824e-02	-1.4560851551e-02	-1.4506889791e-02	-1.4427620779e-02	-1.4584755943e-02	-1.4464279670e-02	-1.4535949567e-02	-1.4609187849e-02	-1.4496517768e-02	-1.4547117356e-02	-1.4555320670e-02	-1.4425927525e-02	-1.4366998640e-02	-1.4339747112e-02	-1.4428201830e-02	-1.4485782326e-02	-1.4293835529e-02	-1.4510510704e-02	-1.4383243163e-02	-1.4513713662e-02	-1.4280488735e-02
1.0690984528e-02	-1.4580988779e-02	-1.4489085046e-02	-1.4520963186e-02	-1.4524572269e-02	-1.4523915149e-02	-1.4486181758e-02	-1.4536116899e-02	-1.4482393408e-02	-1.4403411468e-02	-1.4558484417e-02	-1.4438650881e-02	-1.4507094540e-02	-1.4581167141e-02	-1.4469101118e-02	-1.4516974740e-02	-1.4523968570e-02	-1.4401621621e-02	-1.4342913214e-02	-1.4315801950e-02	-1.4402535098e-02	-1.4458137088e-02	-1.4269976156e-02	-1.4489306782e-02	-1.4362670236e-02	-1.4487911608e-02	-1.4260006835e-02
1.0771823443e-02	-1.4551512487e-02	-1.4459896848e-02	-1.4489649837e-02	-1.4492171789e-02	-1.4490558086e-02	-1.4456819046e-02	-1.4511318779e-02	-1.4457834060e-02	-1.4379139834e-02	-1.4532146947e-02	-1.4412957450e-02	-1.4478169631e-02	-1.4553085158e-02	-1.4441623893e-02	-1.4486773035e-02	-1.4492567632e-02	-1.4377253252e-02	-1.4318765810e-02	-1.4291795096e-02	-1.4376803752e-02	-1.4430431564e-02	-1.4246055338e-02	-1.4468022693e-02	-1.4342019528e-02	-1.4462012003e-02	-1.4239447498e-02
1.0852966836e-02	-1.4521986793e-02	-1.4430660049e-02	-1.4458293628e-02	-1.4459740773e-02	-1.4457187524e-02	-1.4427408319e-02	-1.4486457530e-02	-1.4433212084e-02	-1.4354806208e-02	-1.4505743911e-02	-1.4387199742e-02	-1.4449175282e-02	-1.4524942405e-02	-1.4414086582e-02	-1.4456512860e-02	-1.4461118646e-02	-1.4352822752e-02	-1.4294556758e-02	-1.4267726876e-02	-1.4351008160e-02	-1.4402666255e-02	-1.4222073403e-02	-1.4446658439e-02	-1.4321291040e-02	-1.4436014849e-02	-1.4218810725e-02
1.0934414706e-02	-1.4492412324e-02	-1.4401375270e-02	-1.4426895305e-02	-1.4427280104e-02	-1.4423804436e-02	-1.4397950208e-02	-1.4461533496e-02	-1.4408527815e-02	-1.4330410921e-02	-1.4479275689e-02	-1.4361378124e-02	-1.4420111940e-02	-1.4496739389e-02	-1.4386489674e-02	-1.4426194841e-02	-1.4429622402e-02	-1.4328330453e-02	-1.4270286388e-02	-1.4243597618e-02	-1.4325148690e-02	-1.4374841662e-02	-1.4198030677e-02	-1.4425214019e-02	-1.4300484771e-02	-1.4409920144e-02	-1.4198096515e-02
1.1016167055e-02	-1.4462789703e-02	-1.4372043131e-02	-1.4395455612e-02	-1.4394790665e-02	-1.4390409790e-02	-1.4368445346e-02	-1.4436547017e-02	-1.4383781592e-02	-1.4305954307e-02	-1.4452742661e-02	-1.4335492963e-02	-1.4390980052e-02	-1.4468476620e-02	-1.4358833660e-02	-1.4395819602e-02	-1.4398079696e-02	-1.4303776692e-02	-1.4245955032e-02	-1.4219407649e-02	-1.4299225712e-02	-1.4346958292e-02	-1.4173927487e-02	-1.4403689432e-02	-1.4279600722e-02	-1.4383727888e-02	-1.4177304869e-02
1.1098223882e-02	-1.4433119557e-02	-1.4342664257e-02	-1.4363975298e-02	-1.4362273340e-02	-1.4357004555e-02	-1.4338894368e-02	-1.4411498439e-02	-1.4358973755e-02	-1.4281436701e-02	-1.4426145210e-02	-1.4309544630e-02	-1.4361780066e-02	-1.4440154609e-02	-1.4331119034e-02	-1.4365387772e-02	-1.4366491327e-02	-1.4279161806e-02	-1.4221563023e-02	-1.4195157301e-02	-1.4273239596e-02	-1.4319016650e-02	-1.4149764164e-02	-1.4382084680e-02	-1.4258638892e-02	-1.4357438083e-02	-1.4156435787e-02
1.1180585187e-02	-1.4403402514e-02	-1.4313239270e-02	-1.4332455109e-02	-1.4329729015e-02	-1.4323589698e-02	-1.4309297907e-02	-1.4386388107e-02	-1.4334104645e-02	-1.4256858437e-02	-1.4399483719e-02	-1.4283533494e-02	-1.4332512434e-02	-1.4411773869e-02	-1.4303346291e-02	-1.4334899981e-02	-1.4334858094e-02	-1.4254486133e-02	-1.4197110694e-02	-1.4170846906e-02	-1.4247190717e-02	-1.4291017245e-02	-1.4125541038e-02	-1.4360399761e-02	-1.4237599282e-02	-1.4331050727e-02	-1.4135489269e-02
1.1263250970e-02	-1.4373639201e-02	-1.4283768794e-02	-1.4300895795e-02	-1.4297158575e-02	-1.4290166182e-02	-1.4279656600e-02	-1.4361216366e-02	-1.4309174603e-02	-1.4232219853e-02	-1.4372758573e-02	-1.4257459927e-02	-1.4303177607e-02	-1.4383334916e-02	-1.4275515928e-02	-1.4304356863e-02	-1.4303180802e-02	-1.4229750012e-02	-1.4172598382e-02	-1.4146476794e-02	-1.4221079447e-02	-1.4262960586e-02	-1.4101258440e-02	-1.4338634676e-02	-1.4216481891e-02	-1.4304565821e-02	-1.4114465314e-02
1.1346221230e-02	-1.4343830249e-02	-1.4254253457e-02	-1.4269298105e-02	-1.4264562905e-02	-1.4256734969e-02	-1.4249971082e-02	-1.4335983565e-02	-1.4284183972e-02	-1.4207521286e-02	-1.4345970159e-02	-1.4231324303e-02	-1.4273776039e-02	-1.4354838266e-02	-1.4247628443e-02	-1.4273759052e-02	-1.4271460257e-02	-1.4204953785e-02	-1.4148026424e-02	-1.4122047302e-02	-1.4194906162e-02	-1.4234847187e-02	-1.4076916704e-02	-1.4316789426e-02	-1.4195286720e-02	-1.4277983364e-02	-1.4093363923e-02
1.1429495969e-02	-1.4313976287e-02	-1.4224693883e-02	-1.4237662788e-02	-1.4231942891e-02	-1.4223297020e-02	-1.4220241992e-02	-1.4310690054e-02	-1.4259133098e-02	-1.4182763077e-02	-1.4319118864e-02	-1.4205126997e-02	-1.4244308186e-02	-1.4326284439e-02	-1.4219684336e-02	-1.4243107186e-02	-1.4239697270e-02	-1.4180097792e-02	-1.4123395156e-02	-1.4097558762e-02	-1.4168671239e-02	-1.4206677560e-02	-1.4052516164e-02	-1.4294864009e-02	-1.4174013769e-02	-1.4251303357e-02	-1.4072185096e-02
1.1513075186e-02	-1.4284077946e-02	-1.4195090700e-02	-1.4205990596e-02	-1.4199299420e-02	-1.4189853291e-02	-1.4190469968e-02	-1.4285336182e-02	-1.4234022325e-02	-1.4157945565e-02	-1.4292205078e-02	-1.4178868384e-02	-1.4214774506e-02	-1.4297673955e-02	-1.4191684111e-02	-1.4212401904e-02	-1.4207892653e-02	-1.4155182378e-02	-1.4098704918e-02	-1.4073011512e-02	-1.4142375056e-02	-1.4178452221e-02	-1.4028057154e-02	-1.4272858426e-02	-1.4152663037e-02	-1.4224525800e-02	-1.4050928832e-02
1.1596958881e-02	-1.4254135858e-02	-1.4165444536e-02	-1.4174282281e-02	-1.4166633378e-02	-1.4156404739e-02	-1.4160655650e-02	-1.4259922301e-02	-1.4208852001e-02	-1.4133069093e-02	-1.4265229192e-02	-1.4152548843e-02	-1.4185175456e-02	-1.4269007337e-02	-1.4163628272e-02	-1.4181643850e-02	-1.4176047222e-02	-1.4130207886e-02	-1.4073956052e-02	-1.4048405890e-02	-1.4116017992e-02	-1.4150171689e-02	-1.4003540012e-02	-1.4250772677e-02	-1.4131234525e-02	-1.4197650693e-02	-1.4029595132e-02
1.1681147054e-02	-1.4224150657e-02	-1.4135756021e-02	-1.4142538594e-02	-1.4133945653e-02	-1.4122952316e-02	-1.4130799676e-02	-1.4234448764e-02	-1.4183622474e-02	-1.4108134004e-02	-1.4238191598e-02	-1.4126168752e-02	-1.4155511499e-02	-1.4240285110e-02	-1.4135517324e-02	-1.4150833668e-02	-1.4144161795e-02	-1.4105174663e-02	-1.4049148897e-02	-1.4023742233e-02	-1.4089600429e-02	-1.4121836483e-02	-1.3978965076e-02	-1.4228606762e-02	-1.4109728232e-02	-1.4170678035e-02	-1.4008183996e-02
1.1765639705e-02	-1.4194122975e-02	-1.4106025784e-02	-1.4110760289e-02	-1.4101237130e-02	-1.4089496973e-02	-1.4100902688e-02	-1.4208915925e-02	-1.4158334094e-02	-1.4083140641e-02	-1.4211092688e-02	-1.4099728491e-02	-1.4125783095e-02	-1.4211507800e-02	-1.4107351776e-02	-1.4119972005e-02	-1.4112237195e-02	-1.4080083055e-02	-1.4024283797e-02	-1.3999020883e-02	-1.4063122748e-02	-1.4093447125e-02	-1.3954332685e-02	-1.4206360681e-02	-1.4088144159e-02	-1.4143607827e-02	-1.3986695424e-02
1.1850436834e-02	-1.4164053449e-02	-1.4076254456e-02	-1.4078948120e-02	-1.4068508698e-02	-1.4056039658e-02	-1.4070965329e-02	-1.4183324140e-02	-1.4132987212e-02	-1.4058089351e-02	-1.4183932859e-02	-1.4073228443e-02	-1.4095990709e-02	-1.4182675936e-02	-1.4079132137e-02	-1.4089059509e-02	-1.4080274246e-02	-1.4054933410e-02	-1.3999361097e-02	-1.3974242180e-02	-1.4036585334e-02	-1.4065004137e-02	-1.3929643178e-02	-1.4184034434e-02	-1.4066482305e-02	-1.4116440069e-02	-1.3965129415e-02
1.1935538441e-02	-1.4133942712e-02	-1.4046442669e-02	-1.4047102841e-02	-1.4035761244e-02	-1.4022581317e-02	-1.4040988240e-02	-1.4157673766e-02	-1.4107582179e-02	-1.4032980481e-02	-1.4156712507e-02	-1.4046668989e-02	-1.4066134807e-02	-1.4153790048e-02	-1.4050858919e-02	-1.4058096833e-02	-1.4048273775e-02	-1.4029726078e-02	-1.3974381141e-02	-1.3949406466e-02	-1.4009988571e-02	-1.4036508045e-02	-1.3904896899e-02	-1.4161628021e-02	-1.4044742671e-02	-1.4089174760e-02	-1.3943485970e-02
1.2020944526e-02	-1.4103791402e-02	-1.4016591054e-02	-1.4015225206e-02	-1.4002995657e-02	-1.3989122892e-02	-1.4010972064e-02	-1.4131965161e-02	-1.4082119349e-02	-1.4007814377e-02	-1.4129432029e-02	-1.4020050515e-02	-1.4036215856e-02	-1.4124850669e-02	-1.4022532635e-02	-1.4027084630e-02	-1.4016236613e-02	-1.4004461411e-02	-1.3949344277e-02	-1.3924514086e-02	-1.3983332846e-02	-1.4007959377e-02	-1.3880094188e-02	-1.4139141442e-02	-1.4022925256e-02	-1.4061811901e-02	-1.3921765089e-02
1.2106655089e-02	-1.4073600156e-02	-1.3986700246e-02	-1.3983315972e-02	-1.3970212822e-02	-1.3955665324e-02	-1.3980917447e-02	-1.4106198684e-02	-1.4056599077e-02	-1.3982591391e-02	-1.4102091824e-02	-1.3993373406e-02	-1.4006234324e-02	-1.4095858332e-02	-1.3994153801e-02	-1.3996023557e-02	-1.3984163595e-02	-1.3979139758e-02	-1.3924250851e-02	-1.3899565384e-02	-1.3956618546e-02	-1.3979358661e-02	-1.3855235391e-02	-1.4116574697e-02	-1.4001030061e-02	-1.4034351492e-02	-1.3899966771e-02
1.2192670130e-02	-1.4043369611e-02	-1.3956770878e-02	-1.3951375895e-02	-1.3937413629e-02	-1.3922209550e-02	-1.3950825033e-02	-1.4080374696e-02	-1.4031021718e-02	-1.3957311871e-02	-1.4074692294e-02	-1.3966638050e-02	-1.3976190683e-02	-1.4066813574e-02	-1.3965722933e-02	-1.3964914272e-02	-1.3952055556e-02	-1.3953761475e-02	-1.3899101214e-02	-1.3874560707e-02	-1.3929846062e-02	-1.3950706428e-02	-1.3830320853e-02	-1.4093927785e-02	-1.3979057086e-02	-1.4006793532e-02	-1.3878091017e-02
1.2278989649e-02	-1.4013100406e-02	-1.3926803585e-02	-1.3919405732e-02	-1.3904598965e-02	-1.3888756506e-02	-1.3920695467e-02	-1.4054493558e-02	-1.4005387630e-02	-1.3931976171e-02	-1.4047233841e-02	-1.3939844834e-02	-1.3946085405e-02	-1.4037716932e-02	-1.3937240551e-02	-1.3933757437e-02	-1.3919913335e-02	-1.3928326915e-02	-1.3873895715e-02	-1.3849500401e-02	-1.3903015782e-02	-1.3922003211e-02	-1.3805350920e-02	-1.4071200708e-02	-1.3957006330e-02	-1.3979138023e-02	-1.3856137827e-02
1.2365613646e-02	-1.3982793182e-02	-1.3896799002e-02	-1.3887406239e-02	-1.3871769719e-02	-1.3855307122e-02	-1.3890529396e-02	-1.4028555634e-02	-1.3979697171e-02	-1.3906584643e-02	-1.4019716867e-02	-1.3912994149e-02	-1.3915918964e-02	-1.4008568947e-02	-1.3908707176e-02	-1.3902553714e-02	-1.3887737776e-02	-1.3902836434e-02	-1.3848634706e-02	-1.3824384815e-02	-1.3876128100e-02	-1.3893249545e-02	-1.3780325939e-02	-1.4048393465e-02	-1.3934877794e-02	-1.3951384962e-02	-1.3834107200e-02
1.2452542121e-02	-1.3952448577e-02	-1.3866757765e-02	-1.3855378174e-02	-1.3838926777e-02	-1.3821862329e-02	-1.3860327467e-02	-1.4002561289e-02	-1.3953950701e-02	-1.3881137642e-02	-1.3992141779e-02	-1.3886086386e-02	-1.3885691835e-02	-1.3979370161e-02	-1.3880123329e-02	-1.3871303769e-02	-1.3855529724e-02	-1.3877290389e-02	-1.3823318539e-02	-1.3799214300e-02	-1.3849183409e-02	-1.3864445966e-02	-1.3755246260e-02	-1.4025506055e-02	-1.3912671477e-02	-1.3923534352e-02	-1.3811999137e-02
1.2539775075e-02	-1.3922067234e-02	-1.3836680512e-02	-1.3823322297e-02	-1.3806071029e-02	-1.3788423052e-02	-1.3830090328e-02	-1.3976510887e-02	-1.3928148580e-02	-1.3855635522e-02	-1.3964508982e-02	-1.3859121938e-02	-1.3855404495e-02	-1.3950121116e-02	-1.3851489535e-02	-1.3840008271e-02	-1.3823290028e-02	-1.3851689139e-02	-1.3797947570e-02	-1.3773989206e-02	-1.3822182103e-02	-1.3835593013e-02	-1.3730112233e-02	-1.4002538480e-02	-1.3890387380e-02	-1.3895586191e-02	-1.3789813638e-02
1.2627312506e-02	-1.3891649793e-02	-1.3806567880e-02	-1.3791239365e-02	-1.3773203361e-02	-1.3754990214e-02	-1.3799818627e-02	-1.3950404797e-02	-1.3902291171e-02	-1.3830078641e-02	-1.3936818884e-02	-1.3832101198e-02	-1.3825057425e-02	-1.3920822359e-02	-1.3822806322e-02	-1.3808667889e-02	-1.3791019538e-02	-1.3826033042e-02	-1.3772522153e-02	-1.3748709885e-02	-1.3795124579e-02	-1.3806691226e-02	-1.3704924209e-02	-1.3979490738e-02	-1.3868025502e-02	-1.3867540480e-02	-1.3767550703e-02
1.2715154415e-02	-1.3861196898e-02	-1.3776420508e-02	-1.3759130138e-02	-1.3740324661e-02	-1.3721564735e-02	-1.3769513014e-02	-1.3924243387e-02	-1.3876378838e-02	-1.3804467357e-02	-1.3909071894e-02	-1.3805024563e-02	-1.3794651104e-02	-1.3891474438e-02	-1.3794074216e-02	-1.3777283296e-02	-1.3758719109e-02	-1.3800322460e-02	-1.3747042644e-02	-1.3723376691e-02	-1.3768011234e-02	-1.3777741148e-02	-1.3679682541e-02	-1.3956362830e-02	-1.3845585844e-02	-1.3839397219e-02	-1.3745210331e-02
1.2803300802e-02	-1.3830709192e-02	-1.3746239034e-02	-1.3726995375e-02	-1.3707435817e-02	-1.3688147532e-02	-1.3739174138e-02	-1.3898027026e-02	-1.3850411944e-02	-1.3778802028e-02	-1.3881268424e-02	-1.3777892428e-02	-1.3764186014e-02	-1.3862077901e-02	-1.3765293748e-02	-1.3745855167e-02	-1.3726389598e-02	-1.3774557755e-02	-1.3721509402e-02	-1.3697989980e-02	-1.3740842466e-02	-1.3748743322e-02	-1.3654387582e-02	-1.3933154757e-02	-1.3823068406e-02	-1.3811156407e-02	-1.3722792523e-02
1.2891751667e-02	-1.3800187317e-02	-1.3716024098e-02	-1.3694835837e-02	-1.3674537715e-02	-1.3654739517e-02	-1.3708802649e-02	-1.3871756085e-02	-1.3824390857e-02	-1.3753083017e-02	-1.3853408884e-02	-1.3750705192e-02	-1.3733662640e-02	-1.3832633300e-02	-1.3736465449e-02	-1.3714384180e-02	-1.3694031866e-02	-1.3748739290e-02	-1.3695922785e-02	-1.3672550105e-02	-1.3713618677e-02	-1.3719698295e-02	-1.3629039688e-02	-1.3909866517e-02	-1.3800473187e-02	-1.3782818046e-02	-1.3700297278e-02
1.2980507011e-02	-1.3769631920e-02	-1.3685776340e-02	-1.3662652283e-02	-1.3641631244e-02	-1.3621341602e-02	-1.3678399199e-02	-1.3845430936e-02	-1.3798315943e-02	-1.3727310684e-02	-1.3825493690e-02	-1.3723463254e-02	-1.3703081468e-02	-1.3803141188e-02	-1.3707589853e-02	-1.3682871013e-02	-1.3661646777e-02	-1.3722867429e-02	-1.3670283153e-02	-1.3647057426e-02	-1.3686340268e-02	-1.3690606614e-02	-1.3603639214e-02	-1.3886498111e-02	-1.3777800187e-02	-1.3754382133e-02	-1.3677724598e-02
1.3069566832e-02	-1.3739043644e-02	-1.3655496401e-02	-1.3630445475e-02	-1.3608717290e-02	-1.3587954691e-02	-1.3647964438e-02	-1.3819051953e-02	-1.3772187570e-02	-1.3701485392e-02	-1.3797523254e-02	-1.3696167016e-02	-1.3672442984e-02	-1.3773602120e-02	-1.3678667496e-02	-1.3651316350e-02	-1.3629235196e-02	-1.3696942538e-02	-1.3644590869e-02	-1.3621512300e-02	-1.3659007641e-02	-1.3661468829e-02	-1.3578186520e-02	-1.3863049539e-02	-1.3755049407e-02	-1.3725848671e-02	-1.3655074481e-02
1.3158931131e-02	-1.3708423136e-02	-1.3625184923e-02	-1.3598216174e-02	-1.3575796738e-02	-1.3554579690e-02	-1.3617499020e-02	-1.3792619510e-02	-1.3746006110e-02	-1.3675607505e-02	-1.3769497994e-02	-1.3668816880e-02	-1.3641747678e-02	-1.3744016653e-02	-1.3649698915e-02	-1.3619720875e-02	-1.3596797992e-02	-1.3670964984e-02	-1.3618846295e-02	-1.3595915087e-02	-1.3631621202e-02	-1.3632285492e-02	-1.3552681962e-02	-1.3839520801e-02	-1.3732220847e-02	-1.3697217658e-02	-1.3632346928e-02
1.3248599908e-02	-1.3677771041e-02	-1.3594842548e-02	-1.3565965140e-02	-1.3542870476e-02	-1.3521217497e-02	-1.3587003598e-02	-1.3766133984e-02	-1.3719771931e-02	-1.3649677390e-02	-1.3741418328e-02	-1.3641413249e-02	-1.3610996041e-02	-1.3714385347e-02	-1.3620684649e-02	-1.3588085273e-02	-1.3564336038e-02	-1.3644935136e-02	-1.3593049794e-02	-1.3570266148e-02	-1.3604181356e-02	-1.3603057157e-02	-1.3527125901e-02	-1.3815911897e-02	-1.3709314506e-02	-1.3668489095e-02	-1.3609541938e-02
1.3338573164e-02	-1.3647088008e-02	-1.3564469918e-02	-1.3533693137e-02	-1.3509939390e-02	-1.3487869008e-02	-1.3556478823e-02	-1.3739595752e-02	-1.3693485408e-02	-1.3623695413e-02	-1.3713284675e-02	-1.3613956528e-02	-1.3580188564e-02	-1.3684708762e-02	-1.3591625239e-02	-1.3556410235e-02	-1.3531850209e-02	-1.3618853363e-02	-1.3567201732e-02	-1.3544565845e-02	-1.3576688510e-02	-1.3573784378e-02	-1.3501518699e-02	-1.3792222827e-02	-1.3686330385e-02	-1.3639662982e-02	-1.3586659512e-02
1.3428850897e-02	-1.3616374683e-02	-1.3534067677e-02	-1.3501400925e-02	-1.3477004363e-02	-1.3454535116e-02	-1.3525925350e-02	-1.3713005192e-02	-1.3667146914e-02	-1.3597661941e-02	-1.3685097455e-02	-1.3586447123e-02	-1.3549325743e-02	-1.3654987461e-02	-1.3562521228e-02	-1.3524696451e-02	-1.3499341384e-02	-1.3592720036e-02	-1.3541302476e-02	-1.3518814541e-02	-1.3549143073e-02	-1.3544467714e-02	-1.3475860717e-02	-1.3768453591e-02	-1.3663268483e-02	-1.3610739318e-02	-1.3563699650e-02
1.3519433109e-02	-1.3585631715e-02	-1.3503636468e-02	-1.3469089267e-02	-1.3444066283e-02	-1.3421216710e-02	-1.3495343834e-02	-1.3686362684e-02	-1.3640756823e-02	-1.3571577344e-02	-1.3656857091e-02	-1.3558885443e-02	-1.3518408072e-02	-1.3625222008e-02	-1.3533373161e-02	-1.3492944616e-02	-1.3466810442e-02	-1.3566535527e-02	-1.3515352393e-02	-1.3493012601e-02	-1.3521545454e-02	-1.3515107723e-02	-1.3450152319e-02	-1.3744604189e-02	-1.3640128801e-02	-1.3581718104e-02	-1.3540662352e-02
1.3610319798e-02	-1.3554859752e-02	-1.3473176935e-02	-1.3436758925e-02	-1.3411126032e-02	-1.3387914674e-02	-1.3464734929e-02	-1.3659668610e-02	-1.3614315511e-02	-1.3545441993e-02	-1.3628564005e-02	-1.3531271897e-02	-1.3487436049e-02	-1.3595412970e-02	-1.3504181583e-02	-1.3461155425e-02	-1.3434258270e-02	-1.3540300209e-02	-1.3489351852e-02	-1.3467160391e-02	-1.3493896066e-02	-1.3485704966e-02	-1.3424393870e-02	-1.3720674621e-02	-1.3616911339e-02	-1.3552599340e-02	-1.3517547617e-02
1.3701510965e-02	-1.3524059443e-02	-1.3442689724e-02	-1.3404410661e-02	-1.3378184496e-02	-1.3354629889e-02	-1.3434099290e-02	-1.3632923352e-02	-1.3587823356e-02	-1.3519256260e-02	-1.3600218623e-02	-1.3503606894e-02	-1.3456410173e-02	-1.3565560916e-02	-1.3474947044e-02	-1.3429329576e-02	-1.3401685752e-02	-1.3514014456e-02	-1.3463301223e-02	-1.3441258278e-02	-1.3466195320e-02	-1.3456260008e-02	-1.3398585737e-02	-1.3696664887e-02	-1.3593616096e-02	-1.3523383025e-02	-1.3494355446e-02
1.3793006611e-02	-1.3493231438e-02	-1.3412175480e-02	-1.3372045239e-02	-1.3345242556e-02	-1.3321363233e-02	-1.3403437573e-02	-1.3606127293e-02	-1.3561280737e-02	-1.3493020516e-02	-1.3571821371e-02	-1.3475890848e-02	-1.3425330945e-02	-1.3535666415e-02	-1.3445670093e-02	-1.3397467772e-02	-1.3369093780e-02	-1.3487678646e-02	-1.3437200877e-02	-1.3415306629e-02	-1.3438443631e-02	-1.3426773411e-02	-1.3372728286e-02	-1.3672574986e-02	-1.3570243072e-02	-1.3494069160e-02	-1.3471085839e-02
1.3884806734e-02	-1.3462376387e-02	-1.3381634848e-02	-1.3339663422e-02	-1.3312301098e-02	-1.3288115578e-02	-1.3372750435e-02	-1.3579280819e-02	-1.3534688033e-02	-1.3466735137e-02	-1.3543372677e-02	-1.3448124171e-02	-1.3394198867e-02	-1.3505730041e-02	-1.3416351282e-02	-1.3365570713e-02	-1.3336483247e-02	-1.3461293154e-02	-1.3411051188e-02	-1.3389305816e-02	-1.3410641415e-02	-1.3397245744e-02	-1.3346821886e-02	-1.3648404920e-02	-1.3546792269e-02	-1.3464657745e-02	-1.3447738795e-02
1.3976911336e-02	-1.3431494941e-02	-1.3351068474e-02	-1.3307265972e-02	-1.3279361002e-02	-1.3254887794e-02	-1.3342038531e-02	-1.3552384315e-02	-1.3508045626e-02	-1.3440400498e-02	-1.3514872970e-02	-1.3420307277e-02	-1.3363014443e-02	-1.3475752367e-02	-1.3386991166e-02	-1.3333639107e-02	-1.3303855048e-02	-1.3434858359e-02	-1.3384852529e-02	-1.3363256207e-02	-1.3382789087e-02	-1.3367677575e-02	-1.3320866906e-02	-1.3624154687e-02	-1.3523263684e-02	-1.3435148779e-02	-1.3424314315e-02
1.4069320415e-02	-1.3400587751e-02	-1.3320477006e-02	-1.3274853652e-02	-1.3246423150e-02	-1.3221680745e-02	-1.3311302520e-02	-1.3525438170e-02	-1.3481353898e-02	-1.3414016976e-02	-1.3486322680e-02	-1.3392440584e-02	-1.3331778179e-02	-1.3445733970e-02	-1.3357590300e-02	-1.3301673660e-02	-1.3271210083e-02	-1.3408374640e-02	-1.3358605275e-02	-1.3337158176e-02	-1.3354887067e-02	-1.3338069474e-02	-1.3294863719e-02	-1.3599824289e-02	-1.3499657320e-02	-1.3405542264e-02	-1.3400812399e-02
1.4162033973e-02	-1.3369655469e-02	-1.3289861089e-02	-1.3242427225e-02	-1.3213488424e-02	-1.3188495291e-02	-1.3280543057e-02	-1.3498442772e-02	-1.3454613233e-02	-1.3387584948e-02	-1.3457722240e-02	-1.3364524508e-02	-1.3300490583e-02	-1.3415675426e-02	-1.3328149241e-02	-1.3269675083e-02	-1.3238549253e-02	-1.3381842379e-02	-1.3332309802e-02	-1.3311012095e-02	-1.3326935774e-02	-1.3308422013e-02	-1.3268812695e-02	-1.3575413724e-02	-1.3475973174e-02	-1.3375838198e-02	-1.3377233046e-02
1.4255052008e-02	-1.3338698746e-02	-1.3259221373e-02	-1.3209987455e-02	-1.3180557703e-02	-1.3155332290e-02	-1.3249760801e-02	-1.3471398512e-02	-1.3427824015e-02	-1.3361104793e-02	-1.3429072082e-02	-1.3336559468e-02	-1.3269152163e-02	-1.3385577317e-02	-1.3298668549e-02	-1.3237644088e-02	-1.3205873463e-02	-1.3355261958e-02	-1.3305966489e-02	-1.3284818339e-02	-1.3298935629e-02	-1.3278735768e-02	-1.3242714209e-02	-1.3550922994e-02	-1.3452211249e-02	-1.3346036581e-02	-1.3353576258e-02
1.4348374522e-02	-1.3307718235e-02	-1.3228558503e-02	-1.3177535105e-02	-1.3147631868e-02	-1.3122192593e-02	-1.3218956411e-02	-1.3444305780e-02	-1.3400986631e-02	-1.3334576894e-02	-1.3400372643e-02	-1.3308545884e-02	-1.3237763430e-02	-1.3355440224e-02	-1.3269148785e-02	-1.3205581390e-02	-1.3173183622e-02	-1.3328633759e-02	-1.3279575714e-02	-1.3258577283e-02	-1.3270887054e-02	-1.3249011314e-02	-1.3216568635e-02	-1.3526352097e-02	-1.3428371543e-02	-1.3316137414e-02	-1.3329842033e-02
1.4442001514e-02	-1.3276714588e-02	-1.3197873129e-02	-1.3145070939e-02	-1.3114711796e-02	-1.3089077048e-02	-1.3188130543e-02	-1.3417164970e-02	-1.3374101469e-02	-1.3308001630e-02	-1.3371624357e-02	-1.3280484177e-02	-1.3206324897e-02	-1.3325264731e-02	-1.3239590512e-02	-1.3173487706e-02	-1.3140480640e-02	-1.3301958167e-02	-1.3253137857e-02	-1.3232289305e-02	-1.3242790473e-02	-1.3219249230e-02	-1.3190376349e-02	-1.3501701034e-02	-1.3404454056e-02	-1.3286140697e-02	-1.3306030371e-02
1.4535932983e-02	-1.3245688460e-02	-1.3167165900e-02	-1.3112595718e-02	-1.3081798366e-02	-1.3055986497e-02	-1.3157283858e-02	-1.3389976475e-02	-1.3347168916e-02	-1.3281379384e-02	-1.3342827663e-02	-1.3252374772e-02	-1.3174837078e-02	-1.3295051423e-02	-1.3209994295e-02	-1.3141363756e-02	-1.3107765430e-02	-1.3275235569e-02	-1.3226653299e-02	-1.3205954782e-02	-1.3214646312e-02	-1.3189450094e-02	-1.3164137728e-02	-1.3476969805e-02	-1.3380458789e-02	-1.3256046430e-02	-1.3282141273e-02
1.4630168931e-02	-1.3214640503e-02	-1.3136437463e-02	-1.3080110207e-02	-1.3048892455e-02	-1.3022921780e-02	-1.3126417014e-02	-1.3362740690e-02	-1.3320189364e-02	-1.3254710542e-02	-1.3313982999e-02	-1.3224218091e-02	-1.3143300488e-02	-1.3264800888e-02	-1.3180360700e-02	-1.3109210260e-02	-1.3075038911e-02	-1.3248466352e-02	-1.3200122423e-02	-1.3179574093e-02	-1.3186454996e-02	-1.3159614490e-02	-1.3137853150e-02	-1.3452158411e-02	-1.3356385742e-02	-1.3225854613e-02	-1.3258174739e-02
1.4724709356e-02	-1.3183571371e-02	-1.3105688468e-02	-1.3047615168e-02	-1.3015994939e-02	-1.2989883729e-02	-1.3095530671e-02	-1.3335458013e-02	-1.3293163203e-02	-1.3227995489e-02	-1.3285090808e-02	-1.3196014561e-02	-1.3111715646e-02	-1.3234513715e-02	-1.3150690297e-02	-1.3077027945e-02	-1.3042302001e-02	-1.3221650903e-02	-1.3173545613e-02	-1.3153147621e-02	-1.3158216954e-02	-1.3129743001e-02	-1.3111522995e-02	-1.3427266850e-02	-1.3332234914e-02	-1.3195565245e-02	-1.3234130769e-02
1.4819554260e-02	-1.3152481718e-02	-1.3074919565e-02	-1.3015111364e-02	-1.2983106693e-02	-1.2956873175e-02	-1.3064625487e-02	-1.3308128841e-02	-1.3266090826e-02	-1.3201234610e-02	-1.3256151529e-02	-1.3167764608e-02	-1.3080083069e-02	-1.3204190496e-02	-1.3120983655e-02	-1.3044817535e-02	-1.3009555622e-02	-1.3194789612e-02	-1.3146923254e-02	-1.3126675745e-02	-1.3129932615e-02	-1.3099836212e-02	-1.3085147644e-02	-1.3402295123e-02	-1.3308006306e-02	-1.3165178327e-02	-1.3210009363e-02
1.4914703642e-02	-1.3121372199e-02	-1.3044131404e-02	-1.2982599558e-02	-1.2950228591e-02	-1.2923890942e-02	-1.3033702124e-02	-1.3280753572e-02	-1.3238972627e-02	-1.3174428294e-02	-1.3227165607e-02	-1.3139468661e-02	-1.3048403280e-02	-1.3173831823e-02	-1.3091241346e-02	-1.3012579759e-02	-1.2976800702e-02	-1.3167882871e-02	-1.3120255732e-02	-1.3100158849e-02	-1.3101602410e-02	-1.3069894711e-02	-1.3058727479e-02	-1.3377243230e-02	-1.3283699917e-02	-1.3134693858e-02	-1.3185810520e-02
1.5010157502e-02	-1.3090243469e-02	-1.3013324634e-02	-1.2950080513e-02	-1.2917361507e-02	-1.2890937848e-02	-1.3002761240e-02	-1.3253332609e-02	-1.3211809001e-02	-1.3147576931e-02	-1.3198133486e-02	-1.3111127150e-02	-1.3016676800e-02	-1.3143438293e-02	-1.3061463945e-02	-1.2980315350e-02	-1.2944038169e-02	-1.3140931071e-02	-1.3093543434e-02	-1.3073597318e-02	-1.3073226770e-02	-1.3039919088e-02	-1.3032262883e-02	-1.3352111171e-02	-1.3259315748e-02	-1.3104111839e-02	-1.3161534241e-02
1.5105915839e-02	-1.3059096183e-02	-1.2982499906e-02	-1.2917554992e-02	-1.2884506314e-02	-1.2858014709e-02	-1.2971803496e-02	-1.3225866351e-02	-1.3184600344e-02	-1.3120680910e-02	-1.3169055613e-02	-1.3082740505e-02	-1.2984904153e-02	-1.3113010501e-02	-1.3031652028e-02	-1.2948025040e-02	-1.2911268953e-02	-1.3113934606e-02	-1.3066786750e-02	-1.3046991537e-02	-1.3044806130e-02	-1.3009909934e-02	-1.3005754241e-02	-1.3326898946e-02	-1.3234853798e-02	-1.3073432270e-02	-1.3137180525e-02
1.5201978655e-02	-1.3027930996e-02	-1.2951657870e-02	-1.2885023755e-02	-1.2851663881e-02	-1.2825122334e-02	-1.2940829553e-02	-1.3198355202e-02	-1.3157347054e-02	-1.3093740624e-02	-1.3139932436e-02	-1.3054309160e-02	-1.2953085866e-02	-1.3082549047e-02	-1.3001806172e-02	-1.2915709565e-02	-1.2878493991e-02	-1.3086893870e-02	-1.3039986069e-02	-1.3020341892e-02	-1.3016340924e-02	-1.2979867841e-02	-1.2979201937e-02	-1.3301606554e-02	-1.3210314068e-02	-1.3042655151e-02	-1.3112749373e-02
1.5298345949e-02	-1.2996748564e-02	-1.2920799177e-02	-1.2852487566e-02	-1.2818835080e-02	-1.2792261528e-02	-1.2909840071e-02	-1.3170799566e-02	-1.3130049529e-02	-1.3066756465e-02	-1.3110764403e-02	-1.3025833548e-02	-1.2921222465e-02	-1.3052054532e-02	-1.2971926957e-02	-1.2883369663e-02	-1.2845714219e-02	-1.3059809260e-02	-1.3013141783e-02	-1.2993648772e-02	-1.2987831588e-02	-1.2949793405e-02	-1.2952606360e-02	-1.3276233997e-02	-1.3185696557e-02	-1.3011780481e-02	-1.3088240785e-02
1.5395017721e-02	-1.2965549542e-02	-1.2889924478e-02	-1.2819947187e-02	-1.2786020779e-02	-1.2759433090e-02	-1.2878835711e-02	-1.3143199849e-02	-1.3102708171e-02	-1.3039728827e-02	-1.3081551964e-02	-1.2997314105e-02	-1.2889314481e-02	-1.3021527558e-02	-1.2942014964e-02	-1.2851006075e-02	-1.2812930578e-02	-1.3032681172e-02	-1.2986254284e-02	-1.2966912565e-02	-1.2959278559e-02	-1.2919687223e-02	-1.2925967897e-02	-1.3250781274e-02	-1.3161001266e-02	-1.2980808261e-02	-1.3063654761e-02
1.5491993971e-02	-1.2934334586e-02	-1.2859034424e-02	-1.2787403378e-02	-1.2753221845e-02	-1.2726637814e-02	-1.2847817133e-02	-1.3115556457e-02	-1.3075323379e-02	-1.3012658105e-02	-1.3052295573e-02	-1.2968751267e-02	-1.2857362443e-02	-1.2990968730e-02	-1.2912070777e-02	-1.2818619544e-02	-1.2780144011e-02	-1.3005510005e-02	-1.2959323966e-02	-1.2940133662e-02	-1.2930682278e-02	-1.2889549894e-02	-1.2899286938e-02	-1.3225248384e-02	-1.3136228195e-02	-1.2949738491e-02	-1.3038991300e-02
1.5589274698e-02	-1.2903104353e-02	-1.2828129666e-02	-1.2754856900e-02	-1.2720439147e-02	-1.2693876489e-02	-1.2816784999e-02	-1.3087869799e-02	-1.3047895557e-02	-1.2985544697e-02	-1.3022995682e-02	-1.2940145472e-02	-1.2825366884e-02	-1.2960378655e-02	-1.2882094980e-02	-1.2786210814e-02	-1.2747355465e-02	-1.2978296158e-02	-1.2932351223e-02	-1.2913312456e-02	-1.2902043183e-02	-1.2859382018e-02	-1.2872563873e-02	-1.3199635329e-02	-1.3111377343e-02	-1.2918571170e-02	-1.3014250403e-02
1.5686859904e-02	-1.2871859500e-02	-1.2797210856e-02	-1.2722308516e-02	-1.2687673547e-02	-1.2661149899e-02	-1.2785739970e-02	-1.3060140284e-02	-1.3020425109e-02	-1.2958389001e-02	-1.2993652745e-02	-1.2911497160e-02	-1.2793328339e-02	-1.2929757941e-02	-1.2852088160e-02	-1.2753780634e-02	-1.2714565891e-02	-1.2951040033e-02	-1.2905336453e-02	-1.2886449337e-02	-1.2873361718e-02	-1.2829184198e-02	-1.2845799094e-02	-1.3173942108e-02	-1.3086448711e-02	-1.2887306299e-02	-1.2989432070e-02
1.5784749588e-02	-1.2840600681e-02	-1.2766278645e-02	-1.2689758985e-02	-1.2654925912e-02	-1.2628458821e-02	-1.2754682707e-02	-1.3032368322e-02	-1.2992912440e-02	-1.2931191414e-02	-1.2964267220e-02	-1.2882806771e-02	-1.2761247344e-02	-1.2899107198e-02	-1.2822050907e-02	-1.2721329753e-02	-1.2681776239e-02	-1.2923742031e-02	-1.2878280052e-02	-1.2859544702e-02	-1.2844638324e-02	-1.2798957039e-02	-1.2818992994e-02	-1.3148168720e-02	-1.3061442298e-02	-1.2855943878e-02	-1.2964536300e-02
1.5882943750e-02	-1.2809328555e-02	-1.2735333685e-02	-1.2657209067e-02	-1.2622197102e-02	-1.2595804028e-02	-1.2723613871e-02	-1.3004554325e-02	-1.2965357956e-02	-1.2903952338e-02	-1.2934839564e-02	-1.2854074747e-02	-1.2729124435e-02	-1.2868427039e-02	-1.2791983810e-02	-1.2688858923e-02	-1.2648987465e-02	-1.2896402556e-02	-1.2851182419e-02	-1.2832598944e-02	-1.2815873447e-02	-1.2768701146e-02	-1.2792145968e-02	-1.3122315166e-02	-1.3036358105e-02	-1.2824483907e-02	-1.2939563095e-02
1.5981442390e-02	-1.2778043777e-02	-1.2704376628e-02	-1.2624659522e-02	-1.2589487980e-02	-1.2563186287e-02	-1.2692534124e-02	-1.2976698707e-02	-1.2937762066e-02	-1.2876672175e-02	-1.2905370235e-02	-1.2825301532e-02	-1.2696960152e-02	-1.2837718078e-02	-1.2761887462e-02	-1.2656368899e-02	-1.2616200528e-02	-1.2869022013e-02	-1.2824043954e-02	-1.2805612461e-02	-1.2787067532e-02	-1.2738417128e-02	-1.2765258411e-02	-1.3096381447e-02	-1.3011196131e-02	-1.2792926385e-02	-1.2914512452e-02
1.6080245508e-02	-1.2746747005e-02	-1.2673408124e-02	-1.2592111110e-02	-1.2556799405e-02	-1.2530606359e-02	-1.2661444126e-02	-1.2948801882e-02	-1.2910125177e-02	-1.2849351327e-02	-1.2875859695e-02	-1.2796487572e-02	-1.2664755035e-02	-1.2806980931e-02	-1.2731762458e-02	-1.2623860439e-02	-1.2583416390e-02	-1.2841600808e-02	-1.2796865058e-02	-1.2778585650e-02	-1.2758221027e-02	-1.2708105596e-02	-1.2738330720e-02	-1.3070367561e-02	-1.2985956377e-02	-1.2761271313e-02	-1.2889384374e-02
1.6179353104e-02	-1.2715438896e-02	-1.2642428827e-02	-1.2559564588e-02	-1.2524132236e-02	-1.2498065001e-02	-1.2630344539e-02	-1.2920864266e-02	-1.2882447701e-02	-1.2821990198e-02	-1.2846308405e-02	-1.2767633311e-02	-1.2632509628e-02	-1.2776216216e-02	-1.2701609393e-02	-1.2591334300e-02	-1.2550636014e-02	-1.2814139347e-02	-1.2769646134e-02	-1.2751518911e-02	-1.2729334381e-02	-1.2677767161e-02	-1.2711363292e-02	-1.3044273509e-02	-1.2960638843e-02	-1.2729518691e-02	-1.2864178859e-02
1.6278765178e-02	-1.2684120106e-02	-1.2611439388e-02	-1.2527020716e-02	-1.2491487329e-02	-1.2465562960e-02	-1.2599236025e-02	-1.2892886276e-02	-1.2854730049e-02	-1.2794589193e-02	-1.2816716828e-02	-1.2738739199e-02	-1.2600224475e-02	-1.2745424552e-02	-1.2671428865e-02	-1.2558791244e-02	-1.2517860367e-02	-1.2786638040e-02	-1.2742387585e-02	-1.2724412643e-02	-1.2700408042e-02	-1.2647402437e-02	-1.2684356527e-02	-1.3018099291e-02	-1.2935243528e-02	-1.2697668518e-02	-1.2838895908e-02
1.6378481730e-02	-1.2652791293e-02	-1.2580440459e-02	-1.2494480252e-02	-1.2458865540e-02	-1.2433100983e-02	-1.2568119244e-02	-1.2864868329e-02	-1.2826972633e-02	-1.2767148720e-02	-1.2787085429e-02	-1.2709805683e-02	-1.2567900121e-02	-1.2714606562e-02	-1.2641221475e-02	-1.2526232036e-02	-1.2485090421e-02	-1.2759097295e-02	-1.2715089816e-02	-1.2697267248e-02	-1.2671442463e-02	-1.2617012040e-02	-1.2657310825e-02	-1.2991844908e-02	-1.2909770432e-02	-1.2665720795e-02	-1.2813535521e-02
1.6478502760e-02	-1.2621453114e-02	-1.2549432691e-02	-1.2461943952e-02	-1.2426267723e-02	-1.2400679805e-02	-1.2536994857e-02	-1.2836810846e-02	-1.2799175868e-02	-1.2739669186e-02	-1.2757414675e-02	-1.2680833214e-02	-1.2535537114e-02	-1.2683762869e-02	-1.2610987823e-02	-1.2493657442e-02	-1.2452327149e-02	-1.2731517525e-02	-1.2687753233e-02	-1.2670083129e-02	-1.2642438097e-02	-1.2586596588e-02	-1.2630226588e-02	-1.2965510358e-02	-1.2884219556e-02	-1.2633675522e-02	-1.2788097697e-02
1.6578828268e-02	-1.2590106225e-02	-1.2518416737e-02	-1.2429412573e-02	-1.2393694730e-02	-1.2368300160e-02	-1.2505863526e-02	-1.2808714248e-02	-1.2771340168e-02	-1.2712151000e-02	-1.2727705033e-02	-1.2651822245e-02	-1.2503136003e-02	-1.2652894099e-02	-1.2580728513e-02	-1.2461068230e-02	-1.2419571525e-02	-1.2703899140e-02	-1.2660378244e-02	-1.2642860689e-02	-1.2613395398e-02	-1.2556156700e-02	-1.2603104220e-02	-1.2939095642e-02	-1.2858590900e-02	-1.2601532698e-02	-1.2762582437e-02
1.6679458254e-02	-1.2558751284e-02	-1.2487393249e-02	-1.2396886871e-02	-1.2361147411e-02	-1.2335962773e-02	-1.2474725912e-02	-1.2780578956e-02	-1.2743465952e-02	-1.2684594572e-02	-1.2697956971e-02	-1.2622773227e-02	-1.2470697340e-02	-1.2622000880e-02	-1.2550444151e-02	-1.2428465172e-02	-1.2386824531e-02	-1.2676242555e-02	-1.2632965257e-02	-1.2615600334e-02	-1.2584314820e-02	-1.2525692998e-02	-1.2575944123e-02	-1.2912600760e-02	-1.2832884463e-02	-1.2569292324e-02	-1.2736989741e-02
1.6780392718e-02	-1.2527388947e-02	-1.2456362877e-02	-1.2364367602e-02	-1.2328626616e-02	-1.2303668363e-02	-1.2443582676e-02	-1.2752405394e-02	-1.2715553635e-02	-1.2657000315e-02	-1.2668170961e-02	-1.2593686616e-02	-1.2438221675e-02	-1.2591083840e-02	-1.2520135343e-02	-1.2395849039e-02	-1.2354087148e-02	-1.2648548184e-02	-1.2605514682e-02	-1.2588302470e-02	-1.2555196822e-02	-1.2495206105e-02	-1.2548746703e-02	-1.2886025711e-02	-1.2807100246e-02	-1.2536954400e-02	-1.2711319608e-02
1.6881631660e-02	-1.2496019872e-02	-1.2425326275e-02	-1.2331855521e-02	-1.2296133191e-02	-1.2271417644e-02	-1.2412434478e-02	-1.2724193988e-02	-1.2687603638e-02	-1.2629368640e-02	-1.2638347474e-02	-1.2564562868e-02	-1.2405709565e-02	-1.2560143611e-02	-1.2489802699e-02	-1.2363220609e-02	-1.2321360361e-02	-1.2620816444e-02	-1.2578026930e-02	-1.2560967506e-02	-1.2526041862e-02	-1.2464696646e-02	-1.2521512367e-02	-1.2859370497e-02	-1.2781238249e-02	-1.2504518926e-02	-1.2685572040e-02
1.6983175081e-02	-1.2464644716e-02	-1.2394284093e-02	-1.2299351382e-02	-1.2263667983e-02	-1.2239211323e-02	-1.2381281979e-02	-1.2695945161e-02	-1.2659616381e-02	-1.2601699962e-02	-1.2608486984e-02	-1.2535402440e-02	-1.2373161564e-02	-1.2529180826e-02	-1.2459446829e-02	-1.2330580659e-02	-1.2288645158e-02	-1.2593047751e-02	-1.2550502414e-02	-1.2533595848e-02	-1.2496850399e-02	-1.2434165248e-02	-1.2494241523e-02	-1.2832635117e-02	-1.2755298471e-02	-1.2471985901e-02	-1.2659747034e-02
1.7085022979e-02	-1.2433264135e-02	-1.2363236982e-02	-1.2266855939e-02	-1.2231231834e-02	-1.2207050100e-02	-1.2350125839e-02	-1.2667659343e-02	-1.2631592285e-02	-1.2573994697e-02	-1.2578589964e-02	-1.2506205790e-02	-1.2340578231e-02	-1.2498196120e-02	-1.2429068345e-02	-1.2297929969e-02	-1.2255942530e-02	-1.2565242524e-02	-1.2522941546e-02	-1.2506187909e-02	-1.2467622894e-02	-1.2403612541e-02	-1.2466934579e-02	-1.2805819571e-02	-1.2729280912e-02	-1.2439355326e-02	-1.2633844593e-02
1.7187175355e-02	-1.2401878786e-02	-1.2332185595e-02	-1.2234369943e-02	-1.2198825586e-02	-1.2174934669e-02	-1.2318966720e-02	-1.2639336962e-02	-1.2603531774e-02	-1.2546253260e-02	-1.2548656892e-02	-1.2476973379e-02	-1.2307960124e-02	-1.2467190131e-02	-1.2398667863e-02	-1.2265269322e-02	-1.2223253472e-02	-1.2537401182e-02	-1.2495344743e-02	-1.2478744098e-02	-1.2438359810e-02	-1.2373039155e-02	-1.2439591946e-02	-1.2778923858e-02	-1.2703185573e-02	-1.2406627200e-02	-1.2607864715e-02
1.7289632209e-02	-1.2370489326e-02	-1.2301130583e-02	-1.2201894147e-02	-1.2166450080e-02	-1.2142865719e-02	-1.2287805279e-02	-1.2610978447e-02	-1.2575435271e-02	-1.2518476070e-02	-1.2518688245e-02	-1.2447705668e-02	-1.2275307805e-02	-1.2436163498e-02	-1.2368245999e-02	-1.2232599503e-02	-1.2190578980e-02	-1.2509524148e-02	-1.2467712419e-02	-1.2451264829e-02	-1.2409061610e-02	-1.2342445723e-02	-1.2412214035e-02	-1.2751947980e-02	-1.2677012454e-02	-1.2373801525e-02	-1.2581807401e-02
1.7392393541e-02	-1.2339096410e-02	-1.2270072595e-02	-1.2169429303e-02	-1.2134106153e-02	-1.2110843929e-02	-1.2256642179e-02	-1.2582584229e-02	-1.2547303202e-02	-1.2490663546e-02	-1.2488684501e-02	-1.2418403119e-02	-1.2242621836e-02	-1.2405116860e-02	-1.2337803370e-02	-1.2199921299e-02	-1.2157920054e-02	-1.2481611842e-02	-1.2440044992e-02	-1.2423750515e-02	-1.2379728761e-02	-1.2311832879e-02	-1.2384801259e-02	-1.2724891936e-02	-1.2650761554e-02	-1.2340878299e-02	-1.2555672651e-02
1.7495459352e-02	-1.2307700696e-02	-1.2239012284e-02	-1.2136976161e-02	-1.2101794642e-02	-1.2078869973e-02	-1.2225478077e-02	-1.2554154742e-02	-1.2519135993e-02	-1.2462816108e-02	-1.2458646142e-02	-1.2389066198e-02	-1.2209902781e-02	-1.2374050861e-02	-1.2307340597e-02	-1.2167235499e-02	-1.2125277698e-02	-1.2453664688e-02	-1.2412342881e-02	-1.2396201571e-02	-1.2350361728e-02	-1.2281201261e-02	-1.2357354032e-02	-1.2697755725e-02	-1.2624432874e-02	-1.2307857523e-02	-1.2529460464e-02
1.7598829640e-02	-1.2276302839e-02	-1.2207950300e-02	-1.2104535470e-02	-1.2069516380e-02	-1.2046944520e-02	-1.2194313634e-02	-1.2525690418e-02	-1.2490934073e-02	-1.2434934177e-02	-1.2428573648e-02	-1.2359695368e-02	-1.2177151206e-02	-1.2342966146e-02	-1.2276858301e-02	-1.2134542897e-02	-1.2092652918e-02	-1.2425683112e-02	-1.2384606506e-02	-1.2368618414e-02	-1.2320960980e-02	-1.2250551507e-02	-1.2329872769e-02	-1.2670539348e-02	-1.2598026413e-02	-1.2274739196e-02	-1.2503170842e-02
1.7702504406e-02	-1.2244903496e-02	-1.2176887293e-02	-1.2072107980e-02	-1.2037272200e-02	-1.2015068229e-02	-1.2163149508e-02	-1.2497191692e-02	-1.2462697870e-02	-1.2407018176e-02	-1.2398467504e-02	-1.2330291098e-02	-1.2144367679e-02	-1.2311863361e-02	-1.2246357107e-02	-1.2101844285e-02	-1.2060046721e-02	-1.2397667538e-02	-1.2356836287e-02	-1.2341001461e-02	-1.2291526986e-02	-1.2219884257e-02	-1.2302357886e-02	-1.2643242806e-02	-1.2571542172e-02	-1.2241523319e-02	-1.2476803782e-02
1.7806483651e-02	-1.2213503322e-02	-1.2145823913e-02	-1.2039694437e-02	-1.2005062931e-02	-1.1983241755e-02	-1.2131986358e-02	-1.2468659002e-02	-1.2434427816e-02	-1.2379068530e-02	-1.2368328194e-02	-1.2300853856e-02	-1.2111552770e-02	-1.2280743154e-02	-1.2215837639e-02	-1.2069140462e-02	-1.2027460121e-02	-1.2369618396e-02	-1.2329032646e-02	-1.2313351131e-02	-1.2262060216e-02	-1.2189200152e-02	-1.2274809801e-02	-1.2615866097e-02	-1.2544980150e-02	-1.2208209892e-02	-1.2450359287e-02
1.7910767373e-02	-1.2182102971e-02	-1.2114760810e-02	-1.2007295589e-02	-1.1972889402e-02	-1.1951465742e-02	-1.2100824843e-02	-1.2440092783e-02	-1.2406124341e-02	-1.2351085663e-02	-1.2338156204e-02	-1.2271384111e-02	-1.2078707048e-02	-1.2249606176e-02	-1.2185300525e-02	-1.2036432225e-02	-1.1994894132e-02	-1.2341536112e-02	-1.2301196008e-02	-1.2285667843e-02	-1.2232561143e-02	-1.2158499838e-02	-1.2247228933e-02	-1.2588409222e-02	-1.2518340348e-02	-1.2174798915e-02	-1.2423837355e-02
1.8015355573e-02	-1.2150703101e-02	-1.2083698635e-02	-1.1974912183e-02	-1.1940752438e-02	-1.1919740831e-02	-1.2069665620e-02	-1.2411493476e-02	-1.2377787880e-02	-1.2323070003e-02	-1.2307952021e-02	-1.2241882334e-02	-1.2045831087e-02	-1.2218453079e-02	-1.2154746394e-02	-1.2003720376e-02	-1.1962349771e-02	-1.2313421117e-02	-1.2273326796e-02	-1.2257952018e-02	-1.2203030241e-02	-1.2127783961e-02	-1.2219615702e-02	-1.2560872182e-02	-1.2491622765e-02	-1.2141290387e-02	-1.2397237987e-02
1.8120248252e-02	-1.2119304365e-02	-1.2052638035e-02	-1.1942544962e-02	-1.1908652863e-02	-1.1888067654e-02	-1.2038509347e-02	-1.2382861520e-02	-1.2349418865e-02	-1.2295021976e-02	-1.2277716134e-02	-1.2212348997e-02	-1.2012925461e-02	-1.2187284517e-02	-1.2124175877e-02	-1.1971005718e-02	-1.1929828060e-02	-1.2285273841e-02	-1.2245425437e-02	-1.2230204080e-02	-1.2173467984e-02	-1.2097053167e-02	-1.2191970529e-02	-1.2533254975e-02	-1.2464827403e-02	-1.2107684309e-02	-1.2370561183e-02
1.8225445408e-02	-1.2087907418e-02	-1.2021579660e-02	-1.1910194671e-02	-1.1876591497e-02	-1.1856446836e-02	-1.2007356681e-02	-1.2354197357e-02	-1.2321017734e-02	-1.2266942012e-02	-1.2247449034e-02	-1.2182784575e-02	-1.1979990746e-02	-1.2156101146e-02	-1.2093589606e-02	-1.1938289059e-02	-1.1897330023e-02	-1.2257094718e-02	-1.2217492359e-02	-1.2202424452e-02	-1.2143874848e-02	-1.2066308107e-02	-1.2164293836e-02	-1.2505557602e-02	-1.2437954259e-02	-1.2073980680e-02	-1.2343806942e-02
1.8330947043e-02	-1.2056512914e-02	-1.1990524159e-02	-1.1877862054e-02	-1.1844569161e-02	-1.1824878993e-02	-1.1976208280e-02	-1.2325501429e-02	-1.2292584921e-02	-1.2238830541e-02	-1.2217151213e-02	-1.2153189543e-02	-1.1947027520e-02	-1.2124903625e-02	-1.2062988218e-02	-1.1905571205e-02	-1.1864856685e-02	-1.2228884180e-02	-1.2189527988e-02	-1.2174613557e-02	-1.2114251312e-02	-1.2035549433e-02	-1.2136586048e-02	-1.2477780063e-02	-1.2411003335e-02	-1.2040179502e-02	-1.2316975265e-02
1.8436753155e-02	-1.2025121508e-02	-1.1959472180e-02	-1.1845547851e-02	-1.1812586671e-02	-1.1793364736e-02	-1.1945064799e-02	-1.2296774180e-02	-1.2264120866e-02	-1.2210687995e-02	-1.2186823163e-02	-1.2123564377e-02	-1.1914036361e-02	-1.2093692613e-02	-1.2032372347e-02	-1.1872852968e-02	-1.1832409078e-02	-1.2200642662e-02	-1.2161532756e-02	-1.2146771824e-02	-1.2084597855e-02	-1.2004777798e-02	-1.2108847589e-02	-1.2449922358e-02	-1.2383974631e-02	-1.2006280773e-02	-1.2290066152e-02
1.8542863745e-02	-1.1993733853e-02	-1.1928424370e-02	-1.1813252804e-02	-1.1780644840e-02	-1.1761904669e-02	-1.1913926895e-02	-1.2268016055e-02	-1.2235626008e-02	-1.2182514807e-02	-1.2156465380e-02	-1.2093909555e-02	-1.1881017851e-02	-1.2062468772e-02	-1.2001742632e-02	-1.1840135161e-02	-1.1799988233e-02	-1.2172370601e-02	-1.2133507093e-02	-1.2118899678e-02	-1.2054914956e-02	-1.1973993857e-02	-1.2081078885e-02	-1.2421984487e-02	-1.2356868146e-02	-1.1972284493e-02	-1.2263079602e-02
1.8649278814e-02	-1.1962350602e-02	-1.1897381378e-02	-1.1780977653e-02	-1.1748744482e-02	-1.1730499384e-02	-1.1882795223e-02	-1.2239227501e-02	-1.2207100788e-02	-1.2154311409e-02	-1.2126078359e-02	-1.2064225556e-02	-1.1847972573e-02	-1.2031232765e-02	-1.1971099714e-02	-1.1807418600e-02	-1.1767595187e-02	-1.2144068434e-02	-1.2105451431e-02	-1.2090997548e-02	-1.2025203098e-02	-1.1943198268e-02	-1.2053280364e-02	-1.2393966449e-02	-1.2329683881e-02	-1.1938190664e-02	-1.2236015616e-02
1.8755998361e-02	-1.1930972408e-02	-1.1866343850e-02	-1.1748723137e-02	-1.1716886405e-02	-1.1699149470e-02	-1.1851670438e-02	-1.2210408966e-02	-1.2178545646e-02	-1.2126078239e-02	-1.2095662598e-02	-1.2034512861e-02	-1.1814901111e-02	-1.1999985258e-02	-1.1940444235e-02	-1.1774704101e-02	-1.1735230977e-02	-1.2115736598e-02	-1.2077366204e-02	-1.2063065865e-02	-1.1995462763e-02	-1.1912391690e-02	-1.2025452454e-02	-1.2365868246e-02	-1.2302421835e-02	-1.1903999284e-02	-1.2208874194e-02
1.8863022385e-02	-1.1899599923e-02	-1.1835312432e-02	-1.1716489992e-02	-1.1685071417e-02	-1.1667855507e-02	-1.1820553195e-02	-1.2181560899e-02	-1.2149961028e-02	-1.2097815731e-02	-1.2065218596e-02	-1.2004771952e-02	-1.1781804050e-02	-1.1968726919e-02	-1.1909776838e-02	-1.1741992485e-02	-1.1702896646e-02	-1.2087375535e-02	-1.2049251846e-02	-1.2035105059e-02	-1.1965694437e-02	-1.1881574784e-02	-1.1997595586e-02	-1.2337689877e-02	-1.2275082009e-02	-1.1869710354e-02	-1.2181655335e-02
1.8970350888e-02	-1.1868233800e-02	-1.1804287772e-02	-1.1684278955e-02	-1.1653300322e-02	-1.1636618065e-02	-1.1789444147e-02	-1.2152683749e-02	-1.2121347375e-02	-1.2069524324e-02	-1.2034746853e-02	-1.1975003312e-02	-1.1748681979e-02	-1.1937458418e-02	-1.1879098168e-02	-1.1709284574e-02	-1.1670593238e-02	-1.2058985685e-02	-1.2021108793e-02	-1.2007115561e-02	-1.1935898606e-02	-1.1850748213e-02	-1.1969710189e-02	-1.2309431342e-02	-1.2247664403e-02	-1.1835323873e-02	-1.2154359041e-02
1.9077983868e-02	-1.1836874691e-02	-1.1773270515e-02	-1.1652090762e-02	-1.1621573923e-02	-1.1605437709e-02	-1.1758343949e-02	-1.2123777970e-02	-1.2092705136e-02	-1.2041204457e-02	-1.2004247870e-02	-1.1945207426e-02	-1.1715535487e-02	-1.1906180424e-02	-1.1848408875e-02	-1.1676581193e-02	-1.1638321800e-02	-1.2030567491e-02	-1.1992937483e-02	-1.1979097807e-02	-1.1906075756e-02	-1.1819912641e-02	-1.1941796698e-02	-1.2281092640e-02	-1.2220169016e-02	-1.1800839843e-02	-1.2126985310e-02
1.9185921327e-02	-1.1805523245e-02	-1.1742261305e-02	-1.1619926146e-02	-1.1589893018e-02	-1.1574314994e-02	-1.1727253252e-02	-1.2094844012e-02	-1.2064034755e-02	-1.2012856571e-02	-1.1973722152e-02	-1.1915384781e-02	-1.1682365165e-02	-1.1874893612e-02	-1.1817709606e-02	-1.1643883170e-02	-1.1606083384e-02	-1.2002121395e-02	-1.1964738353e-02	-1.1951052230e-02	-1.1876226377e-02	-1.1789068736e-02	-1.1913855545e-02	-1.2252673773e-02	-1.2192595849e-02	-1.1766258262e-02	-1.2099534142e-02
1.9294163263e-02	-1.1774180114e-02	-1.1711260787e-02	-1.1587785839e-02	-1.1558258404e-02	-1.1543250468e-02	-1.1696172710e-02	-1.2065882332e-02	-1.2035336682e-02	-1.1984481105e-02	-1.1943170202e-02	-1.1885535864e-02	-1.1649171605e-02	-1.1843598656e-02	-1.1787001013e-02	-1.1611191333e-02	-1.1573879042e-02	-1.1973647843e-02	-1.1936511843e-02	-1.1922979266e-02	-1.1846350959e-02	-1.1758217166e-02	-1.1885887164e-02	-1.2224174739e-02	-1.2164944901e-02	-1.1731579130e-02	-1.2072005539e-02
1.9402709678e-02	-1.1742845948e-02	-1.1680269607e-02	-1.1555670573e-02	-1.1526670876e-02	-1.1512244671e-02	-1.1665102973e-02	-1.2036893383e-02	-1.2006611366e-02	-1.1956078504e-02	-1.1912592527e-02	-1.1855661163e-02	-1.1615955402e-02	-1.1812296235e-02	-1.1756283750e-02	-1.1578506514e-02	-1.1541709831e-02	-1.1945147282e-02	-1.1908258394e-02	-1.1894879352e-02	-1.1816449993e-02	-1.1727358602e-02	-1.1857891993e-02	-1.2195595540e-02	-1.2137216172e-02	-1.1696802449e-02	-1.2044399499e-02
1.9511560571e-02	-1.1711521397e-02	-1.1649288406e-02	-1.1523581078e-02	-1.1495131225e-02	-1.1481298133e-02	-1.1634044694e-02	-1.2007877623e-02	-1.1977859258e-02	-1.1927649211e-02	-1.1881989633e-02	-1.1825761169e-02	-1.1582717152e-02	-1.1780987025e-02	-1.1725558470e-02	-1.1545829548e-02	-1.1509576811e-02	-1.1916620157e-02	-1.1879978449e-02	-1.1866752928e-02	-1.1786523972e-02	-1.1696493715e-02	-1.1829870468e-02	-1.2166936174e-02	-1.2109409664e-02	-1.1661928217e-02	-1.2016716022e-02
1.9620715941e-02	-1.1680207109e-02	-1.1618317829e-02	-1.1491518082e-02	-1.1463640240e-02	-1.1450411378e-02	-1.1602998521e-02	-1.1978835511e-02	-1.1949080809e-02	-1.1899193671e-02	-1.1851362031e-02	-1.1795836374e-02	-1.1549457453e-02	-1.1749671710e-02	-1.1694825831e-02	-1.1513161270e-02	-1.1477481044e-02	-1.1888066918e-02	-1.1851672450e-02	-1.1838600431e-02	-1.1756573390e-02	-1.1665623181e-02	-1.1801823027e-02	-1.2138196643e-02	-1.2081525375e-02	-1.1626956435e-02	-1.1988955110e-02
1.9730175790e-02	-1.1648903734e-02	-1.1587358517e-02	-1.1459482313e-02	-1.1432198706e-02	-1.1419584920e-02	-1.1571965106e-02	-1.1949767504e-02	-1.1920276473e-02	-1.1870712331e-02	-1.1820710229e-02	-1.1765887271e-02	-1.1516176903e-02	-1.1718350970e-02	-1.1664086491e-02	-1.1480502520e-02	-1.1445423595e-02	-1.1859488015e-02	-1.1823340842e-02	-1.1810422304e-02	-1.1726598743e-02	-1.1634747675e-02	-1.1773750110e-02	-1.2109376945e-02	-1.2053563305e-02	-1.1591887102e-02	-1.1961116761e-02
1.9839940117e-02	-1.1617611918e-02	-1.1556411112e-02	-1.1427474496e-02	-1.1400807405e-02	-1.1388819265e-02	-1.1540945097e-02	-1.1920674064e-02	-1.1891446704e-02	-1.1842205639e-02	-1.1790034741e-02	-1.1735914354e-02	-1.1482876105e-02	-1.1687025491e-02	-1.1633341111e-02	-1.1447854139e-02	-1.1413405533e-02	-1.1830883899e-02	-1.1794984071e-02	-1.1782218988e-02	-1.1696600529e-02	-1.1603867876e-02	-1.1745652159e-02	-1.2080477081e-02	-1.2025523455e-02	-1.1556720219e-02	-1.1933200976e-02
1.9950008922e-02	-1.1586332309e-02	-1.1525476255e-02	-1.1395495355e-02	-1.1369467120e-02	-1.1358114911e-02	-1.1509939141e-02	-1.1891555653e-02	-1.1862591958e-02	-1.1813674043e-02	-1.1759336078e-02	-1.1705918119e-02	-1.1449555660e-02	-1.1655695959e-02	-1.1602590352e-02	-1.1415216970e-02	-1.1381427929e-02	-1.1802255022e-02	-1.1766602584e-02	-1.1753990926e-02	-1.1666579245e-02	-1.1572984463e-02	-1.1717529614e-02	-1.2051497051e-02	-1.1997405824e-02	-1.1521455786e-02	-1.1905207754e-02
2.0060382204e-02	-1.1555065554e-02	-1.1494554588e-02	-1.1363545614e-02	-1.1338178625e-02	-1.1327472345e-02	-1.1478947888e-02	-1.1862412734e-02	-1.1833712692e-02	-1.1785117994e-02	-1.1728614756e-02	-1.1675899063e-02	-1.1416216173e-02	-1.1624363063e-02	-1.1571834880e-02	-1.1382591858e-02	-1.1349491857e-02	-1.1773601838e-02	-1.1738196829e-02	-1.1725738563e-02	-1.1636535391e-02	-1.1542098118e-02	-1.1689382921e-02	-1.2022436855e-02	-1.1969210413e-02	-1.1486093803e-02	-1.1877137097e-02
2.0171059965e-02	-1.1523812299e-02	-1.1463646749e-02	-1.1331625994e-02	-1.1306942696e-02	-1.1296892050e-02	-1.1447971983e-02	-1.1833245771e-02	-1.1804809365e-02	-1.1756537942e-02	-1.1697871290e-02	-1.1645857684e-02	-1.1382858251e-02	-1.1593027493e-02	-1.1541075359e-02	-1.1349979653e-02	-1.1317598395e-02	-1.1744924802e-02	-1.1709767256e-02	-1.1697462345e-02	-1.1606469469e-02	-1.1511209525e-02	-1.1661212522e-02	-1.1993296493e-02	-1.1940937222e-02	-1.1450634269e-02	-1.1848989003e-02
2.0282042204e-02	-1.1492573188e-02	-1.1432753377e-02	-1.1299737214e-02	-1.1275760104e-02	-1.1266374494e-02	-1.1417012073e-02	-1.1804055230e-02	-1.1775882435e-02	-1.1727934342e-02	-1.1667106198e-02	-1.1615794483e-02	-1.1349482501e-02	-1.1561689941e-02	-1.1510312457e-02	-1.1317381204e-02	-1.1285748622e-02	-1.1716224369e-02	-1.1681314315e-02	-1.1669162718e-02	-1.1576381980e-02	-1.1480319369e-02	-1.1633018865e-02	-1.1964075965e-02	-1.1912586250e-02	-1.1415077185e-02	-1.1820763472e-02
2.0393328921e-02	-1.1461348868e-02	-1.1401875112e-02	-1.1267879993e-02	-1.1244631616e-02	-1.1235920142e-02	-1.1386068802e-02	-1.1774841577e-02	-1.1746932365e-02	-1.1699307646e-02	-1.1636319999e-02	-1.1585709961e-02	-1.1316089531e-02	-1.1530351102e-02	-1.1479546845e-02	-1.1284797365e-02	-1.1253943623e-02	-1.1687500998e-02	-1.1652838459e-02	-1.1640840132e-02	-1.1546273430e-02	-1.1449428338e-02	-1.1604802395e-02	-1.1934775271e-02	-1.1884157498e-02	-1.1379422550e-02	-1.1792460506e-02
2.0504920116e-02	-1.1430139981e-02	-1.1371012590e-02	-1.1236055048e-02	-1.1213557999e-02	-1.1205529445e-02	-1.1355142816e-02	-1.1745605282e-02	-1.1717959615e-02	-1.1670658309e-02	-1.1605513213e-02	-1.1555604620e-02	-1.1282679954e-02	-1.1499011671e-02	-1.1448779192e-02	-1.1252228990e-02	-1.1222184483e-02	-1.1658755146e-02	-1.1624340141e-02	-1.1612495034e-02	-1.1516144323e-02	-1.1418537122e-02	-1.1576563562e-02	-1.1905394411e-02	-1.1855650965e-02	-1.1343670366e-02	-1.1764080103e-02
2.0616815789e-02	-1.1398947171e-02	-1.1340166449e-02	-1.1204263093e-02	-1.1182540012e-02	-1.1175202849e-02	-1.1324234758e-02	-1.1716346814e-02	-1.1688964649e-02	-1.1641986789e-02	-1.1574686361e-02	-1.1525478964e-02	-1.1249254383e-02	-1.1467672346e-02	-1.1418010174e-02	-1.1219676936e-02	-1.1190472291e-02	-1.1629987274e-02	-1.1595819814e-02	-1.1584127877e-02	-1.1485995166e-02	-1.1387646411e-02	-1.1548302814e-02	-1.1875933385e-02	-1.1827066652e-02	-1.1307820631e-02	-1.1735622263e-02
2.0729015940e-02	-1.1367771081e-02	-1.1309337324e-02	-1.1172504841e-02	-1.1151578416e-02	-1.1144940788e-02	-1.1293345270e-02	-1.1687066643e-02	-1.1659947932e-02	-1.1613293543e-02	-1.1543839967e-02	-1.1495333500e-02	-1.1215813430e-02	-1.1436333828e-02	-1.1387240464e-02	-1.1187142065e-02	-1.1158808139e-02	-1.1601197843e-02	-1.1567277936e-02	-1.1555739111e-02	-1.1455826468e-02	-1.1356756898e-02	-1.1520020602e-02	-1.1846392193e-02	-1.1798404558e-02	-1.1271873346e-02	-1.1707086988e-02
2.0841520568e-02	-1.1336612351e-02	-1.1278525851e-02	-1.1140781006e-02	-1.1120673966e-02	-1.1114743689e-02	-1.1262474994e-02	-1.1657765242e-02	-1.1630909929e-02	-1.1584579030e-02	-1.1512974555e-02	-1.1465168733e-02	-1.1182357714e-02	-1.1404996818e-02	-1.1356470740e-02	-1.1154625237e-02	-1.1127193124e-02	-1.1572387315e-02	-1.1538714963e-02	-1.1527329190e-02	-1.1425638737e-02	-1.1325869280e-02	-1.1491717379e-02	-1.1816770834e-02	-1.1769664684e-02	-1.1235828510e-02	-1.1678474276e-02
2.0954329675e-02	-1.1305471624e-02	-1.1247732664e-02	-1.1109092295e-02	-1.1089827413e-02	-1.1084611967e-02	-1.1231624572e-02	-1.1628443084e-02	-1.1601851108e-02	-1.1555843709e-02	-1.1482090652e-02	-1.1434985172e-02	-1.1148887851e-02	-1.1373662019e-02	-1.1325701680e-02	-1.1122127318e-02	-1.1095628341e-02	-1.1543556154e-02	-1.1510131352e-02	-1.1498898568e-02	-1.1395432484e-02	-1.1294984251e-02	-1.1463393597e-02	-1.1787069310e-02	-1.1740847030e-02	-1.1199686124e-02	-1.1649784128e-02
2.1067443260e-02	-1.1274349538e-02	-1.1216958397e-02	-1.1077439419e-02	-1.1059039507e-02	-1.1054546030e-02	-1.1200794642e-02	-1.1599100643e-02	-1.1572771938e-02	-1.1527088043e-02	-1.1451188784e-02	-1.1404783326e-02	-1.1115404460e-02	-1.1342330138e-02	-1.1294933965e-02	-1.1089649174e-02	-1.1064114894e-02	-1.1514704824e-02	-1.1481527564e-02	-1.1470447701e-02	-1.1365208222e-02	-1.1264102512e-02	-1.1435049712e-02	-1.1757287620e-02	-1.1711951595e-02	-1.1163446188e-02	-1.1621016543e-02
2.1180861323e-02	-1.1243246734e-02	-1.1186203683e-02	-1.1045823082e-02	-1.1028310993e-02	-1.1024546275e-02	-1.1169985845e-02	-1.1569738397e-02	-1.1543672887e-02	-1.1498312494e-02	-1.1420269480e-02	-1.1374563706e-02	-1.1081908164e-02	-1.1311001882e-02	-1.1264168278e-02	-1.1057191675e-02	-1.1032653885e-02	-1.1485833793e-02	-1.1452904060e-02	-1.1441977046e-02	-1.1334966465e-02	-1.1233224763e-02	-1.1406686177e-02	-1.1727425763e-02	-1.1682978380e-02	-1.1127108702e-02	-1.1592171523e-02
2.1294583864e-02	-1.1212163849e-02	-1.1155469153e-02	-1.1014243991e-02	-1.0997642613e-02	-1.0994613090e-02	-1.1139198818e-02	-1.1540356821e-02	-1.1514554427e-02	-1.1469517525e-02	-1.1389333270e-02	-1.1344326825e-02	-1.1048399584e-02	-1.1279677960e-02	-1.1233405302e-02	-1.1024755691e-02	-1.1001246422e-02	-1.1456943527e-02	-1.1424261300e-02	-1.1413487060e-02	-1.1304707727e-02	-1.1202351707e-02	-1.1378303451e-02	-1.1697483741e-02	-1.1653927384e-02	-1.1090673665e-02	-1.1563249066e-02
2.1408610883e-02	-1.1181101521e-02	-1.1124755439e-02	-1.0982702847e-02	-1.0967035106e-02	-1.0964746854e-02	-1.1108434198e-02	-1.1510956395e-02	-1.1485417029e-02	-1.1440703603e-02	-1.1358380687e-02	-1.1314073197e-02	-1.1014879345e-02	-1.1248359083e-02	-1.1202645723e-02	-1.0992342098e-02	-1.0969893615e-02	-1.1428034495e-02	-1.1395599749e-02	-1.1384978203e-02	-1.1274432525e-02	-1.1171484048e-02	-1.1349901991e-02	-1.1667461552e-02	-1.1624798608e-02	-1.1054141078e-02	-1.1534249172e-02
2.1522942380e-02	-1.1150060387e-02	-1.1094063170e-02	-1.0951200352e-02	-1.0936489206e-02	-1.0934947934e-02	-1.1077692621e-02	-1.1481537598e-02	-1.1456261168e-02	-1.1411871192e-02	-1.1327412263e-02	-1.1283803335e-02	-1.0981348074e-02	-1.1217045965e-02	-1.1171890231e-02	-1.0959951770e-02	-1.0938596576e-02	-1.1399107167e-02	-1.1366919871e-02	-1.1356450935e-02	-1.1244141376e-02	-1.1140622492e-02	-1.1321482257e-02	-1.1637359197e-02	-1.1595592051e-02	-1.1017510941e-02	-1.1505171843e-02
2.1637578356e-02	-1.1119041083e-02	-1.1063392975e-02	-1.0919737205e-02	-1.0906005646e-02	-1.0905216691e-02	-1.1046974722e-02	-1.1452100911e-02	-1.1427087319e-02	-1.1383020762e-02	-1.1296428533e-02	-1.1253517757e-02	-1.0947806397e-02	-1.1185739321e-02	-1.1141139513e-02	-1.0927585587e-02	-1.0907356422e-02	-1.1370162014e-02	-1.1338222131e-02	-1.1327905719e-02	-1.1213834800e-02	-1.1109767747e-02	-1.1293044709e-02	-1.1607176677e-02	-1.1566307714e-02	-1.0980783253e-02	-1.1476017077e-02
2.1752518809e-02	-1.1088044243e-02	-1.1032745483e-02	-1.0888314103e-02	-1.0875585153e-02	-1.0875553472e-02	-1.1016281136e-02	-1.1422646817e-02	-1.1397895956e-02	-1.1354152780e-02	-1.1265430032e-02	-1.1223216981e-02	-1.0914254945e-02	-1.1154439867e-02	-1.1110394263e-02	-1.0895244429e-02	-1.0876174271e-02	-1.1341199509e-02	-1.1309506996e-02	-1.1299343016e-02	-1.1183513318e-02	-1.1078920524e-02	-1.1264589809e-02	-1.1576913990e-02	-1.1536945596e-02	-1.0943958015e-02	-1.1446784875e-02
2.1867763740e-02	-1.1057070501e-02	-1.1002121321e-02	-1.0856931741e-02	-1.0845228452e-02	-1.0845958616e-02	-1.0985612495e-02	-1.1393175799e-02	-1.1368687557e-02	-1.1325267717e-02	-1.1234417298e-02	-1.1192901525e-02	-1.0880694349e-02	-1.1123148324e-02	-1.1079655173e-02	-1.0862929180e-02	-1.0845051245e-02	-1.1312220125e-02	-1.1280774935e-02	-1.1270763292e-02	-1.1153177450e-02	-1.1048081535e-02	-1.1236118019e-02	-1.1546571137e-02	-1.1507505698e-02	-1.0907035227e-02	-1.1417475236e-02
2.1983313149e-02	-1.1026120490e-02	-1.0971521115e-02	-1.0825590813e-02	-1.0814936263e-02	-1.0816432451e-02	-1.0954969430e-02	-1.1363688343e-02	-1.1339462602e-02	-1.1296366045e-02	-1.1203390869e-02	-1.1162571910e-02	-1.0847125241e-02	-1.1091865410e-02	-1.1048922939e-02	-1.0830640726e-02	-1.0813988469e-02	-1.1283224337e-02	-1.1252026416e-02	-1.1242167011e-02	-1.1122827722e-02	-1.1017251493e-02	-1.1207629805e-02	-1.1516148118e-02	-1.1477988019e-02	-1.0870014888e-02	-1.1388088161e-02
2.2099167036e-02	-1.0995194842e-02	-1.0940945489e-02	-1.0794292009e-02	-1.0784709304e-02	-1.0786975297e-02	-1.0924352573e-02	-1.1334184934e-02	-1.1310221569e-02	-1.1267448235e-02	-1.1172351287e-02	-1.1132228658e-02	-1.0813548257e-02	-1.1060591850e-02	-1.1018198258e-02	-1.0798379953e-02	-1.0782987071e-02	-1.1254212622e-02	-1.1223261911e-02	-1.1213554640e-02	-1.1092464656e-02	-1.0986431115e-02	-1.1179125631e-02	-1.1485644933e-02	-1.1448392561e-02	-1.0832897000e-02	-1.1358623650e-02
2.2215325401e-02	-1.0964294187e-02	-1.0910395068e-02	-1.0763036020e-02	-1.0754548288e-02	-1.0757587461e-02	-1.0893762553e-02	-1.1304666060e-02	-1.1280964939e-02	-1.1238514762e-02	-1.1141299091e-02	-1.1101872293e-02	-1.0779964031e-02	-1.1029328368e-02	-1.0987481828e-02	-1.0766147753e-02	-1.0752048182e-02	-1.1225185456e-02	-1.1194481890e-02	-1.1184926648e-02	-1.1062088780e-02	-1.0955621117e-02	-1.1150605964e-02	-1.1455061582e-02	-1.1418719321e-02	-1.0795681560e-02	-1.1329081703e-02
2.2331788244e-02	-1.0933419156e-02	-1.0879870475e-02	-1.0731823531e-02	-1.0724453924e-02	-1.0728269241e-02	-1.0863199998e-02	-1.1275132210e-02	-1.1251693196e-02	-1.1209566101e-02	-1.1110234827e-02	-1.1071503339e-02	-1.0746373202e-02	-1.0998075689e-02	-1.0956774351e-02	-1.0733945017e-02	-1.0721172935e-02	-1.1196143319e-02	-1.1165686828e-02	-1.1156283503e-02	-1.1031700620e-02	-1.0924822220e-02	-1.1122071272e-02	-1.1424398065e-02	-1.1388968301e-02	-1.0758368571e-02	-1.1299462319e-02
2.2448555566e-02	-1.0902570377e-02	-1.0849372332e-02	-1.0700655229e-02	-1.0694426917e-02	-1.0699020925e-02	-1.0832665535e-02	-1.1245583873e-02	-1.1222406822e-02	-1.1180602728e-02	-1.1079159037e-02	-1.1041122321e-02	-1.0712776409e-02	-1.0966834544e-02	-1.0926076529e-02	-1.0701772642e-02	-1.0690362467e-02	-1.1167086691e-02	-1.1136877199e-02	-1.1127625675e-02	-1.1001300706e-02	-1.0894035145e-02	-1.1093522025e-02	-1.1393654382e-02	-1.1359139501e-02	-1.0720958031e-02	-1.1269765499e-02
2.2565627365e-02	-1.0871748478e-02	-1.0818901259e-02	-1.0669531796e-02	-1.0664467970e-02	-1.0669842788e-02	-1.0802159790e-02	-1.1216021542e-02	-1.1193106302e-02	-1.1151625120e-02	-1.1048072267e-02	-1.1010729768e-02	-1.0679174295e-02	-1.0935605662e-02	-1.0895389067e-02	-1.0669631524e-02	-1.0659617918e-02	-1.1138016052e-02	-1.1108053478e-02	-1.1098953636e-02	-1.0970889568e-02	-1.0863260615e-02	-1.1064958691e-02	-1.1362830533e-02	-1.1329232920e-02	-1.0683449941e-02	-1.1239991243e-02
2.2683003642e-02	-1.0840954085e-02	-1.0788457877e-02	-1.0638453912e-02	-1.0634577781e-02	-1.0640735098e-02	-1.0771683389e-02	-1.1186445708e-02	-1.1163792123e-02	-1.1122633757e-02	-1.1016975066e-02	-1.0980326209e-02	-1.0645567500e-02	-1.0904389775e-02	-1.0864712670e-02	-1.0637522562e-02	-1.0628940430e-02	-1.1108931886e-02	-1.1079216142e-02	-1.1070267859e-02	-1.0940467737e-02	-1.0832499355e-02	-1.1036381744e-02	-1.1331926518e-02	-1.1299248559e-02	-1.0645844301e-02	-1.1210139550e-02
2.2800684397e-02	-1.0810187824e-02	-1.0758042802e-02	-1.0607422257e-02	-1.0604757042e-02	-1.0611698109e-02	-1.0741236953e-02	-1.1156856866e-02	-1.1134464772e-02	-1.1093629119e-02	-1.0985867981e-02	-1.0949912173e-02	-1.0611956670e-02	-1.0873187618e-02	-1.0834048048e-02	-1.0605446659e-02	-1.0598331149e-02	-1.1079834675e-02	-1.1050365669e-02	-1.1041568818e-02	-1.0910035747e-02	-1.0801752093e-02	-1.1007791655e-02	-1.1300942336e-02	-1.1269186418e-02	-1.0608141110e-02	-1.1180210422e-02
2.2918669631e-02	-1.0779450319e-02	-1.0727656654e-02	-1.0576437507e-02	-1.0575006444e-02	-1.0582732067e-02	-1.0710821106e-02	-1.1127255511e-02	-1.1105124737e-02	-1.1064611686e-02	-1.0954751564e-02	-1.0919488191e-02	-1.0578342452e-02	-1.0841999926e-02	-1.0803395910e-02	-1.0573404719e-02	-1.0567791224e-02	-1.1050724906e-02	-1.1021502538e-02	-1.1012856988e-02	-1.0879594132e-02	-1.0771019557e-02	-1.0979188898e-02	-1.1269877989e-02	-1.1239046496e-02	-1.0570340369e-02	-1.1150203856e-02
2.3036959342e-02	-1.0748742194e-02	-1.0697300046e-02	-1.0545500335e-02	-1.0545326672e-02	-1.0553837204e-02	-1.0680436469e-02	-1.1097642139e-02	-1.1075772508e-02	-1.1035581942e-02	-1.0923626364e-02	-1.0889054798e-02	-1.0544725492e-02	-1.0810827437e-02	-1.0772756968e-02	-1.0541397649e-02	-1.0537321805e-02	-1.1021603064e-02	-1.0992627230e-02	-1.0984132845e-02	-1.0849143427e-02	-1.0740302478e-02	-1.0950573950e-02	-1.1238733476e-02	-1.1208828793e-02	-1.0532442078e-02	-1.1120119855e-02
2.3155553531e-02	-1.0718064069e-02	-1.0666973596e-02	-1.0514611415e-02	-1.0515718409e-02	-1.0525013743e-02	-1.0650083660e-02	-1.1068017247e-02	-1.1046408577e-02	-1.1006540370e-02	-1.0892492936e-02	-1.0858612526e-02	-1.0511106441e-02	-1.0779670892e-02	-1.0742131935e-02	-1.0509426357e-02	-1.0506924049e-02	-1.0992469636e-02	-1.0963740227e-02	-1.0955396868e-02	-1.0818684169e-02	-1.0709601589e-02	-1.0921947286e-02	-1.1207508796e-02	-1.1178533310e-02	-1.0494446237e-02	-1.1089958417e-02
2.3274452199e-02	-1.0687416566e-02	-1.0636677915e-02	-1.0483771414e-02	-1.0486182331e-02	-1.0496261897e-02	-1.0619763298e-02	-1.1038381336e-02	-1.1017033436e-02	-1.0977487456e-02	-1.0861351834e-02	-1.0828161913e-02	-1.0477485950e-02	-1.0748531032e-02	-1.0711521527e-02	-1.0477491755e-02	-1.0476599111e-02	-1.0963325112e-02	-1.0934842011e-02	-1.0926649535e-02	-1.0788216898e-02	-1.0678917625e-02	-1.0893309385e-02	-1.1176203951e-02	-1.1148160047e-02	-1.0456352845e-02	-1.1059719543e-02
2.3393655344e-02	-1.0656800304e-02	-1.0606413617e-02	-1.0452981000e-02	-1.0456719112e-02	-1.0467581865e-02	-1.0589475999e-02	-1.1008734905e-02	-1.0987647578e-02	-1.0948423685e-02	-1.0830203613e-02	-1.0797703494e-02	-1.0443864671e-02	-1.0717408601e-02	-1.0680926461e-02	-1.0445594756e-02	-1.0446348153e-02	-1.0934169981e-02	-1.0905933067e-02	-1.0897891327e-02	-1.0757742153e-02	-1.0648251322e-02	-1.0864660724e-02	-1.1144818939e-02	-1.1117709003e-02	-1.0418161903e-02	-1.1029403233e-02
2.3513162968e-02	-1.0626215901e-02	-1.0576181312e-02	-1.0422240838e-02	-1.0427329420e-02	-1.0438973837e-02	-1.0559222380e-02	-1.0979078456e-02	-1.0958251499e-02	-1.0919349545e-02	-1.0799048831e-02	-1.0767237808e-02	-1.0410243259e-02	-1.0686304344e-02	-1.0650347457e-02	-1.0413736277e-02	-1.0416172338e-02	-1.0905004735e-02	-1.0877013880e-02	-1.0869122724e-02	-1.0727260475e-02	-1.0617603418e-02	-1.0836001784e-02	-1.1113353761e-02	-1.1087180179e-02	-1.0379873410e-02	-1.0999009486e-02
2.3632975069e-02	-1.0595663975e-02	-1.0545981611e-02	-1.0391551591e-02	-1.0398013921e-02	-1.0410437990e-02	-1.0529003054e-02	-1.0949412492e-02	-1.0928845694e-02	-1.0890265525e-02	-1.0767888047e-02	-1.0736765396e-02	-1.0376622371e-02	-1.0655219008e-02	-1.0619785235e-02	-1.0381917235e-02	-1.0386072833e-02	-1.0875829866e-02	-1.0848084938e-02	-1.0840344209e-02	-1.0696772408e-02	-1.0586974655e-02	-1.0807333047e-02	-1.1081808418e-02	-1.1056573574e-02	-1.0341487368e-02	-1.0968538303e-02
2.3753091649e-02	-1.0565145141e-02	-1.0515815120e-02	-1.0360913918e-02	-1.0368773274e-02	-1.0381974491e-02	-1.0498818633e-02	-1.0919737517e-02	-1.0899430662e-02	-1.0861172115e-02	-1.0736721820e-02	-1.0706286798e-02	-1.0343002663e-02	-1.0624153344e-02	-1.0589240519e-02	-1.0350138552e-02	-1.0356050807e-02	-1.0846645869e-02	-1.0819146727e-02	-1.0811556267e-02	-1.0666278494e-02	-1.0556365773e-02	-1.0778654995e-02	-1.1050182908e-02	-1.1025889189e-02	-1.0303003775e-02	-1.0937989684e-02
2.3873512706e-02	-1.0534660013e-02	-1.0485682448e-02	-1.0330328476e-02	-1.0339608136e-02	-1.0353583495e-02	-1.0468669729e-02	-1.0890054035e-02	-1.0870006900e-02	-1.0832069806e-02	-1.0705550713e-02	-1.0675802556e-02	-1.0309384797e-02	-1.0593108103e-02	-1.0558714033e-02	-1.0318401150e-02	-1.0326107431e-02	-1.0817453237e-02	-1.0790199738e-02	-1.0782759382e-02	-1.0635779280e-02	-1.0525777517e-02	-1.0749968111e-02	-1.1018477232e-02	-1.0995127023e-02	-1.0264422631e-02	-1.0907363628e-02
2.3994238242e-02	-1.0504209205e-02	-1.0455584200e-02	-1.0299795921e-02	-1.0310519158e-02	-1.0325265144e-02	-1.0438556951e-02	-1.0860362555e-02	-1.0840574910e-02	-1.0802959091e-02	-1.0674375287e-02	-1.0645313215e-02	-1.0275769432e-02	-1.0562084036e-02	-1.0528206503e-02	-1.0286705955e-02	-1.0296243883e-02	-1.0788252467e-02	-1.0761244460e-02	-1.0753954040e-02	-1.0605275312e-02	-1.0495210633e-02	-1.0721272882e-02	-1.0986691390e-02	-1.0964287077e-02	-1.0225743938e-02	-1.0876660136e-02
2.4115268255e-02	-1.0473793327e-02	-1.0425520981e-02	-1.0269316905e-02	-1.0281506987e-02	-1.0297019571e-02	-1.0408480907e-02	-1.0830663584e-02	-1.0811135192e-02	-1.0773840464e-02	-1.0643196108e-02	-1.0614819320e-02	-1.0242157233e-02	-1.0531081901e-02	-1.0497718657e-02	-1.0255053894e-02	-1.0266461339e-02	-1.0759044057e-02	-1.0732281386e-02	-1.0725140730e-02	-1.0574767139e-02	-1.0464665869e-02	-1.0692569792e-02	-1.0954825382e-02	-1.0933369351e-02	-1.0186967694e-02	-1.0845879208e-02
2.4236602747e-02	-1.0443412990e-02	-1.0395493392e-02	-1.0238892078e-02	-1.0252572265e-02	-1.0268846894e-02	-1.0378442204e-02	-1.0800957631e-02	-1.0781688248e-02	-1.0744714419e-02	-1.0612013742e-02	-1.0584321418e-02	-1.0208548862e-02	-1.0500102453e-02	-1.0467251227e-02	-1.0223445898e-02	-1.0236760982e-02	-1.0729828506e-02	-1.0703311008e-02	-1.0696319939e-02	-1.0544255310e-02	-1.0434143974e-02	-1.0663859331e-02	-1.0922879208e-02	-1.0902373844e-02	-1.0148093900e-02	-1.0815020844e-02
2.4358241716e-02	-1.0413068804e-02	-1.0365502036e-02	-1.0208522087e-02	-1.0223715631e-02	-1.0240747223e-02	-1.0348441447e-02	-1.0771245207e-02	-1.0752234583e-02	-1.0715581453e-02	-1.0580828754e-02	-1.0553820056e-02	-1.0174944988e-02	-1.0469146452e-02	-1.0436804944e-02	-1.0191882899e-02	-1.0207143995e-02	-1.0700606314e-02	-1.0674333820e-02	-1.0667492159e-02	-1.0513740376e-02	-1.0403645701e-02	-1.0635141986e-02	-1.0890852868e-02	-1.0871300556e-02	-1.0109122555e-02	-1.0784085043e-02
2.4480185164e-02	-1.0382761374e-02	-1.0335547512e-02	-1.0178207576e-02	-1.0194937717e-02	-1.0212720651e-02	-1.0318479239e-02	-1.0741526823e-02	-1.0722774702e-02	-1.0686442063e-02	-1.0549641715e-02	-1.0523315785e-02	-1.0141346277e-02	-1.0438214659e-02	-1.0406380541e-02	-1.0160365831e-02	-1.0177611565e-02	-1.0671377981e-02	-1.0645350318e-02	-1.0638657879e-02	-1.0483222889e-02	-1.0373171802e-02	-1.0606418247e-02	-1.0858746362e-02	-1.0840149489e-02	-1.0070053660e-02	-1.0753071806e-02
2.4602433089e-02	-1.0352491308e-02	-1.0305630418e-02	-1.0147949188e-02	-1.0166239153e-02	-1.0184767265e-02	-1.0288556182e-02	-1.0711802993e-02	-1.0693309110e-02	-1.0657296748e-02	-1.0518453194e-02	-1.0492809154e-02	-1.0107753399e-02	-1.0407307835e-02	-1.0375978755e-02	-1.0128895631e-02	-1.0148164884e-02	-1.0642144011e-02	-1.0616360999e-02	-1.0609817593e-02	-1.0452703404e-02	-1.0342723032e-02	-1.0577688605e-02	-1.0826559690e-02	-1.0808920640e-02	-1.0030887215e-02	-1.0721981133e-02
2.4724985493e-02	-1.0322259209e-02	-1.0275751352e-02	-1.0117747561e-02	-1.0137620562e-02	-1.0156887133e-02	-1.0258672876e-02	-1.0682074231e-02	-1.0663838316e-02	-1.0628146008e-02	-1.0487263763e-02	-1.0462300716e-02	-1.0074167025e-02	-1.0376426746e-02	-1.0345600323e-02	-1.0097473240e-02	-1.0118805143e-02	-1.0612904907e-02	-1.0587366360e-02	-1.0580971795e-02	-1.0422182475e-02	-1.0312300150e-02	-1.0548953554e-02	-1.0794292852e-02	-1.0777614012e-02	-9.9916232197e-03	-1.0690813023e-02
2.4847842375e-02	-1.0292065680e-02	-1.0245910909e-02	-1.0087603333e-02	-1.0109082563e-02	-1.0129080317e-02	-1.0228829920e-02	-1.0652341053e-02	-1.0634362829e-02	-1.0598990344e-02	-1.0456073994e-02	-1.0431791025e-02	-1.0040587829e-02	-1.0345572159e-02	-1.0315245985e-02	-1.0066099598e-02	-1.0089533540e-02	-1.0583661175e-02	-1.0558366901e-02	-1.0552120978e-02	-1.0391660658e-02	-1.0281903915e-02	-1.0520213586e-02	-1.0761945848e-02	-1.0746229602e-02	-9.9522616740e-03	-1.0659567477e-02
2.4971003734e-02	-1.0261911324e-02	-1.0216109683e-02	-1.0057517136e-02	-1.0080625771e-02	-1.0101346863e-02	-1.0199027910e-02	-1.0622603976e-02	-1.0604883158e-02	-1.0569830260e-02	-1.0424884462e-02	-1.0401280636e-02	-1.0007016485e-02	-1.0314744841e-02	-1.0284916481e-02	-1.0034775649e-02	-1.0060351273e-02	-1.0554413320e-02	-1.0529363121e-02	-1.0523265640e-02	-1.0361138512e-02	-1.0251535086e-02	-1.0491469196e-02	-1.0729518677e-02	-1.0714767413e-02	-9.9128025780e-03	-1.0628244495e-02
2.5094469572e-02	-1.0231796740e-02	-1.0186348265e-02	-1.0027489603e-02	-1.0052250794e-02	-1.0073686805e-02	-1.0169267442e-02	-1.0592863518e-02	-1.0575399814e-02	-1.0540666257e-02	-1.0393695743e-02	-1.0370770104e-02	-9.9734536696e-03	-1.0283945563e-02	-1.0254612555e-02	-1.0003502341e-02	-1.0031259544e-02	-1.0525161850e-02	-1.0500355523e-02	-1.0494406277e-02	-1.0330616596e-02	-1.0221194428e-02	-1.0462720881e-02	-1.0697011341e-02	-1.0683227443e-02	-9.8732459317e-03	-1.0596844076e-02
2.5218239888e-02	-1.0201722525e-02	-1.0156627247e-02	-9.9975213604e-03	-1.0023958239e-02	-1.0046100165e-02	-1.0139549109e-02	-1.0563120198e-02	-1.0545913312e-02	-1.0511498842e-02	-1.0362508413e-02	-1.0340259988e-02	-9.9399000601e-03	-1.0253175097e-02	-1.0224334951e-02	-9.9722806209e-03	-1.0002259559e-02	-1.0495907275e-02	-1.0471344610e-02	-1.0465543389e-02	-1.0300095471e-02	-1.0190882705e-02	-1.0433969137e-02	-1.0664423838e-02	-1.0651609692e-02	-9.8335917351e-03	-1.0565366222e-02
2.5342314682e-02	-1.0171689278e-02	-1.0126947217e-02	-9.9676130342e-03	-9.9957487032e-03	-1.0018586952e-02	-1.0109873503e-02	-1.0533374538e-02	-1.0516424163e-02	-1.0482328521e-02	-1.0331323052e-02	-1.0309750846e-02	-9.9063563363e-03	-1.0222434218e-02	-1.0194084416e-02	-9.9411114410e-03	-9.9733525250e-03	-1.0466650103e-02	-1.0442330884e-02	-1.0436677475e-02	-1.0269575698e-02	-1.0160600684e-02	-1.0405214464e-02	-1.0631756170e-02	-1.0619914161e-02	-9.7938399882e-03	-1.0533810930e-02
2.5466693953e-02	-1.0141697592e-02	-1.0097308763e-02	-9.9377652467e-03	-9.9676227824e-03	-9.9911471638e-03	-1.0080241214e-02	-1.0503627059e-02	-1.0486932884e-02	-1.0453155801e-02	-1.0300140240e-02	-1.0279243239e-02	-9.8728231797e-03	-1.0191723701e-02	-1.0163861700e-02	-9.9099957543e-03	-9.9445396537e-03	-1.0437390848e-02	-1.0413314853e-02	-1.0407809036e-02	-1.0239057841e-02	-1.0130349132e-02	-1.0376457361e-02	-1.0599008335e-02	-1.0588140850e-02	-9.7539906910e-03	-1.0502178203e-02
2.5591377703e-02	-1.0111748062e-02	-1.0067712470e-02	-9.9079786173e-03	-9.9395810659e-03	-9.9637807829e-03	-1.0050652830e-02	-1.0473878284e-02	-1.0457439992e-02	-1.0423981191e-02	-1.0268960557e-02	-1.0248737728e-02	-9.8393012732e-03	-1.0161044324e-02	-1.0133667551e-02	-9.8789345167e-03	-9.9158221587e-03	-1.0408130020e-02	-1.0384297022e-02	-1.0378938575e-02	-1.0208542465e-02	-1.0100128822e-02	-1.0347698329e-02	-1.0566180335e-02	-1.0556289758e-02	-9.7140438435e-03	-1.0470468039e-02
2.5716365931e-02	-1.0081841280e-02	-1.0038158922e-02	-9.8782537624e-03	-9.9116241382e-03	-9.9364877803e-03	-1.0021108937e-02	-1.0444128739e-02	-1.0427946003e-02	-1.0394805201e-02	-1.0237784587e-02	-1.0218234878e-02	-9.8057913014e-03	-1.0130396868e-02	-1.0103502723e-02	-9.8479286861e-03	-9.8872012571e-03	-1.0378868134e-02	-1.0355277899e-02	-1.0350066595e-02	-1.0178030135e-02	-1.0069940525e-02	-1.0318937870e-02	-1.0533272168e-02	-1.0524360886e-02	-9.6739994457e-03	-1.0438680439e-02
2.5841658637e-02	-1.0051977834e-02	-1.0008648702e-02	-9.8485912957e-03	-9.8837525785e-03	-9.9092681139e-03	-9.9916101191e-03	-1.0414378949e-02	-1.0398451436e-02	-1.0365628341e-02	-1.0206612914e-02	-1.0187735252e-02	-9.7722939506e-03	-1.0099782113e-02	-1.0073367969e-02	-9.8169792229e-03	-9.8586781687e-03	-1.0349605705e-02	-1.0326257993e-02	-1.0321193600e-02	-1.0147521420e-02	-1.0039785015e-02	-1.0290176488e-02	-1.0500283835e-02	-1.0492354233e-02	-9.6338574976e-03	-1.0406815403e-02
2.5967255821e-02	-1.0022158315e-02	-9.9791823904e-03	-9.8189918275e-03	-9.8559669610e-03	-9.8821217281e-03	-9.9621569600e-03	-1.0384629442e-02	-1.0368956813e-02	-1.0336451126e-02	-1.0175446124e-02	-1.0157239416e-02	-9.7388099088e-03	-1.0069200844e-02	-1.0043264046e-02	-9.7860870901e-03	-9.8302541165e-03	-1.0320343249e-02	-1.0297237814e-02	-1.0292320097e-02	-1.0117016889e-02	-1.0009663068e-02	-1.0261414687e-02	-1.0467215337e-02	-1.0460269800e-02	-9.5936179992e-03	-1.0374872930e-02
2.6093157482e-02	-9.9923833082e-03	-9.9497605651e-03	-9.7894559654e-03	-9.8282678545e-03	-9.8550485545e-03	-9.9327500399e-03	-1.0354880746e-02	-1.0339462654e-02	-1.0307274067e-02	-1.0144284803e-02	-1.0126747939e-02	-9.7053398657e-03	-1.0038653846e-02	-1.0013191710e-02	-9.7552532526e-03	-9.8019303263e-03	-1.0291081285e-02	-1.0268217875e-02	-1.0263446593e-02	-1.0086517111e-02	-9.9795754629e-03	-1.0232652973e-02	-1.0434066672e-02	-1.0428107587e-02	-9.5532809505e-03	-1.0342853021e-02
2.6219363622e-02	-9.9626533990e-03	-9.9203838035e-03	-9.7599843136e-03	-9.8006558226e-03	-9.8280485111e-03	-9.9033899378e-03	-1.0325133390e-02	-1.0309969482e-02	-1.0278097680e-02	-1.0113129542e-02	-1.0096261387e-02	-9.6718845125e-03	-1.0008141907e-02	-9.9831517225e-03	-9.7244786780e-03	-9.7737080270e-03	-1.0261820330e-02	-1.0239198687e-02	-1.0234573597e-02	-1.0056022658e-02	-9.9495229790e-03	-1.0203891854e-02	-1.0400837841e-02	-1.0395867593e-02	-9.5128463515e-03	-1.0310755676e-02
2.6345874240e-02	-9.9329691706e-03	-9.8910526808e-03	-9.7305774734e-03	-9.7731314236e-03	-9.8011215027e-03	-9.8740772305e-03	-1.0295387906e-02	-1.0280477822e-02	-1.0248922482e-02	-1.0081980928e-02	-1.0065780332e-02	-9.6384445424e-03	-9.9776658155e-03	-9.9531448438e-03	-9.6937643359e-03	-9.7455884503e-03	-1.0232560905e-02	-1.0210180765e-02	-1.0205701617e-02	-1.0025534104e-02	-9.9195063983e-03	-1.0175131837e-02	-1.0367528844e-02	-1.0363549818e-02	-9.4723142022e-03	-1.0278580895e-02
2.6472689336e-02	-9.9033312043e-03	-9.8617677701e-03	-9.7012360429e-03	-9.7456952103e-03	-9.7742674204e-03	-9.8448124929e-03	-1.0265644827e-02	-1.0250988197e-02	-1.0219748989e-02	-1.0050839555e-02	-1.0035305344e-02	-9.6050206498e-03	-9.9472263634e-03	-9.9231718373e-03	-9.6631111987e-03	-9.7175728310e-03	-1.0203303532e-02	-1.0181164624e-02	-1.0176831166e-02	-9.9950520232e-03	-9.8895265043e-03	-1.0146373433e-02	-1.0334139681e-02	-1.0331154263e-02	-9.4316845026e-03	-1.0246328677e-02
2.6599808910e-02	-9.8737400797e-03	-9.8325296431e-03	-9.6719606169e-03	-9.7183477301e-03	-9.7474861419e-03	-9.8155962980e-03	-1.0235904685e-02	-1.0221501136e-02	-1.0190577721e-02	-1.0019706014e-02	-1.0004836997e-02	-9.5716135312e-03	-9.9168243438e-03	-9.8932334682e-03	-9.6325202406e-03	-9.6896624068e-03	-1.0174048732e-02	-1.0152150781e-02	-1.0147962754e-02	-9.9645769909e-03	-9.8595840825e-03	-1.0117617151e-02	-1.0300670352e-02	-1.0298680928e-02	-9.3909572527e-03	-1.0213999023e-02
2.6727232962e-02	-9.8441963746e-03	-9.8033388691e-03	-9.6427517871e-03	-9.6910895250e-03	-9.7207775310e-03	-9.7864292167e-03	-1.0206168015e-02	-1.0192017166e-02	-1.0161409197e-02	-9.9885809005e-03	-9.9743758648e-03	-9.5382238847e-03	-9.8864605516e-03	-9.8633305034e-03	-9.6019924385e-03	-9.6618584186e-03	-1.0144797031e-02	-1.0123139753e-02	-1.0119096896e-02	-9.9341095847e-03	-9.8296799205e-03	-1.0088863505e-02	-1.0267120857e-02	-1.0266129812e-02	-9.3501324525e-03	-1.0181591932e-02
2.6854961492e-02	-9.8147006649e-03	-9.7741960159e-03	-9.6136101420e-03	-9.6639211313e-03	-9.6941414381e-03	-9.7573118181e-03	-1.0176435355e-02	-1.0162536816e-02	-1.0132243939e-02	-9.9574648095e-03	-9.9439225229e-03	-9.5048524097e-03	-9.8561357839e-03	-9.8334637116e-03	-9.5715287716e-03	-9.6341621099e-03	-1.0115548952e-02	-1.0094132058e-02	-1.0090234106e-02	-9.9036503831e-03	-9.7998148075e-03	-1.0060113007e-02	-1.0233491195e-02	-1.0233500916e-02	-9.3092101021e-03	-1.0149107406e-02
2.6982994500e-02	-9.7852535246e-03	-9.7451016492e-03	-9.5845362665e-03	-9.6368430800e-03	-9.6675776993e-03	-9.7282446688e-03	-1.0146707241e-02	-1.0133060616e-02	-1.0103082468e-02	-9.9263583381e-03	-9.9134775481e-03	-9.4714998078e-03	-9.8258508396e-03	-9.8036338635e-03	-9.5411302213e-03	-9.6065747274e-03	-1.0086305023e-02	-1.0065128219e-02	-1.0061374900e-02	-9.8731999661e-03	-9.7699895348e-03	-1.0031366171e-02	-1.0199781368e-02	-1.0200794239e-02	-9.2681902013e-03	-1.0116545443e-02
2.7111331986e-02	-9.7558555257e-03	-9.7160563328e-03	-9.5555307427e-03	-9.6098558962e-03	-9.6410861369e-03	-9.6992283338e-03	-1.0116984211e-02	-1.0103589098e-02	-1.0073925309e-02	-9.8952620851e-03	-9.8830415189e-03	-9.4381667820e-03	-9.7956065195e-03	-9.7738417313e-03	-9.5107977715e-03	-9.5790975208e-03	-1.0057065771e-02	-1.0036128755e-02	-1.0032519795e-02	-9.8427589152e-03	-9.7402048953e-03	-1.0002623515e-02	-1.0165991375e-02	-1.0168009782e-02	-9.2270727502e-03	-1.0083906044e-02
2.7239973950e-02	-9.7265072384e-03	-9.6870606285e-03	-9.5265941488e-03	-9.5829600994e-03	-9.6146665592e-03	-9.6702633757e-03	-1.0087266807e-02	-1.0074122795e-02	-1.0044772987e-02	-9.8641766503e-03	-9.8526150149e-03	-9.4048540369e-03	-9.7654036262e-03	-9.7440880895e-03	-9.4805324084e-03	-9.5517317426e-03	-1.0027831724e-02	-1.0007134190e-02	-1.0003669309e-02	-9.8123278130e-03	-9.7104616842e-03	-9.9738855532e-03	-1.0132121216e-02	-1.0135147544e-02	-9.1858577488e-03	-1.0051189208e-02
2.7368920392e-02	-9.6972092309e-03	-9.6581150961e-03	-9.4977270599e-03	-9.5561562034e-03	-9.5883187601e-03	-9.6413503550e-03	-1.0057555569e-02	-1.0044662240e-02	-1.0015626027e-02	-9.8331026351e-03	-9.8221986171e-03	-9.3715622789e-03	-9.7352429644e-03	-9.7143737141e-03	-9.4503351203e-03	-9.5244786484e-03	-9.9986034140e-03	-9.9781450468e-03	-9.9748239616e-03	-9.7819072437e-03	-9.6807606982e-03	-9.9451528053e-03	-1.0098170890e-02	-1.0102207526e-02	-9.1445451971e-03	-1.0018394936e-02
2.7498171312e-02	-9.6679620694e-03	-9.6292202933e-03	-9.4689300477e-03	-9.5294447162e-03	-9.5620425196e-03	-9.6124898302e-03	-1.0027851039e-02	-1.0015207970e-02	-9.9864849568e-03	-9.8020406424e-03	-9.7917929079e-03	-9.3382922161e-03	-9.7051253406e-03	-9.6846993830e-03	-9.4202068983e-03	-9.4973394969e-03	-9.9693813713e-03	-9.9491618515e-03	-9.9459842737e-03	-9.7514977929e-03	-9.6511027362e-03	-9.9164257903e-03	-1.0064140399e-02	-1.0069189728e-02	-9.1031350951e-03	-9.9855232279e-03
2.7627726711e-02	-9.6387663181e-03	-9.6003767760e-03	-9.4402036804e-03	-9.5028261399e-03	-9.5358376029e-03	-9.5836823574e-03	-9.9981537629e-03	-9.9857605209e-03	-9.9573503054e-03	-9.7709912763e-03	-9.7613984712e-03	-9.3050445581e-03	-9.6750515632e-03	-9.6550658761e-03	-9.3901487355e-03	-9.4703155494e-03	-9.9401661287e-03	-9.9201851303e-03	-9.9171507672e-03	-9.7211000475e-03	-9.6214885986e-03	-9.8877050289e-03	-1.0030029741e-02	-1.0036094149e-02	-9.0616274428e-03	-9.9525740834e-03
2.7757586587e-02	-9.6096225391e-03	-9.5715850978e-03	-9.4115485227e-03	-9.4763009710e-03	-9.5097037612e-03	-9.5549284907e-03	-9.9684642842e-03	-9.9563204307e-03	-9.9282226025e-03	-9.7399551424e-03	-9.7310158921e-03	-9.2718200164e-03	-9.6450224425e-03	-9.6254739749e-03	-9.3601616273e-03	-9.4434080705e-03	-9.9109582201e-03	-9.8912154108e-03	-9.8883239652e-03	-9.6907145956e-03	-9.5919190882e-03	-9.8589910428e-03	-9.9958389175e-03	-1.0002920790e-02	-9.0200222402e-03	-9.9195475027e-03
2.7887750941e-02	-9.5805312927e-03	-9.5428458103e-03	-9.3829651356e-03	-9.4498696997e-03	-9.4836407306e-03	-9.5262287819e-03	-9.9387831498e-03	-9.9268882385e-03	-9.8991023792e-03	-9.7089328479e-03	-9.7006457571e-03	-9.2386193040e-03	-9.6150387907e-03	-9.5959244628e-03	-9.3302465717e-03	-9.4166183277e-03	-9.8817581809e-03	-9.8622532218e-03	-9.8595043923e-03	-9.6603420271e-03	-9.5623950092e-03	-9.8302843552e-03	-9.9615679279e-03	-9.9696696498e-03	-8.9783194874e-03	-9.8864434856e-03
2.8018219773e-02	-9.5514931368e-03	-9.5141594629e-03	-9.3544540769e-03	-9.4235328105e-03	-9.4576482331e-03	-9.4975837805e-03	-9.9091109073e-03	-9.8974644849e-03	-9.8699901679e-03	-9.6779250013e-03	-9.6702886543e-03	-9.2054431356e-03	-9.5851014220e-03	-9.5664181252e-03	-9.3004045689e-03	-9.3899475913e-03	-9.8525665473e-03	-9.8332990935e-03	-9.8306925741e-03	-9.6299829330e-03	-9.5329171679e-03	-9.8015854902e-03	-9.9272167721e-03	-9.9363407295e-03	-8.9365191842e-03	-9.8532620323e-03
2.8148993083e-02	-9.5225086274e-03	-9.4855266030e-03	-9.3260159006e-03	-9.3972907817e-03	-9.4317259755e-03	-9.4689940337e-03	-9.8794481058e-03	-9.8680497116e-03	-9.8408865022e-03	-9.6469322124e-03	-9.6399451729e-03	-9.1722922277e-03	-9.5552111523e-03	-9.5369557493e-03	-9.2706366214e-03	-9.3633971349e-03	-9.8233838571e-03	-9.8043535573e-03	-9.8018890374e-03	-9.5996379057e-03	-9.5034863726e-03	-9.7728949735e-03	-9.8927854504e-03	-9.9029340288e-03	-8.8946213307e-03	-9.8200031426e-03
2.8280070872e-02	-9.4935783183e-03	-9.4569477757e-03	-9.2976511570e-03	-9.3711440857e-03	-9.4058736499e-03	-9.4404600866e-03	-9.8497952955e-03	-9.8386444616e-03	-9.8117919169e-03	-9.6159550926e-03	-9.6096159035e-03	-9.1391672983e-03	-9.5253687997e-03	-9.5075381238e-03	-9.2409437341e-03	-9.3369682347e-03	-9.7942106492e-03	-9.7754171457e-03	-9.7730943104e-03	-9.5693075390e-03	-9.4741034333e-03	-9.7442133317e-03	-9.8582739626e-03	-9.8694495477e-03	-8.8526259269e-03	-9.7866668166e-03
2.8411453138e-02	-9.4647027612e-03	-9.4284235241e-03	-9.2693603928e-03	-9.3450931884e-03	-9.3800909335e-03	-9.4119824817e-03	-9.8201530280e-03	-9.8092492791e-03	-9.7827069483e-03	-9.5849942547e-03	-9.5793014382e-03	-9.1060690672e-03	-9.4955751840e-03	-9.4781660397e-03	-9.2113269142e-03	-9.3106621701e-03	-9.7650474638e-03	-9.7464903926e-03	-9.7443089223e-03	-9.5389924282e-03	-9.4447691619e-03	-9.7155410929e-03	-9.8236823087e-03	-9.8358872861e-03	-8.8105329728e-03	-9.7532530544e-03
2.8543139882e-02	-9.4358825056e-03	-9.3999543887e-03	-9.2411441512e-03	-9.3191385501e-03	-9.3543774885e-03	-9.3835617593e-03	-9.7905218560e-03	-9.7798647096e-03	-9.7536321336e-03	-9.5540503128e-03	-9.5490023705e-03	-9.0729982557e-03	-9.4658311268e-03	-9.4488402896e-03	-9.1817871712e-03	-9.2844802234e-03	-9.7358948424e-03	-9.7175738332e-03	-9.7155334039e-03	-9.5086931698e-03	-9.4154843723e-03	-9.6868787861e-03	-9.7890104887e-03	-9.8022472441e-03	-8.7683424685e-03	-9.7197618558e-03
2.8675131104e-02	-9.4071180989e-03	-9.3715409083e-03	-9.2130029714e-03	-9.2932806244e-03	-9.3287329617e-03	-9.3551984574e-03	-9.7609023338e-03	-9.7504912999e-03	-9.7245680114e-03	-9.5231238826e-03	-9.5187192951e-03	-9.0399555870e-03	-9.4361374519e-03	-9.4195616680e-03	-9.1523255172e-03	-9.2584236800e-03	-9.7067533277e-03	-9.6886680037e-03	-9.6867682868e-03	-9.4784103618e-03	-9.3862498802e-03	-9.6582269419e-03	-9.7542585027e-03	-9.7685294216e-03	-8.7260544138e-03	-9.6861932210e-03
2.8807426805e-02	-9.3784100861e-03	-9.3431836190e-03	-9.1849373889e-03	-9.2675198587e-03	-9.3031569849e-03	-9.3268931114e-03	-9.7312950166e-03	-9.7211295980e-03	-9.6955151216e-03	-9.4922155810e-03	-9.4884528083e-03	-9.0069417858e-03	-9.4064949848e-03	-9.3903309711e-03	-9.1229429662e-03	-9.2324938281e-03	-9.6776234635e-03	-9.6597734417e-03	-9.6580141042e-03	-9.4481446035e-03	-9.3570665032e-03	-9.6295860918e-03	-9.7194263507e-03	-9.7347338187e-03	-8.6836688088e-03	-9.6525471498e-03
2.8940026983e-02	-9.3497590100e-03	-9.3148830547e-03	-9.1569479355e-03	-9.2418566943e-03	-9.2776491743e-03	-9.2986462544e-03	-9.7017004612e-03	-9.6917801534e-03	-9.6664740052e-03	-9.4613260266e-03	-9.4582035075e-03	-8.9739575786e-03	-9.3769045529e-03	-9.3611489971e-03	-9.0936405350e-03	-9.2066919589e-03	-9.6485057952e-03	-9.6308906860e-03	-9.6292713902e-03	-9.4178964958e-03	-9.3279350608e-03	-9.6009567688e-03	-9.6845140326e-03	-9.7008604354e-03	-8.6411856535e-03	-9.6188236424e-03
2.9072931639e-02	-9.3211654113e-03	-9.2866397473e-03	-9.1290351391e-03	-9.2162915659e-03	-9.2522091308e-03	-9.2704584169e-03	-9.6721192255e-03	-9.6624435164e-03	-9.6374452047e-03	-9.4304558392e-03	-9.4279719917e-03	-8.9410036934e-03	-9.3473669857e-03	-9.3320165459e-03	-9.0644192424e-03	-9.1810193667e-03	-9.6194008693e-03	-9.6020202766e-03	-9.6005406805e-03	-9.3876666406e-03	-9.2988563743e-03	-9.5723395069e-03	-9.6495215484e-03	-9.6669092716e-03	-8.5986049480e-03	-9.5850226987e-03
2.9206140774e-02	-9.2926298282e-03	-9.2584542260e-03	-9.1011995237e-03	-9.1908249017e-03	-9.2268364398e-03	-9.2423301273e-03	-9.6425518687e-03	-9.6331202390e-03	-9.6084292635e-03	-9.3996056402e-03	-9.3977588612e-03	-8.9080808601e-03	-9.3178831143e-03	-9.3029344195e-03	-9.0352801096e-03	-9.1554773485e-03	-9.5903092333e-03	-9.5731627549e-03	-9.5718225116e-03	-9.3574556415e-03	-9.2698312672e-03	-9.5437348415e-03	-9.6144488982e-03	-9.6328803273e-03	-8.5559266921e-03	-9.5511443186e-03
2.9339654386e-02	-9.2641527967e-03	-9.2303270177e-03	-9.0734416094e-03	-9.1654571238e-03	-9.2015306709e-03	-9.2142619109e-03	-9.6129989514e-03	-9.6038108744e-03	-9.5794267266e-03	-9.3687760521e-03	-9.3675647177e-03	-8.8751898101e-03	-9.2884537720e-03	-9.2739034214e-03	-9.0062241604e-03	-9.1300672047e-03	-9.5612314364e-03	-9.5443186634e-03	-9.5431174215e-03	-9.3272641034e-03	-9.2408605644e-03	-9.5151433090e-03	-9.5792960819e-03	-9.5987736026e-03	-8.5131508859e-03	-9.5171885023e-03
2.9473472477e-02	-9.2357348505e-03	-9.2022586471e-03	-9.0457619125e-03	-9.1401886473e-03	-9.1762913780e-03	-9.1862542911e-03	-9.5834610354e-03	-9.5745159767e-03	-9.5504381399e-03	-9.3379676993e-03	-9.3373901642e-03	-8.8423312764e-03	-9.2590797938e-03	-9.2449243572e-03	-8.9772524206e-03	-9.1047902382e-03	-9.5321680287e-03	-9.5154885458e-03	-9.5144259495e-03	-9.2970926326e-03	-9.2119450930e-03	-9.4865654474e-03	-9.5440630995e-03	-9.5645890975e-03	-8.4702775294e-03	-9.4831552497e-03
2.9607595045e-02	-9.2073765208e-03	-9.1742496363e-03	-9.0181609452e-03	-9.1150198810e-03	-9.1511180991e-03	-9.1583077883e-03	-9.5539386836e-03	-9.5452361017e-03	-9.5214640508e-03	-9.3071812073e-03	-9.3072358051e-03	-8.8095059940e-03	-9.2297620168e-03	-9.2159980341e-03	-8.9483659184e-03	-9.0796477552e-03	-9.5031195618e-03	-9.4866729472e-03	-9.4857486359e-03	-9.2669418367e-03	-9.1830856820e-03	-9.4580017955e-03	-9.5087499511e-03	-9.5303268119e-03	-8.4273066227e-03	-9.4490445607e-03
2.9742022092e-02	-9.1790783365e-03	-9.1463005052e-03	-8.9906392156e-03	-9.0899512270e-03	-9.1260103564e-03	-9.1304229204e-03	-9.5244324605e-03	-9.5159718063e-03	-9.4925050079e-03	-9.2764172030e-03	-9.2771022463e-03	-8.7767146992e-03	-9.2005012797e-03	-9.1871252614e-03	-8.9195656846e-03	-9.0546410648e-03	-9.4740865884e-03	-9.4578724138e-03	-9.4570860224e-03	-9.2368123246e-03	-9.1542831622e-03	-9.4294528936e-03	-9.4733566367e-03	-9.4959867459e-03	-8.3842381656e-03	-9.4148564355e-03
2.9876753616e-02	-9.1508408240e-03	-9.1184117709e-03	-8.9631972280e-03	-9.0649830807e-03	-9.1009676558e-03	-9.1026002029e-03	-9.4949429317e-03	-9.4867236486e-03	-9.4635615610e-03	-9.2456763149e-03	-9.2469900949e-03	-8.7439581302e-03	-9.1712984234e-03	-9.1583068500e-03	-8.8908527521e-03	-9.0297714789e-03	-9.4450696624e-03	-9.4290874931e-03	-9.4284386518e-03	-9.2067047070e-03	-9.1255383663e-03	-9.4009192831e-03	-9.4378831562e-03	-9.4615688994e-03	-8.3410721582e-03	-9.3805908740e-03
3.0011789619e-02	-9.1226645074e-03	-9.0905839483e-03	-8.9358354824e-03	-9.0401158307e-03	-9.0759894871e-03	-9.0748401485e-03	-9.4654706642e-03	-9.4574921880e-03	-9.4346342610e-03	-9.2149591729e-03	-9.2168999595e-03	-8.7112370268e-03	-9.1421542905e-03	-9.1295436128e-03	-8.8622281561e-03	-9.0050403127e-03	-9.4160693391e-03	-9.4003187337e-03	-9.3998070683e-03	-9.1766195954e-03	-9.0968521288e-03	-9.3724015069e-03	-9.4023295096e-03	-9.4270732725e-03	-8.2978086005e-03	-9.3462478762e-03
3.0147130099e-02	-9.0945499082e-03	-9.0628175497e-03	-8.9085544747e-03	-9.0153498588e-03	-9.0510753241e-03	-9.0471432672e-03	-9.4360162261e-03	-9.4282779853e-03	-9.4057236604e-03	-9.1842664081e-03	-9.1868324501e-03	-8.6785521305e-03	-9.1130697257e-03	-9.1008363644e-03	-8.8336929344e-03	-8.9804488841e-03	-9.3870861752e-03	-9.3715666858e-03	-9.3711918172e-03	-9.1465576032e-03	-9.0682252862e-03	-9.3439001086e-03	-9.3666956970e-03	-9.3924998652e-03	-8.2544474926e-03	-9.3118274420e-03
3.0282775058e-02	-9.0664975456e-03	-9.0351130848e-03	-8.8813546969e-03	-8.9906855402e-03	-9.0262246238e-03	-9.0195100664e-03	-9.4065801869e-03	-9.3990816023e-03	-9.3768303126e-03	-9.1535986533e-03	-9.1567881778e-03	-8.6459041845e-03	-9.0840455755e-03	-9.0721859215e-03	-8.8052481269e-03	-8.9559985139e-03	-9.3581207282e-03	-9.3428319005e-03	-9.3425934450e-03	-9.1165193448e-03	-9.0396586768e-03	-9.3154156335e-03	-9.3309817183e-03	-9.3578486774e-03	-8.2109888343e-03	-9.2773295716e-03
3.0418724494e-02	-9.0385079360e-03	-9.0074710610e-03	-8.8542366365e-03	-8.9661232430e-03	-9.0014368270e-03	-8.9919410509e-03	-9.3771631174e-03	-9.3699036023e-03	-9.3479547725e-03	-9.1229565426e-03	-9.1267677554e-03	-8.6132939334e-03	-9.0550826882e-03	-9.0435931022e-03	-8.7768947758e-03	-8.9316905263e-03	-9.3291735572e-03	-9.3141149302e-03	-9.3140124995e-03	-9.0865054363e-03	-9.0111531410e-03	-9.2869486280e-03	-9.2951875735e-03	-9.3231197092e-03	-8.1674326257e-03	-9.2427542649e-03
3.0554978409e-02	-9.0105815935e-03	-8.9798919827e-03	-8.8272007769e-03	-8.9416633282e-03	-8.9767113580e-03	-8.9644367224e-03	-9.3477655896e-03	-9.3407445498e-03	-9.3190975961e-03	-9.0923407116e-03	-9.0967717970e-03	-8.5807221240e-03	-9.0261819142e-03	-9.0150587269e-03	-8.7486339260e-03	-8.9075262480e-03	-9.3002452225e-03	-9.2854163286e-03	-9.2854495297e-03	-9.0565164949e-03	-8.9827095208e-03	-9.2584996396e-03	-9.2593132627e-03	-9.2883129605e-03	-8.1237788669e-03	-9.2081015219e-03
3.0691536801e-02	-8.9827190296e-03	-8.9523763521e-03	-8.8002475974e-03	-8.9173061501e-03	-8.9520476241e-03	-8.9369975803e-03	-9.3183881769e-03	-9.3116050105e-03	-9.2902593406e-03	-9.0617517971e-03	-9.0668009179e-03	-8.5481895042e-03	-8.9973441057e-03	-8.9865836174e-03	-8.7204666243e-03	-8.8835070090e-03	-9.2713362857e-03	-9.2567366507e-03	-9.2569050859e-03	-9.0265531393e-03	-8.9543286603e-03	-9.2300692171e-03	-9.2233587859e-03	-9.2534284313e-03	-8.0800275577e-03	-9.1733713426e-03
3.0828399672e-02	-8.9549207530e-03	-8.9249246685e-03	-8.7733775726e-03	-8.8930520557e-03	-8.9274450160e-03	-8.9096241208e-03	-9.2890314538e-03	-9.2824855515e-03	-9.2614405646e-03	-9.0311904377e-03	-9.0368557351e-03	-8.5156968240e-03	-8.9685701168e-03	-8.9581685978e-03	-8.6923939201e-03	-8.8596341420e-03	-9.2424473094e-03	-9.2280764527e-03	-9.2283797196e-03	-8.9966159897e-03	-8.9260114053e-03	-9.2016579106e-03	-9.1873241429e-03	-9.2184661218e-03	-8.0361786983e-03	-9.1385637270e-03
3.0965567021e-02	-8.9271872702e-03	-8.8975374287e-03	-8.7465911732e-03	-8.8689013852e-03	-8.9029029077e-03	-8.8823168376e-03	-9.2596959963e-03	-9.2533867409e-03	-9.2326418278e-03	-9.0006572730e-03	-9.0069368666e-03	-8.4832448349e-03	-8.9398608035e-03	-8.9298144937e-03	-8.6644168651e-03	-8.8359089830e-03	-9.2135788578e-03	-9.1994362919e-03	-9.1998739834e-03	-8.9667056675e-03	-8.8977586036e-03	-9.1732662713e-03	-9.1512093340e-03	-9.1834260318e-03	-7.9922322885e-03	-9.1036786751e-03
3.1103038847e-02	-8.8995190847e-03	-8.8702151268e-03	-8.7198888654e-03	-8.8448544713e-03	-8.8784206559e-03	-8.8550762214e-03	-9.2303823814e-03	-9.2243091483e-03	-9.2038636913e-03	-8.9701529443e-03	-8.9770449320e-03	-8.4508342900e-03	-8.9112170237e-03	-8.9015221325e-03	-8.6365365133e-03	-8.8123328706e-03	-9.1847314961e-03	-9.1708167269e-03	-9.1713884314e-03	-8.9368227956e-03	-8.8695711050e-03	-9.1448948517e-03	-9.1150143589e-03	-9.1483081613e-03	-7.9481883284e-03	-9.0687161869e-03
3.1240815152e-02	-8.8719166975e-03	-8.8429582540e-03	-8.6932711108e-03	-8.8209116397e-03	-8.8539976004e-03	-8.8279027601e-03	-9.2010911878e-03	-9.1952533446e-03	-9.1751067173e-03	-8.9396780943e-03	-8.9471805522e-03	-8.4184659442e-03	-8.8826396374e-03	-8.8732923438e-03	-8.6087539210e-03	-8.7889071466e-03	-9.1559057909e-03	-9.1422183178e-03	-9.1429236186e-03	-8.9069679982e-03	-8.8414497609e-03	-9.1165442056e-03	-9.0787392178e-03	-9.1131125104e-03	-7.9040468181e-03	-9.0336762624e-03
3.1378895935e-02	-8.8443806068e-03	-8.8157672990e-03	-8.6667383668e-03	-8.7970732087e-03	-8.8296330637e-03	-8.8007969387e-03	-9.1718229950e-03	-9.1662199018e-03	-9.1463714694e-03	-8.9092333670e-03	-8.9173443496e-03	-8.3861405540e-03	-8.8541295061e-03	-8.8451259587e-03	-8.5810701470e-03	-8.7656331558e-03	-9.1271023100e-03	-9.1136416256e-03	-9.1144801015e-03	-8.8771419009e-03	-8.8133954248e-03	-9.0882148879e-03	-9.0423839107e-03	-9.0778390791e-03	-7.8598077574e-03	-8.9985589016e-03
3.1517281196e-02	-8.8169113082e-03	-8.7886427477e-03	-8.6402910862e-03	-8.7733394894e-03	-8.8053263511e-03	-8.7737592391e-03	-9.1425783841e-03	-9.1372093932e-03	-9.1176585122e-03	-8.8788194080e-03	-8.8875369479e-03	-8.3538588777e-03	-8.8256874937e-03	-8.8170238102e-03	-8.5534862522e-03	-8.7425122458e-03	-9.0983216225e-03	-9.0850872126e-03	-9.0860584376e-03	-8.8473451308e-03	-8.7854089520e-03	-9.0599074548e-03	-9.0059484375e-03	-9.0424878673e-03	-7.8154711464e-03	-8.9633641045e-03
3.1655970934e-02	-8.7895092946e-03	-8.7615850831e-03	-8.6139297174e-03	-8.7497107855e-03	-8.7810767504e-03	-8.7467901405e-03	-9.1133579374e-03	-9.1082223934e-03	-9.0889684118e-03	-8.8484368641e-03	-8.8577589720e-03	-8.3216216751e-03	-8.7973144655e-03	-8.7889867333e-03	-8.5260033001e-03	-8.7195457674e-03	-9.0695642985e-03	-9.0565556426e-03	-9.0576591860e-03	-8.8175783162e-03	-8.7574911997e-03	-9.0316224636e-03	-8.9694327982e-03	-9.0070588750e-03	-7.7710369852e-03	-8.9280918711e-03
3.1794965151e-02	-8.7621750559e-03	-8.7345947855e-03	-8.5876547042e-03	-8.7261873933e-03	-8.7568835319e-03	-8.7198901191e-03	-9.0841622384e-03	-9.0792594783e-03	-9.0603017355e-03	-8.8180863838e-03	-8.8280110484e-03	-8.2894297077e-03	-8.7690112890e-03	-8.7610155646e-03	-8.4986223564e-03	-8.6967350742e-03	-9.0408309098e-03	-9.0280474803e-03	-9.0292829065e-03	-8.7878420868e-03	-8.7296430271e-03	-9.0033604730e-03	-8.9328369929e-03	-8.9715521023e-03	-7.7265052736e-03	-8.8927422015e-03
3.1934263846e-02	-8.7349090795e-03	-8.7076723324e-03	-8.5614664858e-03	-8.7027696015e-03	-8.7327459483e-03	-8.6930596480e-03	-9.0549918721e-03	-9.0503212250e-03	-9.0316590516e-03	-8.7877686167e-03	-8.7982938050e-03	-8.2572837387e-03	-8.7407788337e-03	-8.7331111427e-03	-8.4713444891e-03	-8.6740815227e-03	-9.0121220292e-03	-8.9995632918e-03	-9.0009301606e-03	-8.7581370739e-03	-8.7018652952e-03	-8.9751220428e-03	-8.8961610215e-03	-8.9359675492e-03	-7.6818760118e-03	-8.8573150955e-03
3.2073867019e-02	-8.7077118498e-03	-8.6808181982e-03	-8.5353654966e-03	-8.6794576914e-03	-8.7086632347e-03	-8.6662991973e-03	-9.0258474246e-03	-9.0214082118e-03	-9.0030409300e-03	-8.7574842141e-03	-8.7686078708e-03	-8.2251845331e-03	-8.7126179707e-03	-8.7052743080e-03	-8.4441707686e-03	-8.6515864726e-03	-8.9834382306e-03	-8.9711036444e-03	-8.9726015107e-03	-8.7284639100e-03	-8.6741588667e-03	-8.9469077341e-03	-8.8594048841e-03	-8.9003052157e-03	-7.6371491996e-03	-8.8218105532e-03
3.2213774670e-02	-8.6805838484e-03	-8.6540328548e-03	-8.5093521668e-03	-8.6562519366e-03	-8.6846346082e-03	-8.6396092340e-03	-8.9967294832e-03	-8.9925210185e-03	-8.9744479416e-03	-8.7272338286e-03	-8.7389538766e-03	-8.1931328574e-03	-8.6845295733e-03	-8.6775059028e-03	-8.4171022676e-03	-8.6292512865e-03	-8.9547800895e-03	-8.9426691068e-03	-8.9442975207e-03	-8.6988232290e-03	-8.6465246065e-03	-8.9187181093e-03	-8.8225685806e-03	-8.8645651017e-03	-7.5923248372e-03	-8.7862285746e-03
3.2353986799e-02	-8.6535255541e-03	-8.6273167709e-03	-8.4834269214e-03	-8.6331526032e-03	-8.6606592680e-03	-8.6129902222e-03	-8.9676386367e-03	-8.9636602260e-03	-8.9458806586e-03	-8.6970181142e-03	-8.7093324541e-03	-8.1611294798e-03	-8.6565145164e-03	-8.6498067711e-03	-8.3901400613e-03	-8.6070773298e-03	-8.9261481824e-03	-8.9142602488e-03	-8.9160187556e-03	-8.6692156661e-03	-8.6189633812e-03	-8.8905537317e-03	-8.7856521110e-03	-8.8287472072e-03	-7.5474029244e-03	-8.7505691597e-03
3.2494503405e-02	-8.6265374428e-03	-8.6006704123e-03	-8.4575901810e-03	-8.6101599496e-03	-8.6367363954e-03	-8.5864426226e-03	-8.9385754751e-03	-8.9348264163e-03	-8.9173396545e-03	-8.6668377265e-03	-8.6797442367e-03	-8.1291751702e-03	-8.6285736771e-03	-8.6221777587e-03	-8.3632852270e-03	-8.5850659711e-03	-8.8975430872e-03	-8.8858776413e-03	-8.8877657815e-03	-8.6396418582e-03	-8.5914760593e-03	-8.8624151663e-03	-8.7486554754e-03	-8.7928515323e-03	-7.5023834613e-03	-8.7148323086e-03
3.2635324490e-02	-8.5996199873e-03	-8.5740942419e-03	-8.4318423613e-03	-8.5872742262e-03	-8.6128651533e-03	-8.5599668932e-03	-8.9095405896e-03	-8.9060201730e-03	-8.8888255041e-03	-8.6366933222e-03	-8.6501898591e-03	-8.0972707002e-03	-8.6007079342e-03	-8.5946197135e-03	-8.3365388445e-03	-8.5632185818e-03	-8.8689653829e-03	-8.8575218567e-03	-8.8595391660e-03	-8.6101024432e-03	-8.5640635113e-03	-8.8343029790e-03	-8.7115786737e-03	-8.7568780770e-03	-7.4572664480e-03	-8.6790180211e-03
3.2776450053e-02	-8.5727736577e-03	-8.5475887196e-03	-8.4061838733e-03	-8.5644956759e-03	-8.5890446866e-03	-8.5335634884e-03	-8.8805345727e-03	-8.8772420808e-03	-8.8603387832e-03	-8.6065855597e-03	-8.6206699574e-03	-8.0654168431e-03	-8.5729181686e-03	-8.5671334850e-03	-8.3099019958e-03	-8.5415365364e-03	-8.8404156500e-03	-8.8291934686e-03	-8.8313394778e-03	-8.5805980605e-03	-8.5367266094e-03	-8.8062177369e-03	-8.6744217060e-03	-8.7208268412e-03	-7.4120518843e-03	-8.6431262973e-03
3.2917880094e-02	-8.5459989210e-03	-8.5211543022e-03	-8.3806151231e-03	-8.5418245337e-03	-8.5652741218e-03	-8.5072328596e-03	-8.8515580184e-03	-8.8484927256e-03	-8.8318800691e-03	-8.5765150987e-03	-8.5911851689e-03	-8.0336143737e-03	-8.5452052628e-03	-8.5397199247e-03	-8.2833757655e-03	-8.5200212123e-03	-8.8118944699e-03	-8.8008930516e-03	-8.8031672867e-03	-8.5511293511e-03	-8.5094662279e-03	-8.7781600086e-03	-8.6371845722e-03	-8.6846978249e-03	-7.3667397704e-03	-8.6071571373e-03
3.3059614613e-02	-8.5192962413e-03	-8.4947914437e-03	-8.3551365118e-03	-8.5192610265e-03	-8.5415525667e-03	-8.4809754551e-03	-8.8226115216e-03	-8.8197726947e-03	-8.8034499403e-03	-8.5464826004e-03	-8.5617361325e-03	-8.0018640686e-03	-8.5175701015e-03	-8.5123798857e-03	-8.2569612402e-03	-8.4986739900e-03	-8.7834024257e-03	-8.7726211818e-03	-8.7750231639e-03	-8.5216969571e-03	-8.4822832428e-03	-8.7501303636e-03	-8.5998672724e-03	-8.6484910283e-03	-7.3213301061e-03	-8.5711105409e-03
3.3201653610e-02	-8.4926660795e-03	-8.4685005948e-03	-8.3297484357e-03	-8.4968053734e-03	-8.5178791108e-03	-8.4547917198e-03	-8.7936956788e-03	-8.7910825766e-03	-8.7750489763e-03	-8.5164887274e-03	-8.5323234884e-03	-7.9701667062e-03	-8.4900135712e-03	-8.4851142233e-03	-8.2306595092e-03	-8.4774962526e-03	-8.7549401013e-03	-8.7443784364e-03	-8.7469076818e-03	-8.4923015221e-03	-8.4551785321e-03	-8.7221293729e-03	-8.5624698065e-03	-8.6122064511e-03	-7.2758228916e-03	-8.5349865083e-03
3.3343997085e-02	-8.4661088937e-03	-8.4422822031e-03	-8.3044512862e-03	-8.4744577855e-03	-8.4942528248e-03	-8.4286820953e-03	-8.7648110876e-03	-8.7624229610e-03	-8.7466777582e-03	-8.4865341436e-03	-8.5029478782e-03	-7.9385230663e-03	-8.4625365602e-03	-8.4579237942e-03	-8.2044716637e-03	-8.4564893867e-03	-8.7265080822e-03	-8.7161653940e-03	-8.7188214140e-03	-8.4629436912e-03	-8.4281529756e-03	-8.6941576086e-03	-8.5249921745e-03	-8.5758440936e-03	-7.2302181267e-03	-8.4987850393e-03
3.3486645038e-02	-8.4396251388e-03	-8.4161367132e-03	-8.2792454497e-03	-8.4522184658e-03	-8.4706727607e-03	-8.4026470200e-03	-8.7359583470e-03	-8.7337944390e-03	-8.7183368682e-03	-8.4566195146e-03	-8.4736099446e-03	-7.9069339305e-03	-8.4351399589e-03	-8.4308094573e-03	-8.1783987977e-03	-8.4356547815e-03	-8.6981069549e-03	-8.6879826342e-03	-8.6907649354e-03	-8.4336241106e-03	-8.4012074551e-03	-8.6662156439e-03	-8.4874343765e-03	-8.5394039556e-03	-7.1845158116e-03	-8.4625061341e-03
3.3629597469e-02	-8.4132152665e-03	-8.3900645666e-03	-8.2541313074e-03	-8.4300876090e-03	-8.4471379514e-03	-8.3766869291e-03	-8.7071380573e-03	-8.7051976028e-03	-8.6900268897e-03	-8.4267455071e-03	-8.4443103322e-03	-7.8754000822e-03	-8.4078246595e-03	-8.4037720731e-03	-8.1524420073e-03	-8.4149938292e-03	-8.6697373074e-03	-8.6598307381e-03	-8.6627388219e-03	-8.4043434281e-03	-8.3743428542e-03	-8.6383040536e-03	-8.4497964124e-03	-8.5028860371e-03	-7.1387159461e-03	-8.4261497925e-03
3.3772854379e-02	-8.3868797255e-03	-8.3640662014e-03	-8.2291092356e-03	-8.4080654019e-03	-8.4236474111e-03	-8.3508022541e-03	-8.6783508199e-03	-8.6766330461e-03	-8.6617484073e-03	-8.3969127894e-03	-8.4150496865e-03	-7.8439223062e-03	-8.3805915561e-03	-8.3768125042e-03	-8.1266023909e-03	-8.3945079252e-03	-8.6413997289e-03	-8.6317102878e-03	-8.6347436510e-03	-8.3751022928e-03	-8.3475600584e-03	-8.6104234134e-03	-8.4120782823e-03	-8.4662903382e-03	-7.0928185304e-03	-8.3897160147e-03
3.3916415766e-02	-8.3606189614e-03	-8.3381420528e-03	-8.2041796055e-03	-8.3861520229e-03	-8.4002001347e-03	-8.3249934236e-03	-8.6495972376e-03	-8.6481013636e-03	-8.6335020069e-03	-8.3671220312e-03	-8.3858286546e-03	-7.8125013893e-03	-8.3534415446e-03	-8.3499316147e-03	-8.1008810493e-03	-8.3741984676e-03	-8.6130948096e-03	-8.6036218668e-03	-8.6067800011e-03	-8.3459013552e-03	-8.3208599550e-03	-8.5825743003e-03	-8.3742799861e-03	-8.4296168589e-03	-7.0468235643e-03	-8.3532048005e-03
3.4060281631e-02	-8.3344334165e-03	-8.3122925525e-03	-8.1793427831e-03	-8.3643476421e-03	-8.3767950978e-03	-8.2992608623e-03	-8.6208779145e-03	-8.6196031514e-03	-8.6052882759e-03	-8.3373739036e-03	-8.3566478850e-03	-7.7811381196e-03	-8.3263755231e-03	-8.3231302708e-03	-8.0752790857e-03	-8.3540668576e-03	-8.5848231412e-03	-8.5755660598e-03	-8.5788484520e-03	-8.3167412673e-03	-8.2942434334e-03	-8.5547572925e-03	-8.3364015239e-03	-8.3928655991e-03	-7.0007310480e-03	-8.3166161501e-03
3.4204451974e-02	-8.3083235300e-03	-8.2865181291e-03	-8.1545991292e-03	-8.3426524213e-03	-8.3534312569e-03	-8.2736049918e-03	-8.5921934559e-03	-8.5911390068e-03	-8.5771078024e-03	-8.3076690793e-03	-8.3275080274e-03	-7.7498332871e-03	-8.2993943914e-03	-8.2964093405e-03	-8.0497976055e-03	-8.3341144994e-03	-8.5565853166e-03	-8.5475434527e-03	-8.5509495847e-03	-8.2876226823e-03	-8.2677113847e-03	-8.5269729695e-03	-8.2984428956e-03	-8.3560365589e-03	-6.9545409814e-03	-8.2799500633e-03
3.4348926795e-02	-8.2822897378e-03	-8.2608192080e-03	-8.1299489994e-03	-8.3210665140e-03	-8.3301075488e-03	-8.2480262301e-03	-8.5635444686e-03	-8.5627095286e-03	-8.5489611763e-03	-8.2780082320e-03	-8.2984097331e-03	-7.7185876835e-03	-8.2724990511e-03	-8.2697696934e-03	-8.0244377167e-03	-8.3143428002e-03	-8.5283819300e-03	-8.5195546327e-03	-8.5230839813e-03	-8.2585462549e-03	-8.2412647020e-03	-8.4992219120e-03	-8.2604041012e-03	-8.3191297382e-03	-6.9082533644e-03	-8.2432065403e-03
3.4493706094e-02	-8.2563324725e-03	-8.2351962110e-03	-8.1053927441e-03	-8.2995900649e-03	-8.3068228910e-03	-8.2225249918e-03	-8.5349315603e-03	-8.5343153165e-03	-8.5208489884e-03	-8.2483920374e-03	-8.2693536546e-03	-7.6874021021e-03	-8.2456904058e-03	-8.2432122013e-03	-7.9992005294e-03	-8.2947531700e-03	-8.5002135768e-03	-8.4916001882e-03	-8.4952522255e-03	-8.2295126410e-03	-8.2149042802e-03	-8.4715047020e-03	-8.2222851408e-03	-8.2821451371e-03	-6.8618681972e-03	-8.2063855810e-03
3.4638789872e-02	-8.2304521637e-03	-8.2096495569e-03	-8.0809307083e-03	-8.2782232106e-03	-8.2835761813e-03	-8.1971016879e-03	-8.5063553404e-03	-8.5059569717e-03	-8.4927718309e-03	-8.2188211720e-03	-8.2403404459e-03	-7.6562773379e-03	-8.2189693613e-03	-8.2167377376e-03	-7.9740871560e-03	-8.2753470219e-03	-8.4720808537e-03	-8.4636807088e-03	-8.4674549017e-03	-8.2005224981e-03	-8.1886310161e-03	-8.4438219226e-03	-8.1840860143e-03	-8.2450827555e-03	-6.8153854796e-03	-8.1694871854e-03
3.4784178127e-02	-8.2046492372e-03	-8.1841796610e-03	-8.0565632319e-03	-8.2569660789e-03	-8.2603662974e-03	-8.1717567259e-03	-8.4778164192e-03	-8.4776350967e-03	-8.4647302971e-03	-8.1892963143e-03	-8.2113707622e-03	-7.6252141875e-03	-8.1923368248e-03	-8.1903471776e-03	-7.9490987114e-03	-8.2561257720e-03	-8.4439843585e-03	-8.4357967855e-03	-8.4396925960e-03	-8.1715764851e-03	-8.1624458085e-03	-8.4161741581e-03	-8.1458067218e-03	-8.2079425935e-03	-6.7688052118e-03	-8.1325113534e-03
3.4929870860e-02	-8.1789241159e-03	-8.1587869352e-03	-8.0322906492e-03	-8.2358187890e-03	-8.2371920977e-03	-8.1464905098e-03	-8.4493154086e-03	-8.4493502950e-03	-8.4367249817e-03	-8.1598181438e-03	-8.1824452602e-03	-7.5942134492e-03	-8.1657937057e-03	-8.1640413984e-03	-7.9242363129e-03	-8.2370908393e-03	-8.4159246904e-03	-8.4079490104e-03	-8.4119658954e-03	-8.1426752621e-03	-8.1363495579e-03	-8.3885619942e-03	-8.1074472632e-03	-8.1707246511e-03	-6.7221273937e-03	-8.0954580852e-03
3.5075868071e-02	-8.1532772192e-03	-8.1334717880e-03	-8.0081132891e-03	-8.2147814515e-03	-8.2140524201e-03	-8.1213034399e-03	-8.4208529215e-03	-8.4211031716e-03	-8.4087564806e-03	-8.1303873417e-03	-8.1535645981e-03	-7.5632759231e-03	-8.1393409153e-03	-8.1378212790e-03	-7.8995010798e-03	-8.2182436458e-03	-8.3879024499e-03	-8.3801379768e-03	-8.3842753883e-03	-8.1138194906e-03	-8.1103431668e-03	-8.3609860177e-03	-8.0690076385e-03	-8.1334289282e-03	-6.6753520252e-03	-8.0583273807e-03
3.5222169761e-02	-8.1277089631e-03	-8.1082346245e-03	-7.9840314751e-03	-8.1938541682e-03	-8.1909460828e-03	-8.0961959128e-03	-8.3924295724e-03	-8.3928943327e-03	-8.3808253909e-03	-8.1010045903e-03	-8.1247294352e-03	-7.5324024107e-03	-8.1129793667e-03	-8.1116877002e-03	-7.8748941342e-03	-8.1995856164e-03	-8.3599182386e-03	-8.3523642793e-03	-8.3566216644e-03	-8.0850098337e-03	-8.0844275395e-03	-8.3334468167e-03	-8.0304878478e-03	-8.0960554249e-03	-6.6284791065e-03	-8.0211192399e-03
3.5368775928e-02	-8.1022197601e-03	-8.0830758463e-03	-7.9600455254e-03	-8.1730370320e-03	-8.1678718834e-03	-8.0711683217e-03	-8.3640459767e-03	-8.3647243858e-03	-8.3529323110e-03	-8.0716705738e-03	-8.0959404323e-03	-7.5015937155e-03	-8.0867099750e-03	-8.0856415446e-03	-7.8504166002e-03	-8.1811181791e-03	-8.3319726595e-03	-8.3246285139e-03	-8.3290053144e-03	-8.0562469556e-03	-8.0586035824e-03	-8.3059449804e-03	-7.9918878911e-03	-8.0586041411e-03	-6.5815086374e-03	-7.9838336628e-03
3.5515686573e-02	-8.0768100194e-03	-8.0579958515e-03	-7.9361557524e-03	-8.1523301271e-03	-8.1448285994e-03	-8.0462210559e-03	-8.3357027515e-03	-8.3365939396e-03	-8.3250778404e-03	-8.0423859774e-03	-8.0671982517e-03	-7.4708506425e-03	-8.0605336572e-03	-8.0596836967e-03	-7.8260696043e-03	-8.1628427648e-03	-8.3040663168e-03	-8.2969312775e-03	-8.3014269304e-03	-8.0275315221e-03	-8.0328722036e-03	-8.2784810994e-03	-7.9532077682e-03	-8.0210750769e-03	-6.5344406181e-03	-7.9464706493e-03
3.5662901697e-02	-8.0514801466e-03	-8.0329950348e-03	-7.9123624631e-03	-8.1317335288e-03	-8.1218149880e-03	-8.0213545011e-03	-8.3074005148e-03	-8.3085036041e-03	-8.2972625802e-03	-8.0131514879e-03	-8.0385035569e-03	-7.4401739982e-03	-8.0344513320e-03	-8.0338150429e-03	-7.8018542755e-03	-8.1447608074e-03	-8.2761998159e-03	-8.2692731686e-03	-8.2738871057e-03	-7.9988642003e-03	-8.0072343131e-03	-8.2510557654e-03	-7.9144474794e-03	-7.9834682322e-03	-6.4872750485e-03	-7.9090301996e-03
3.5810421298e-02	-8.0262305440e-03	-8.0080737871e-03	-7.8886659588e-03	-8.1112473034e-03	-8.0988297856e-03	-7.9965690392e-03	-8.2791398861e-03	-8.2804539905e-03	-8.2694871323e-03	-7.9839677935e-03	-8.0098570129e-03	-7.4095645912e-03	-8.0084639204e-03	-8.0080364713e-03	-7.7777717449e-03	-8.1268737438e-03	-8.2483737635e-03	-8.2416547867e-03	-8.2463864348e-03	-7.9702456586e-03	-7.9816908227e-03	-8.2236695713e-03	-7.8756070244e-03	-7.9457836071e-03	-6.4400119285e-03	-7.8715123136e-03
3.5958245378e-02	-8.0010616101e-03	-7.9832324960e-03	-7.8650665353e-03	-8.0908715082e-03	-8.0758717081e-03	-7.9718650484e-03	-8.2509214861e-03	-8.2524457114e-03	-8.2417521001e-03	-7.9548355838e-03	-7.9812592859e-03	-7.3790232314e-03	-7.9825723449e-03	-7.9823488718e-03	-7.7538231462e-03	-8.1091830137e-03	-8.2205887675e-03	-8.2140767326e-03	-8.2189255134e-03	-7.9416765670e-03	-7.9562426464e-03	-8.1963231113e-03	-7.8366864034e-03	-7.9080212015e-03	-6.3926512583e-03	-7.8339169913e-03
3.6106373935e-02	-7.9759737402e-03	-7.9584715454e-03	-7.8415644825e-03	-8.0706061913e-03	-8.0529394505e-03	-7.9472429029e-03	-8.2227459369e-03	-8.2244793806e-03	-8.2140580882e-03	-7.9257555499e-03	-7.9527110437e-03	-7.3485507305e-03	-7.9567775301e-03	-7.9567531363e-03	-7.7300096152e-03	-8.0916900599e-03	-8.1928454373e-03	-8.1865396084e-03	-8.1915049385e-03	-7.9131575966e-03	-7.9308906998e-03	-8.1690169809e-03	-7.7976856164e-03	-7.8701810155e-03	-6.3451930378e-03	-7.7962442327e-03
3.6254806970e-02	-7.9509673257e-03	-7.9337913156e-03	-7.8181600849e-03	-8.0504513919e-03	-8.0300316872e-03	-7.9227029735e-03	-8.1946138617e-03	-8.1965556130e-03	-8.1864057026e-03	-7.8967283843e-03	-7.9242129553e-03	-7.3181479019e-03	-7.9310804025e-03	-7.9312501585e-03	-7.7063322901e-03	-8.0743963283e-03	-8.1651443832e-03	-8.1590440173e-03	-8.1641253083e-03	-7.8846894201e-03	-7.9056359004e-03	-8.1417517767e-03	-7.7586046633e-03	-7.8322630491e-03	-6.2976372669e-03	-7.7584940378e-03
3.6403544484e-02	-7.9260427545e-03	-7.9091921831e-03	-7.7948536210e-03	-8.0304071397e-03	-8.0071470712e-03	-7.8982456267e-03	-8.1665258852e-03	-8.1686750251e-03	-8.1587955502e-03	-7.8677547808e-03	-7.8957656911e-03	-7.2878155605e-03	-7.9054818906e-03	-7.9058408339e-03	-7.6827923116e-03	-8.0573032676e-03	-8.1374862169e-03	-8.1315905639e-03	-8.1367872223e-03	-7.8562727115e-03	-7.8804791677e-03	-8.1145280966e-03	-7.7194435441e-03	-7.7942673022e-03	-6.2499839458e-03	-7.7206664066e-03
3.6552586475e-02	-7.9012004110e-03	-7.8846745209e-03	-7.7716453636e-03	-8.0104734555e-03	-7.9842842348e-03	-7.8738712254e-03	-8.1384826330e-03	-8.1408382343e-03	-8.1312282394e-03	-7.8388354348e-03	-7.8673699230e-03	-7.2575545233e-03	-7.8799829245e-03	-7.8805260598e-03	-7.6593908226e-03	-8.0404123294e-03	-8.1098715515e-03	-8.1041798539e-03	-8.1094912811e-03	-7.8279081462e-03	-7.8554214230e-03	-8.0873465396e-03	-7.6802022589e-03	-7.7561937749e-03	-6.2022330744e-03	-7.6827613391e-03
3.6701932945e-02	-7.8764406758e-03	-7.8602386982e-03	-7.7485355795e-03	-7.9906503505e-03	-7.9614417889e-03	-7.8495801285e-03	-8.1104847325e-03	-8.1130458596e-03	-8.1037043798e-03	-7.8099710430e-03	-7.8390263241e-03	-7.2273656084e-03	-7.8545844366e-03	-7.8553067354e-03	-7.6361289683e-03	-8.0237249685e-03	-8.0823010012e-03	-8.0768124945e-03	-8.0822380865e-03	-7.7995964010e-03	-7.8304635896e-03	-8.0602077062e-03	-7.6408808076e-03	-7.7180424671e-03	-6.1543846526e-03	-7.6447788353e-03
3.6851583892e-02	-7.8517639259e-03	-7.8358850804e-03	-7.7255245300e-03	-7.9709378267e-03	-7.9386183230e-03	-7.8253726909e-03	-8.0825328120e-03	-8.0852985210e-03	-8.0762245822e-03	-7.7811623035e-03	-7.8107355691e-03	-7.1972496361e-03	-7.8292873609e-03	-7.8301837616e-03	-7.6130078964e-03	-8.0072426425e-03	-8.0547751814e-03	-8.0494890937e-03	-8.0550282418e-03	-7.7713381540e-03	-7.8056065926e-03	-8.0331121977e-03	-7.6014791902e-03	-7.6798133789e-03	-6.1064386806e-03	-7.6067188953e-03
3.7001539318e-02	-7.8271705344e-03	-7.8116140295e-03	-7.7026124701e-03	-7.9513358767e-03	-7.9158124053e-03	-7.8012492636e-03	-8.0546275012e-03	-8.0575968399e-03	-8.0487894587e-03	-7.7524099160e-03	-7.7824983339e-03	-7.1672074279e-03	-7.8040926333e-03	-7.8051580414e-03	-7.5900287567e-03	-7.9909668121e-03	-8.0272947089e-03	-8.0222102612e-03	-8.0278623512e-03	-7.7431340848e-03	-7.7808513590e-03	-8.0060606170e-03	-7.5619974068e-03	-7.6415065102e-03	-6.0583951583e-03	-7.5685815189e-03
3.7151799222e-02	-7.8026608710e-03	-7.7874259031e-03	-7.6797996491e-03	-7.9318444835e-03	-7.8930225824e-03	-7.7772101938e-03	-8.0267694311e-03	-8.0299414389e-03	-8.0213996226e-03	-7.7237145815e-03	-7.7543152957e-03	-7.1372398073e-03	-7.7790011919e-03	-7.7802304795e-03	-7.5671927016e-03	-7.9748989408e-03	-7.9998602016e-03	-7.9949766076e-03	-8.0007410204e-03	-7.7149848743e-03	-7.7561988177e-03	-7.9790535682e-03	-7.5224354574e-03	-7.6031218611e-03	-6.0102540857e-03	-7.5303667062e-03
3.7302363603e-02	-7.7782353013e-03	-7.7633210556e-03	-7.6570863101e-03	-7.9124636207e-03	-7.8702473791e-03	-7.7532558243e-03	-7.9989592339e-03	-8.0023329420e-03	-7.9940556884e-03	-7.6950770023e-03	-7.7261871333e-03	-7.1073475995e-03	-7.7540139764e-03	-7.7554019822e-03	-7.5445008857e-03	-7.9590404952e-03	-7.9724722790e-03	-7.9677887450e-03	-7.9736648561e-03	-7.6868912048e-03	-7.7316498994e-03	-7.9520916563e-03	-7.4827933419e-03	-7.5646594316e-03	-5.9620154627e-03	-7.4920744572e-03
3.7453232463e-02	-7.7538941873e-03	-7.7392998370e-03	-7.6344726905e-03	-7.8931932521e-03	-7.8474852988e-03	-7.7293864941e-03	-7.9711975432e-03	-7.9747719743e-03	-7.9667582721e-03	-7.6664978824e-03	-7.6981145267e-03	-7.0775316310e-03	-7.7291319286e-03	-7.7306734581e-03	-7.5219544660e-03	-7.9433929449e-03	-7.9451315613e-03	-7.9406472865e-03	-7.9466344664e-03	-7.6588537601e-03	-7.7072055368e-03	-7.9251754880e-03	-7.4430710603e-03	-7.5261192216e-03	-5.9136792895e-03	-7.4537047719e-03
3.7604405801e-02	-7.7296378871e-03	-7.7153625940e-03	-7.6119590212e-03	-7.8740333322e-03	-7.8247348225e-03	-7.7056025381e-03	-7.9434849938e-03	-7.9472591622e-03	-7.9395079905e-03	-7.6379779271e-03	-7.6700981575e-03	-7.0477927304e-03	-7.7043559921e-03	-7.7060458173e-03	-7.4995546017e-03	-7.9279577624e-03	-7.9178386705e-03	-7.9135528465e-03	-7.9196504606e-03	-7.6308732251e-03	-7.6828666644e-03	-7.8983056708e-03	-7.4032686127e-03	-7.4875012311e-03	-5.8652455660e-03	-7.4152576504e-03
3.7755883616e-02	-7.7054667550e-03	-7.6915096689e-03	-7.5895455274e-03	-7.8549838055e-03	-7.8019944095e-03	-7.6819042869e-03	-7.9158222218e-03	-7.9197951334e-03	-7.9123054621e-03	-7.6095178430e-03	-7.6421387083e-03	-7.0181317278e-03	-7.6796871123e-03	-7.6815199719e-03	-7.4773024544e-03	-7.9127364231e-03	-7.8905942294e-03	-7.8865060409e-03	-7.8927134491e-03	-7.6029502863e-03	-7.6586342187e-03	-7.8714828137e-03	-7.3633859990e-03	-7.4488054603e-03	-5.8167142922e-03	-7.3767330925e-03
3.7907665910e-02	-7.6813811414e-03	-7.6677414003e-03	-7.5672324278e-03	-7.8360446067e-03	-7.7792624970e-03	-7.6582920673e-03	-7.8882098646e-03	-7.8923805169e-03	-7.8851513064e-03	-7.5811183383e-03	-7.6142368634e-03	-6.9885494548e-03	-7.6551262368e-03	-7.6570968356e-03	-7.4551991883e-03	-7.8977304055e-03	-7.8633988624e-03	-7.8595074864e-03	-7.8658240437e-03	-7.5750856316e-03	-7.6345091380e-03	-7.8447075267e-03	-7.3234232192e-03	-7.4100319089e-03	-5.7680854680e-03	-7.3381310983e-03
3.8059752682e-02	-7.6573813927e-03	-7.6440581228e-03	-7.5450199352e-03	-7.8172156610e-03	-7.7565374997e-03	-7.6347662017e-03	-7.8606485608e-03	-7.8650159429e-03	-7.8580461441e-03	-7.5527801225e-03	-7.5863933083e-03	-6.9590467450e-03	-7.6306743149e-03	-7.6327773243e-03	-7.4332459695e-03	-7.8829411911e-03	-7.8362531951e-03	-7.8325578013e-03	-7.8389828573e-03	-7.5472799502e-03	-7.6104923625e-03	-7.8179804214e-03	-7.2833802734e-03	-7.3711805772e-03	-5.7193590936e-03	-7.2994516679e-03
3.8212143931e-02	-7.6334678516e-03	-7.6204601670e-03	-7.5229082561e-03	-7.7984968833e-03	-7.7338178104e-03	-7.6113270083e-03	-7.8331389505e-03	-7.8377020428e-03	-7.8309905974e-03	-7.5245039067e-03	-7.5586087301e-03	-6.9296244334e-03	-7.6063322977e-03	-7.6085623554e-03	-7.4114439668e-03	-7.8683702643e-03	-7.8091578541e-03	-7.8056576051e-03	-7.8121905042e-03	-7.5195339326e-03	-7.5865848342e-03	-7.7913021101e-03	-7.2432571616e-03	-7.3322514650e-03	-5.6705351689e-03	-7.2606948011e-03
3.8364839659e-02	-7.6096408566e-03	-7.5969478597e-03	-7.5008975905e-03	-7.7798881790e-03	-7.7111017988e-03	-7.5879748011e-03	-7.8056816748e-03	-7.8104394495e-03	-7.8039852894e-03	-7.4962904031e-03	-7.5308838169e-03	-6.9002833568e-03	-7.5821011386e-03	-7.5844528483e-03	-7.3897943511e-03	-7.8540191124e-03	-7.7821134675e-03	-7.7788075182e-03	-7.7854475996e-03	-7.4918482710e-03	-7.5627874972e-03	-7.7646732069e-03	-7.2030538837e-03	-7.2932445723e-03	-5.6216136939e-03	-7.2218604980e-03
3.8517839865e-02	-7.5859007424e-03	-7.5735215232e-03	-7.4789881323e-03	-7.7613894431e-03	-7.6883878127e-03	-7.5647098900e-03	-7.7782773762e-03	-7.7832287968e-03	-7.7770308447e-03	-7.4681403256e-03	-7.5032192586e-03	-6.8710243536e-03	-7.5579817924e-03	-7.5604497244e-03	-7.3682982957e-03	-7.8398892257e-03	-7.7551206646e-03	-7.7520081627e-03	-7.7587547604e-03	-7.4642236586e-03	-7.5391012973e-03	-7.7380943266e-03	-7.1627704397e-03	-7.2541598992e-03	-5.5725946686e-03	-7.1829487587e-03
3.8671144549e-02	-7.5622478395e-03	-7.5501814762e-03	-7.4571800692e-03	-7.7430005607e-03	-7.6656741766e-03	-7.5415325803e-03	-7.7509266985e-03	-7.7560707202e-03	-7.7501278891e-03	-7.4400543895e-03	-7.4756157462e-03	-6.8418482641e-03	-7.5339752162e-03	-7.5365539065e-03	-7.3469569765e-03	-7.8259820976e-03	-7.7281800759e-03	-7.7252601617e-03	-7.7321126043e-03	-7.4366607902e-03	-7.5155271823e-03	-7.7115660855e-03	-7.1224068296e-03	-7.2149974457e-03	-5.5234780929e-03	-7.1439595830e-03
3.8824753711e-02	-7.5386824746e-03	-7.5269280331e-03	-7.4354735822e-03	-7.7247214069e-03	-7.6429591926e-03	-7.5184431734e-03	-7.7236302868e-03	-7.7289658562e-03	-7.7232770496e-03	-7.4120333115e-03	-7.4480739720e-03	-6.8127559299e-03	-7.5100823689e-03	-7.5127663197e-03	-7.3257715713e-03	-7.8122992244e-03	-7.7012923333e-03	-7.6985641396e-03	-7.7055217505e-03	-7.4091603619e-03	-7.4920661017e-03	-7.6850891012e-03	-7.0819630536e-03	-7.1757572117e-03	-5.4742639670e-03	-7.1048929711e-03
3.8978667350e-02	-7.5152049699e-03	-7.5037615041e-03	-7.4138688460e-03	-7.7065518465e-03	-7.6202411397e-03	-7.4954419660e-03	-7.6963887875e-03	-7.7019148424e-03	-7.6964789544e-03	-7.3840778096e-03	-7.4205946300e-03	-6.7837481945e-03	-7.4863042111e-03	-7.4890878905e-03	-7.3047432606e-03	-7.7988421054e-03	-7.6744580698e-03	-7.6719207218e-03	-7.6789828193e-03	-7.3817230712e-03	-7.4687190072e-03	-7.6586639924e-03	-7.0414391114e-03	-7.1364391972e-03	-5.4249522908e-03	-7.0657489228e-03
3.9132885468e-02	-7.4918156441e-03	-7.4806821954e-03	-7.3923660288e-03	-7.6884917341e-03	-7.5975182738e-03	-7.4725292507e-03	-7.6692028482e-03	-7.6749183181e-03	-7.6697342331e-03	-7.3561886033e-03	-7.3931784154e-03	-6.7548259031e-03	-7.4626417056e-03	-7.4655195477e-03	-7.2838732270e-03	-7.7856122427e-03	-7.6476779197e-03	-7.6453305354e-03	-7.6524964323e-03	-7.3543496171e-03	-7.4454868520e-03	-7.6322913790e-03	-7.0008350032e-03	-7.0970434024e-03	-5.3755430643e-03	-7.0265274383e-03
3.9287408064e-02	-7.4685148112e-03	-7.4576904089e-03	-7.3709652924e-03	-7.6705409139e-03	-7.5747888278e-03	-7.4497053153e-03	-7.6420731177e-03	-7.6479769236e-03	-7.6430435165e-03	-7.3283664136e-03	-7.3658260246e-03	-6.7259899025e-03	-7.4390958169e-03	-7.4420622216e-03	-7.2631626555e-03	-7.7726111416e-03	-7.6209525185e-03	-7.6187942085e-03	-7.6260632122e-03	-7.3270406999e-03	-7.4223705915e-03	-7.6059718821e-03	-6.9601507289e-03	-7.0575698270e-03	-5.3260362875e-03	-6.9872285174e-03
3.9442235138e-02	-7.4453027814e-03	-7.4347864423e-03	-7.3496667920e-03	-7.6526992199e-03	-7.5520510110e-03	-7.4269704437e-03	-7.6150002464e-03	-7.6210913004e-03	-7.6164074364e-03	-7.3006119628e-03	-7.3385381557e-03	-6.6972410411e-03	-7.4156675115e-03	-7.4187168444e-03	-7.2426127336e-03	-7.7598403102e-03	-7.5942825030e-03	-7.5923123702e-03	-7.5996837831e-03	-7.2997970211e-03	-7.3993711829e-03	-7.5797061242e-03	-6.9193862886e-03	-7.0180184713e-03	-5.2764319604e-03	-6.9478521603e-03
3.9597366690e-02	-7.4221798607e-03	-7.4119705892e-03	-7.3284706762e-03	-7.6349664757e-03	-7.5293030098e-03	-7.4043249150e-03	-7.5879848856e-03	-7.5942620914e-03	-7.5898266262e-03	-7.2729259748e-03	-7.3113155080e-03	-6.6685801691e-03	-7.3923577578e-03	-7.3954843503e-03	-7.2222246510e-03	-7.7473012597e-03	-7.5676685115e-03	-7.5658856513e-03	-7.5733587702e-03	-7.2726192838e-03	-7.3764895853e-03	-7.5534947289e-03	-6.8785416822e-03	-6.9783893351e-03	-5.2267300830e-03	-6.9083983669e-03
3.9752802720e-02	-7.3991463506e-03	-7.3892431387e-03	-7.3073770868e-03	-7.6173424941e-03	-7.5065429866e-03	-7.3817690038e-03	-7.5610276881e-03	-7.5674899407e-03	-7.5633017203e-03	-7.2453091747e-03	-7.2841587821e-03	-6.6400081384e-03	-7.3691675261e-03	-7.3723656751e-03	-7.2019995996e-03	-7.7349955043e-03	-7.5411111831e-03	-7.5395146834e-03	-7.5470888000e-03	-7.2455081925e-03	-7.3537267595e-03	-7.5273383210e-03	-6.8376169098e-03	-6.9386824184e-03	-5.1769306552e-03	-6.8688671371e-03
3.9908543228e-02	-7.3762025487e-03	-7.3666043759e-03	-7.2863861592e-03	-7.5998270779e-03	-7.4837690805e-03	-7.3593029804e-03	-7.5341293080e-03	-7.5407754938e-03	-7.5368333545e-03	-7.2177622892e-03	-7.2570686802e-03	-6.6115258024e-03	-7.3460977885e-03	-7.3493617565e-03	-7.1819387740e-03	-7.7229245609e-03	-7.5146111584e-03	-7.5132000998e-03	-7.5208745003e-03	-7.2184644530e-03	-7.3310836684e-03	-7.5012375267e-03	-6.7966119713e-03	-6.8988977213e-03	-5.1270336772e-03	-6.8292584711e-03
4.0064588214e-02	-7.3533487482e-03	-7.3440545813e-03	-7.2654980220e-03	-7.5824200188e-03	-7.4609794065e-03	-7.3369271103e-03	-7.5072904006e-03	-7.5141193972e-03	-7.5104221658e-03	-7.1902860463e-03	-7.2300459057e-03	-6.5831340163e-03	-7.3231495192e-03	-7.3264735343e-03	-7.1620433708e-03	-7.7110899498e-03	-7.4881690793e-03	-7.4869425346e-03	-7.4947164999e-03	-7.1914887725e-03	-7.3085612768e-03	-7.4751929732e-03	-6.7555268667e-03	-6.8590352438e-03	-5.0770391489e-03	-6.7895723688e-03
4.0220937678e-02	-7.3305852379e-03	-7.3215940312e-03	-7.2447127969e-03	-7.5651210983e-03	-7.4381720562e-03	-7.3146416546e-03	-7.4805116224e-03	-7.4875222990e-03	-7.4840687923e-03	-7.1628811755e-03	-7.2030911633e-03	-6.5548336369e-03	-7.3003236941e-03	-7.3037019497e-03	-7.1423145892e-03	-7.6994931938e-03	-7.4617855889e-03	-7.4607426235e-03	-7.4686154291e-03	-7.1645818595e-03	-7.2861605512e-03	-7.4492052890e-03	-6.7143615961e-03	-6.8190949858e-03	-5.0269470703e-03	-6.7498088301e-03
4.0377591620e-02	-7.3079123023e-03	-7.2992229975e-03	-7.2240305989e-03	-7.5479300867e-03	-7.4153450968e-03	-7.2924468698e-03	-7.4537936314e-03	-7.4609848482e-03	-7.4577738736e-03	-7.1355484077e-03	-7.1762051593e-03	-6.5266255227e-03	-7.2776212912e-03	-7.2810479461e-03	-7.1227536304e-03	-7.6881358190e-03	-7.4354613315e-03	-7.4346010031e-03	-7.4425719192e-03	-7.1377444239e-03	-7.2638824601e-03	-7.4232751039e-03	-6.6731161595e-03	-6.7790769473e-03	-4.9767574414e-03	-6.7099678552e-03
4.0534550040e-02	-7.2853302218e-03	-7.2769417476e-03	-7.2034515363e-03	-7.5308467440e-03	-7.3924965715e-03	-7.2703430076e-03	-7.4271370868e-03	-7.4345076953e-03	-7.4315380504e-03	-7.1082884753e-03	-7.1493886014e-03	-6.4985105340e-03	-7.2550432902e-03	-7.2585124686e-03	-7.1033616984e-03	-7.6770193545e-03	-7.4091969527e-03	-7.4085183115e-03	-7.4165866029e-03	-7.1109771773e-03	-7.2417279740e-03	-7.3974030489e-03	-6.6317905567e-03	-6.7389811285e-03	-4.9264702622e-03	-6.6700494440e-03
4.0691812938e-02	-7.2628392720e-03	-7.2547505445e-03	-7.1829757103e-03	-7.5138708190e-03	-7.3696244995e-03	-7.2483303151e-03	-7.4005426489e-03	-7.4080914921e-03	-7.4053619645e-03	-7.0811021119e-03	-7.1226421983e-03	-6.4704895326e-03	-7.2325906729e-03	-7.2360964640e-03	-7.0841399991e-03	-7.6661453320e-03	-7.3829930994e-03	-7.3824951880e-03	-7.3906601140e-03	-7.0842808322e-03	-7.2196980650e-03	-7.3715897561e-03	-6.5903847880e-03	-6.6988075292e-03	-4.8760855327e-03	-6.6300535965e-03
4.0849380314e-02	-7.2404397245e-03	-7.2326496469e-03	-7.1626032154e-03	-7.4970020499e-03	-7.3467268753e-03	-7.2264090349e-03	-7.3740109795e-03	-7.3817368915e-03	-7.3792462594e-03	-7.0539900528e-03	-7.0959666605e-03	-6.4425633819e-03	-7.2102644229e-03	-7.2138008812e-03	-7.0650897411e-03	-7.6555152867e-03	-7.3568504197e-03	-7.3565322730e-03	-7.3647930876e-03	-7.0576561028e-03	-7.1977937074e-03	-7.3458358591e-03	-6.5488988531e-03	-6.6585561494e-03	-4.8256032529e-03	-6.5899803127e-03
4.1007252168e-02	-7.2181318462e-03	-7.2106393087e-03	-7.1423341388e-03	-7.4802401637e-03	-7.3238016692e-03	-7.2045794045e-03	-7.3475427417e-03	-7.3554445477e-03	-7.3531915793e-03	-7.0269530345e-03	-7.0693626996e-03	-6.4147329473e-03	-7.1880655257e-03	-7.1916266707e-03	-7.0462121350e-03	-7.6451307563e-03	-7.3307695629e-03	-7.3306302082e-03	-7.3389861601e-03	-7.0311037045e-03	-7.1760158771e-03	-7.3201419925e-03	-6.5073327522e-03	-6.6182269892e-03	-4.7750234228e-03	-6.5498295926e-03
4.1165428500e-02	-7.1959158995e-03	-7.1887197795e-03	-7.1221685612e-03	-7.4635848765e-03	-7.3008468267e-03	-7.1828416569e-03	-7.3211385996e-03	-7.3292151163e-03	-7.3271985699e-03	-6.9999917951e-03	-7.0428310287e-03	-6.3869990955e-03	-7.1659949688e-03	-7.1695747851e-03	-7.0275083941e-03	-7.6349932817e-03	-7.3047511797e-03	-7.3047896367e-03	-7.3132399689e-03	-7.0046243543e-03	-7.1543655521e-03	-7.2945087921e-03	-6.4656864853e-03	-6.5778200485e-03	-4.7243460424e-03	-6.5096014361e-03
4.1323909311e-02	-7.1737921425e-03	-7.1668913044e-03	-7.1021065557e-03	-7.4470358933e-03	-7.2778602689e-03	-7.1611960203e-03	-7.2947992189e-03	-7.3030492540e-03	-7.3012678783e-03	-6.9731070740e-03	-7.0163723622e-03	-6.3593626951e-03	-7.1440537414e-03	-7.1476461786e-03	-7.0089797337e-03	-7.6251044068e-03	-7.2787959219e-03	-7.2790112027e-03	-7.2875551530e-03	-6.9782187704e-03	-7.1328437122e-03	-7.2689368952e-03	-6.4239600523e-03	-6.5373353274e-03	-4.6735711117e-03	-6.4692958434e-03
4.1482694599e-02	-7.1517608287e-03	-7.1451541236e-03	-7.0821481888e-03	-7.4305929081e-03	-7.2548398917e-03	-7.1396427181e-03	-7.2685252664e-03	-7.2769476189e-03	-7.2754001526e-03	-6.9462996121e-03	-6.9899874161e-03	-6.3318246164e-03	-7.1222428348e-03	-7.1258418073e-03	-6.9906273716e-03	-7.6154656783e-03	-7.2529044427e-03	-7.2532955516e-03	-7.2619323522e-03	-6.9518876724e-03	-7.1114513391e-03	-7.2434269399e-03	-6.3821534532e-03	-6.4967728259e-03	-4.6226986307e-03	-6.4289128144e-03
4.1641784365e-02	-7.1298222069e-03	-7.1235084731e-03	-7.0622935195e-03	-7.4142556035e-03	-7.2317835665e-03	-7.1181819686e-03	-7.2423174102e-03	-7.2509108702e-03	-7.2495960422e-03	-6.9195701517e-03	-6.9636769074e-03	-6.3043857312e-03	-7.1005632421e-03	-7.1041626291e-03	-6.9724525280e-03	-7.6060786461e-03	-7.2270773964e-03	-7.2276433301e-03	-7.2363722078e-03	-6.9256317814e-03	-7.0901894163e-03	-7.2179795659e-03	-6.3402666881e-03	-6.4561325439e-03	-4.5717285994e-03	-6.3884523491e-03
4.1801178609e-02	-7.1079765215e-03	-7.1019545838e-03	-7.0425425998e-03	-7.3980236510e-03	-7.2086891391e-03	-7.0968139856e-03	-7.2161763198e-03	-7.2249396685e-03	-7.2238561979e-03	-6.8929194364e-03	-6.9374415548e-03	-6.2770469131e-03	-7.0790159584e-03	-7.0826096040e-03	-6.9544564253e-03	-7.5969448629e-03	-7.2013154388e-03	-7.2020551862e-03	-7.2108753622e-03	-6.8994518197e-03	-7.0690589294e-03	-7.1925954140e-03	-6.2982997569e-03	-6.4154144815e-03	-4.5206610178e-03	-6.3479144475e-03
4.1960877331e-02	-7.0862240121e-03	-7.0804926823e-03	-7.0228954747e-03	-7.3818967105e-03	-7.1855544306e-03	-7.0755389776e-03	-7.1901026659e-03	-7.1990346757e-03	-7.1981812715e-03	-6.8663482114e-03	-6.9112820781e-03	-6.2498090372e-03	-7.0576019807e-03	-7.0611836934e-03	-6.9366402884e-03	-7.5880658844e-03	-7.1756192266e-03	-7.1765317689e-03	-7.1854424593e-03	-6.8733485112e-03	-7.0480608657e-03	-7.1672751262e-03	-6.2562526596e-03	-6.3746186386e-03	-4.4694958859e-03	-6.3072991096e-03
4.2120880532e-02	-7.0645649139e-03	-7.0591229904e-03	-7.0033521814e-03	-7.3658744310e-03	-7.1623772366e-03	-7.0543571485e-03	-7.1640971204e-03	-7.1731965548e-03	-7.1725719162e-03	-6.8398572234e-03	-6.8851991988e-03	-6.2226729806e-03	-7.0363223077e-03	-7.0398858609e-03	-6.9190053445e-03	-7.5794432694e-03	-7.1499894180e-03	-7.1510737288e-03	-7.1600741439e-03	-6.8473225809e-03	-7.0271962144e-03	-7.1420193457e-03	-6.2141253963e-03	-6.3337450153e-03	-4.4182332037e-03	-6.2666063354e-03
4.2281188210e-02	-7.0429994573e-03	-7.0378457250e-03	-6.9839127504e-03	-7.3499564496e-03	-7.1391553272e-03	-7.0332686971e-03	-7.1381603566e-03	-7.1474259702e-03	-7.1470287864e-03	-6.8134472201e-03	-6.8591936395e-03	-6.1956396217e-03	-7.0151779402e-03	-7.0187170718e-03	-6.9015528229e-03	-7.5710785794e-03	-7.1244266724e-03	-7.1256817175e-03	-7.1347710621e-03	-6.8213747555e-03	-7.0064659666e-03	-7.1168287171e-03	-6.1719179670e-03	-6.2927936116e-03	-4.3668729712e-03	-6.2258361250e-03
4.2441800366e-02	-7.0215278678e-03	-7.0166610985e-03	-6.9645772045e-03	-7.3341423921e-03	-7.1158864470e-03	-7.0122738171e-03	-7.1122930490e-03	-7.1217235874e-03	-7.1215525378e-03	-6.7871189512e-03	-6.8332661244e-03	-6.1687098409e-03	-6.9941698809e-03	-6.9976782931e-03	-6.8842839555e-03	-7.5629733792e-03	-7.0989316506e-03	-7.1003563879e-03	-7.1095338614e-03	-6.7955057629e-03	-6.9858711154e-03	-7.0917038859e-03	-6.1296303715e-03	-6.2517644274e-03	-4.3154151884e-03	-6.1849884782e-03
4.2602717001e-02	-7.0001503665e-03	-6.9955693184e-03	-6.9453455592e-03	-7.3184318728e-03	-7.0925683150e-03	-6.9913726972e-03	-7.0864958734e-03	-7.0960900734e-03	-7.0961438273e-03	-6.7608731673e-03	-6.8074173787e-03	-6.1418845200e-03	-6.9732991344e-03	-6.9767704940e-03	-6.8671999765e-03	-7.5551292363e-03	-7.0735050143e-03	-7.0750983941e-03	-7.0843631903e-03	-6.7697163324e-03	-6.9654126557e-03	-7.0666454992e-03	-6.0872626101e-03	-6.2106574627e-03	-4.2638598553e-03	-6.1440633951e-03
4.2763938113e-02	-6.9788671696e-03	-6.9745705873e-03	-6.9262178226e-03	-7.3028244942e-03	-7.0691986244e-03	-6.9705655212e-03	-7.0607695070e-03	-7.0705260964e-03	-7.0708033130e-03	-6.7347106208e-03	-6.7816481294e-03	-6.1151645426e-03	-6.9525667071e-03	-6.9559946452e-03	-6.8503021224e-03	-7.5475477213e-03	-7.0481474268e-03	-7.0499083914e-03	-7.0592596987e-03	-6.7440071947e-03	-6.9450915842e-03	-7.0416542050e-03	-6.0448146825e-03	-6.1694727176e-03	-4.2122069719e-03	-6.1030608757e-03
4.2925463703e-02	-6.9576784884e-03	-6.9536651030e-03	-6.9071939953e-03	-7.2873198473e-03	-7.0457750423e-03	-6.9498524677e-03	-7.0351146281e-03	-7.0450323257e-03	-7.0455316543e-03	-6.7086320653e-03	-6.7559591048e-03	-6.0885507940e-03	-6.9319736074e-03	-6.9353517193e-03	-6.8335916321e-03	-7.5402304078e-03	-7.0228595526e-03	-7.0247870366e-03	-7.0342240378e-03	-6.7183790819e-03	-6.9249088996e-03	-7.0167306528e-03	-6.0022865889e-03	-6.1282101921e-03	-4.1604565382e-03	-6.0619809200e-03
4.3087293772e-02	-6.9365845296e-03	-6.9328530585e-03	-6.8882740705e-03	-7.2719175111e-03	-7.0222952101e-03	-6.9292337100e-03	-7.0095319164e-03	-7.0196094320e-03	-7.0203295119e-03	-6.6826382559e-03	-6.7303510342e-03	-6.0620441612e-03	-6.9115208455e-03	-6.9148426908e-03	-6.8170697467e-03	-7.5331788723e-03	-6.9976420571e-03	-6.9997349875e-03	-7.0092568597e-03	-6.6928327275e-03	-6.9048656025e-03	-6.9918754932e-03	-5.9596783293e-03	-6.0868698861e-03	-4.1086085542e-03	-6.0208235280e-03
4.3249428318e-02	-6.9155854948e-03	-6.9121346418e-03	-6.8694580337e-03	-7.2566170531e-03	-6.9987567428e-03	-6.9087094166e-03	-6.9840220528e-03	-6.9942580872e-03	-6.9951975477e-03	-6.6567299492e-03	-6.7048246488e-03	-6.0356455326e-03	-6.8912094338e-03	-6.8944685362e-03	-6.8007377098e-03	-7.5263946944e-03	-6.9724956075e-03	-6.9747529031e-03	-6.9843588180e-03	-6.6673688662e-03	-6.8849626953e-03	-6.9670893779e-03	-5.9169899036e-03	-6.0454517997e-03	-4.0566630199e-03	-5.9795886998e-03
4.3411867343e-02	-6.8946815810e-03	-6.8915100360e-03	-6.8507458630e-03	-7.2414180286e-03	-6.9751572292e-03	-6.8882797506e-03	-6.9585857196e-03	-6.9689789646e-03	-6.9701364247e-03	-6.6309079030e-03	-6.6793806808e-03	-6.0093557987e-03	-6.8710403861e-03	-6.8742302334e-03	-6.7845967673e-03	-7.5198794564e-03	-6.9474208718e-03	-6.9498414437e-03	-6.9595305675e-03	-6.6419882343e-03	-6.8652011824e-03	-6.9423729601e-03	-5.8742213118e-03	-6.0039559328e-03	-4.0046199353e-03	-5.9382764352e-03
4.3574610845e-02	-6.8738729800e-03	-6.8709794193e-03	-6.8321375286e-03	-7.2263199813e-03	-6.9514942315e-03	-6.8679448698e-03	-6.9332236003e-03	-6.9437727386e-03	-6.9451468074e-03	-6.6051728769e-03	-6.6540198639e-03	-5.9831758513e-03	-6.8510147186e-03	-6.8541287626e-03	-6.7686481672e-03	-7.5136347438e-03	-6.9224185196e-03	-6.9250012711e-03	-6.9347727641e-03	-6.6166915695e-03	-6.8455820699e-03	-6.9177268941e-03	-5.8313725540e-03	-5.9623822855e-03	-3.9524793004e-03	-5.8968867343e-03
4.3737658826e-02	-6.8531598789e-03	-6.8505429646e-03	-6.8136329933e-03	-7.2113224426e-03	-6.9277652858e-03	-6.8477049269e-03	-6.9079363795e-03	-6.9186400850e-03	-6.9202293614e-03	-6.5795256314e-03	-6.6287429332e-03	-5.9571065841e-03	-6.8311334491e-03	-6.8341651056e-03	-6.7528931603e-03	-7.5076621450e-03	-6.8974892215e-03	-6.9002330479e-03	-6.9100860652e-03	-6.5914796107e-03	-6.8261063659e-03	-6.8931518352e-03	-5.7884436301e-03	-5.9207308578e-03	-3.9002411152e-03	-5.8554195972e-03
4.3901011284e-02	-6.8325424596e-03	-6.8302008403e-03	-6.7952322121e-03	-7.1964249320e-03	-6.9039679012e-03	-6.8275600693e-03	-6.8827247435e-03	-6.8935816807e-03	-6.8953847535e-03	-6.5539669290e-03	-6.6035506252e-03	-5.9311488924e-03	-6.8113975974e-03	-6.8143402460e-03	-6.7373329993e-03	-7.5019632515e-03	-6.8726336494e-03	-6.8755374382e-03	-6.8854711291e-03	-6.5663530983e-03	-6.8067750805e-03	-6.8686484404e-03	-5.7454345402e-03	-5.8790016496e-03	-3.8479053797e-03	-5.8138750237e-03
4.4064668221e-02	-6.8120208993e-03	-6.8099532093e-03	-6.7769351320e-03	-7.1816269568e-03	-6.8800995600e-03	-6.8075104391e-03	-6.8575893796e-03	-6.8685982040e-03	-6.8706136519e-03	-6.5284975331e-03	-6.5784436776e-03	-5.9053036730e-03	-6.7918081853e-03	-6.7946551693e-03	-6.7219689396e-03	-7.4965396575e-03	-6.8478524767e-03	-6.8509151074e-03	-6.8609286155e-03	-6.5413127741e-03	-6.7875892255e-03	-6.8442173674e-03	-5.7023452842e-03	-5.8371946609e-03	-3.7954720939e-03	-5.7722530140e-03
4.4228629635e-02	-6.7915953699e-03	-6.7898002295e-03	-6.7587416925e-03	-7.1669280121e-03	-6.8561577179e-03	-6.7875561729e-03	-6.8325309764e-03	-6.8436903344e-03	-6.8459167259e-03	-6.5031182089e-03	-6.5534228298e-03	-5.8795718248e-03	-6.7723662362e-03	-6.7751108630e-03	-6.7068022386e-03	-7.4913929605e-03	-6.8231463777e-03	-6.8263667220e-03	-6.8364591854e-03	-6.5163593811e-03	-6.7685498146e-03	-6.8198592756e-03	-5.6591758621e-03	-5.7953098918e-03	-3.7429412579e-03	-5.7305535679e-03
4.4392895528e-02	-6.7712660384e-03	-6.7697420538e-03	-6.7406518252e-03	-7.1523275809e-03	-6.8321398033e-03	-6.7676974022e-03	-6.8075502237e-03	-6.8188587527e-03	-6.8212946461e-03	-6.4778297229e-03	-6.5284888222e-03	-5.8539542479e-03	-6.7530727759e-03	-6.7557083161e-03	-6.6918341563e-03	-7.4865247606e-03	-6.7985160281e-03	-6.8018929497e-03	-6.8120635009e-03	-6.4914936640e-03	-6.7496578636e-03	-6.7955748253e-03	-5.6159262740e-03	-5.7533473423e-03	-3.6903128715e-03	-5.6887766855e-03
4.4557465898e-02	-6.7510330666e-03	-6.7497788299e-03	-6.7226654537e-03	-7.1378251338e-03	-6.8080432177e-03	-6.7479342528e-03	-6.7826478129e-03	-6.7941041410e-03	-6.7967480844e-03	-6.4526328430e-03	-6.5036423968e-03	-5.8284518444e-03	-6.7339288316e-03	-6.7364485198e-03	-6.6770659549e-03	-7.4819366612e-03	-6.7739621049e-03	-6.7774944595e-03	-6.7877422253e-03	-6.4667163686e-03	-6.7309143899e-03	-6.7713646782e-03	-5.5725965199e-03	-5.7113070123e-03	-3.6375869348e-03	-5.6469223669e-03
4.4722340747e-02	-6.7308966113e-03	-6.7299107002e-03	-6.7047824937e-03	-7.1234201289e-03	-6.7838653350e-03	-6.7282668454e-03	-6.7578244363e-03	-6.7694271826e-03	-6.7722777139e-03	-6.4275283384e-03	-6.4788842970e-03	-5.8030655178e-03	-6.7149354327e-03	-6.7173324668e-03	-6.6624988990e-03	-7.4776302686e-03	-6.7494852864e-03	-6.7531719218e-03	-6.7634960232e-03	-6.4420282423e-03	-6.7123204129e-03	-6.7472294972e-03	-5.5291865996e-03	-5.6691889019e-03	-3.5847634478e-03	-5.6049906119e-03
4.4887520074e-02	-6.7108568240e-03	-6.7101378022e-03	-6.6870028529e-03	-7.1091120121e-03	-6.7596035020e-03	-6.7086952948e-03	-6.7330807878e-03	-6.7448285621e-03	-6.7478842088e-03	-6.4025169800e-03	-6.4542152674e-03	-5.7777961736e-03	-6.6960936103e-03	-6.6983611518e-03	-6.6481342555e-03	-7.4736071919e-03	-6.7250862520e-03	-6.7289260079e-03	-6.7393255606e-03	-6.4174300336e-03	-6.6938769540e-03	-6.7231699463e-03	-5.4856965134e-03	-5.6269930111e-03	-3.5318424105e-03	-5.5629814207e-03
4.5053003878e-02	-6.6909138512e-03	-6.6904602679e-03	-6.6693264311e-03	-7.0949002165e-03	-6.7352550379e-03	-6.6892197107e-03	-6.7084175623e-03	-6.7203089652e-03	-6.7235682448e-03	-6.3775995400e-03	-6.4296360541e-03	-5.7526447187e-03	-6.6774043978e-03	-6.6795355715e-03	-6.6339732938e-03	-7.4698690433e-03	-6.7007656825e-03	-6.7047573907e-03	-6.7152315044e-03	-6.3929224927e-03	-6.6755850364e-03	-6.6991866908e-03	-5.4421262610e-03	-5.5847193398e-03	-3.4788238229e-03	-5.5208947932e-03
4.5218792161e-02	-6.6710678341e-03	-6.6708782239e-03	-6.6517531200e-03	-7.0807841628e-03	-6.7108172343e-03	-6.6698401971e-03	-6.6838354562e-03	-6.6958690792e-03	-6.6993304988e-03	-6.3527767919e-03	-6.4051474046e-03	-5.7276120618e-03	-6.6588688300e-03	-6.6608567241e-03	-6.6200172853e-03	-7.4664174380e-03	-6.6765242598e-03	-6.6806667441e-03	-6.6912145229e-03	-6.3685063709e-03	-6.6574456851e-03	-6.6752803973e-03	-5.3984758426e-03	-5.5423678880e-03	-3.4257076850e-03	-5.4787307293e-03
4.5384884922e-02	-6.6513189085e-03	-6.6513917920e-03	-6.6342828030e-03	-7.0667632592e-03	-6.6862873547e-03	-6.6505568524e-03	-6.6593351671e-03	-6.6715095923e-03	-6.6751716487e-03	-6.3280495107e-03	-6.3807500678e-03	-5.7026991132e-03	-6.6404879439e-03	-6.6423256098e-03	-6.6062675041e-03	-7.4632539941e-03	-6.6523626673e-03	-6.6566547434e-03	-6.6672752857e-03	-6.3441824212e-03	-6.6394599270e-03	-6.6514517336e-03	-5.3547452582e-03	-5.4999386558e-03	-3.3724939969e-03	-5.4364892292e-03
4.5551282160e-02	-6.6316672053e-03	-6.6320010881e-03	-6.6169153555e-03	-7.0528369010e-03	-6.6616626353e-03	-6.6313697695e-03	-6.6349173938e-03	-6.6472311943e-03	-6.6510923739e-03	-6.3034184730e-03	-6.3564447937e-03	-5.6779067850e-03	-6.6222627784e-03	-6.6239432308e-03	-6.5927252264e-03	-7.4603803327e-03	-6.6282815893e-03	-6.6327220649e-03	-6.6434144634e-03	-6.3199513976e-03	-6.6216287911e-03	-6.6277013687e-03	-5.3109345077e-03	-5.4574316432e-03	-3.3191827584e-03	-5.3941702927e-03
4.5717983877e-02	-6.6121128498e-03	-6.6127062232e-03	-6.5996506448e-03	-7.0390044707e-03	-6.6369402837e-03	-6.6122790355e-03	-6.6105828366e-03	-6.6230345761e-03	-6.6270933550e-03	-6.2788844566e-03	-6.3322323341e-03	-5.6532359908e-03	-6.6041943742e-03	-6.6057105909e-03	-6.5793917308e-03	-7.4577980779e-03	-6.6042817116e-03	-6.6088693864e-03	-6.6196327281e-03	-6.2958140559e-03	-6.6039533080e-03	-6.6040299728e-03	-5.2670435911e-03	-5.4148468501e-03	-3.2657739696e-03	-5.3517739200e-03
4.5884990072e-02	-6.5926559621e-03	-6.5935073026e-03	-6.5824885298e-03	-7.0252653382e-03	-6.6121174797e-03	-6.5932847321e-03	-6.5863321968e-03	-6.5989204297e-03	-6.6031752738e-03	-6.2544482408e-03	-6.3081134418e-03	-5.6286876459e-03	-6.5862837739e-03	-6.5876286957e-03	-6.5662682984e-03	-7.4555088568e-03	-6.5803637214e-03	-6.5850973869e-03	-6.5959307531e-03	-6.2717711529e-03	-6.5864345104e-03	-6.5804382173e-03	-5.2230725085e-03	-5.3721842766e-03	-3.2122676305e-03	-5.3093001110e-03
4.6052300745e-02	-6.5732966568e-03	-6.5744044263e-03	-6.5654288612e-03	-7.0116188603e-03	-6.5871913747e-03	-6.5743869351e-03	-6.5621661773e-03	-6.5748894486e-03	-6.5793388133e-03	-6.2301106063e-03	-6.2840888712e-03	-5.6042626675e-03	-6.5685320222e-03	-6.5696985529e-03	-6.5533562123e-03	-7.4535142994e-03	-6.5565283067e-03	-6.5614067464e-03	-6.5723092126e-03	-6.2478234470e-03	-6.5690734328e-03	-6.5569267750e-03	-5.1790212598e-03	-5.3294439226e-03	-3.1586637411e-03	-5.2667488657e-03
4.6219915896e-02	-6.5540350433e-03	-6.5553976889e-03	-6.5484714814e-03	-6.9980643811e-03	-6.5621590917e-03	-6.5555857147e-03	-6.5380854819e-03	-6.5509423276e-03	-6.5555846579e-03	-6.2058723352e-03	-6.2601593780e-03	-5.5799619741e-03	-6.5509401654e-03	-6.5519211719e-03	-6.5406567584e-03	-7.4518160385e-03	-6.5327761572e-03	-6.5377981464e-03	-6.5487687824e-03	-6.2239716979e-03	-6.5518711115e-03	-6.5334963197e-03	-5.1348898450e-03	-5.2866257882e-03	-3.1049623015e-03	-5.2241201840e-03
4.6387835524e-02	-6.5348712255e-03	-6.5364871793e-03	-6.5316162242e-03	-6.9846012313e-03	-6.5370177252e-03	-6.5368811352e-03	-6.5140908160e-03	-6.5270797626e-03	-6.5319134930e-03	-6.1817342111e-03	-6.2363257192e-03	-5.5557864863e-03	-6.5335092519e-03	-6.5342975638e-03	-6.5281712244e-03	-7.4504157103e-03	-6.5091079635e-03	-6.5142722696e-03	-6.5253101394e-03	-6.2002166668e-03	-6.5348285849e-03	-6.5101475265e-03	-5.0906782642e-03	-5.2437298733e-03	-3.0511633115e-03	-5.1814140661e-03
4.6556059631e-02	-6.5158053017e-03	-6.5176729813e-03	-6.5148629153e-03	-6.9712287289e-03	-6.5117643411e-03	-6.5182732553e-03	-6.4901828861e-03	-6.5033024507e-03	-6.5083260055e-03	-6.1576970191e-03	-6.2125886534e-03	-5.5317371259e-03	-6.5162403321e-03	-6.5168287418e-03	-6.5159009008e-03	-7.4493149537e-03	-6.4855244178e-03	-6.4908297999e-03	-6.5019339617e-03	-6.1765591161e-03	-6.5179468931e-03	-6.4868810719e-03	-5.0463865174e-03	-5.2007561780e-03	-2.9972667712e-03	-5.1386305119e-03
4.6724588216e-02	-6.4968373650e-03	-6.4989551726e-03	-6.4982113718e-03	-6.9579461786e-03	-6.4863959765e-03	-6.4997621278e-03	-6.4663624001e-03	-6.4796110906e-03	-6.4848228834e-03	-6.1337615455e-03	-6.1889489403e-03	-5.5078148168e-03	-6.4991344580e-03	-6.4995157207e-03	-6.5038470803e-03	-7.4485154105e-03	-6.4620262134e-03	-6.4674714224e-03	-6.4786409287e-03	-6.1529998098e-03	-6.5012270782e-03	-6.4636976334e-03	-5.0020146044e-03	-5.1577047023e-03	-2.9432726806e-03	-5.0957695214e-03
4.6893421279e-02	-6.4779675028e-03	-6.4803338258e-03	-6.4816614023e-03	-6.9447528719e-03	-6.4609096394e-03	-6.4813477997e-03	-6.4426300672e-03	-6.4560063819e-03	-6.4614048160e-03	-6.1099285782e-03	-6.1654073412e-03	-5.4840204842e-03	-6.4821926839e-03	-6.4823595173e-03	-6.4920110577e-03	-7.4480187256e-03	-6.4386140446e-03	-6.4441978234e-03	-6.4554317209e-03	-6.1295395131e-03	-6.4846701840e-03	-6.4405978897e-03	-4.9575625255e-03	-5.1145754461e-03	-2.8891810398e-03	-5.0528310946e-03
4.7062558820e-02	-6.4591957969e-03	-6.4618090077e-03	-6.4652128068e-03	-6.9316480869e-03	-6.4353023090e-03	-6.4630303119e-03	-6.4189865977e-03	-6.4324890256e-03	-6.4380724939e-03	-6.0861989063e-03	-6.1419646186e-03	-5.4603550554e-03	-6.4654160655e-03	-6.4653611502e-03	-6.4803941305e-03	-7.4478265470e-03	-6.4152886075e-03	-6.4210096906e-03	-6.4323070202e-03	-6.1061789926e-03	-6.4682772565e-03	-6.4175825211e-03	-4.9130302804e-03	-5.0713684095e-03	-2.8349918486e-03	-5.0098152315e-03
4.7232000839e-02	-6.4405223237e-03	-6.4433807794e-03	-6.4488653767e-03	-6.9186310886e-03	-6.4095709352e-03	-6.4448096996e-03	-6.3954327033e-03	-6.4090597241e-03	-6.4148266087e-03	-6.0625733207e-03	-6.1186215365e-03	-5.4368194589e-03	-6.4488056609e-03	-6.4485216397e-03	-6.4689975983e-03	-7.4479405253e-03	-6.3920505989e-03	-6.3979077129e-03	-6.4092675095e-03	-6.0829190164e-03	-6.4520493433e-03	-6.3946522086e-03	-4.8684178693e-03	-5.0280835924e-03	-2.7807051071e-03	-4.9667219320e-03
4.7401747336e-02	-6.4219471538e-03	-6.4250491965e-03	-6.4326188950e-03	-6.9057011283e-03	-6.3837124387e-03	-6.4266859920e-03	-6.3719690970e-03	-6.3857191809e-03	-6.3916678535e-03	-6.0390526134e-03	-6.0953788603e-03	-5.4134146253e-03	-6.4323625298e-03	-6.4318420081e-03	-6.4578227632e-03	-7.4483623144e-03	-6.3689007172e-03	-6.3748925803e-03	-6.3863138733e-03	-6.0597603538e-03	-6.4359874940e-03	-6.3718076349e-03	-4.8237252922e-03	-4.9847209949e-03	-2.7263208153e-03	-4.9235511963e-03
4.7571798311e-02	-6.4034703525e-03	-6.4068143086e-03	-6.4164731358e-03	-6.8928574442e-03	-6.3577237107e-03	-6.4086592124e-03	-6.3485964930e-03	-6.3624681008e-03	-6.3685969226e-03	-6.0156375780e-03	-6.0722373566e-03	-5.3901414865e-03	-6.4160877339e-03	-6.4153232795e-03	-6.4468709296e-03	-7.4490935711e-03	-6.3458396620e-03	-6.3519649842e-03	-6.3634467969e-03	-6.0367037757e-03	-6.4200927600e-03	-6.3490494836e-03	-4.7789525490e-03	-4.9412806169e-03	-2.6718389733e-03	-4.8803030243e-03
4.7742153764e-02	-6.3850919789e-03	-6.3886761600e-03	-6.4004278643e-03	-6.8800992607e-03	-6.3316016129e-03	-6.3907293778e-03	-6.3253156070e-03	-6.3393071898e-03	-6.3456145116e-03	-5.9923290093e-03	-6.0491977935e-03	-5.3670009764e-03	-6.3999823368e-03	-6.3989664798e-03	-6.4361434040e-03	-7.4501359551e-03	-6.3228681340e-03	-6.3291256172e-03	-6.3406669672e-03	-6.0137500543e-03	-6.4043661949e-03	-6.3263784396e-03	-4.7340996397e-03	-4.8977624585e-03	-2.6172595809e-03	-4.8369774160e-03
4.7912813695e-02	-6.3668120869e-03	-6.3706347889e-03	-6.3844828374e-03	-6.8674257887e-03	-6.3053429773e-03	-6.3728964996e-03	-6.3021271556e-03	-6.3162371553e-03	-6.3227213170e-03	-5.9691277039e-03	-6.0262609405e-03	-5.3439940302e-03	-6.3840474041e-03	-6.3827726368e-03	-6.4256414956e-03	-7.4514911291e-03	-6.2999868354e-03	-6.3063751730e-03	-6.3179750720e-03	-5.9908999631e-03	-6.3888088537e-03	-6.3037951892e-03	-4.6891665644e-03	-4.8541665196e-03	-2.5625826382e-03	-4.7935743714e-03
4.8083778104e-02	-6.3486307245e-03	-6.3526902278e-03	-6.3686378029e-03	-6.8548362252e-03	-6.2789446061e-03	-6.3551605828e-03	-6.2790318571e-03	-6.2932587060e-03	-6.2999180370e-03	-5.9460344594e-03	-6.0034275685e-03	-5.3211215853e-03	-6.3682840030e-03	-6.3667427801e-03	-6.4153665157e-03	-7.4531607587e-03	-6.2771964694e-03	-6.2837143468e-03	-6.2953718006e-03	-5.9681542770e-03	-6.3734217937e-03	-6.2813004197e-03	-4.6441533230e-03	-4.8104928004e-03	-2.5078081453e-03	-4.7500938906e-03
4.8255046991e-02	-6.3305479337e-03	-6.3348425034e-03	-6.3528924996e-03	-6.8423297539e-03	-6.2524032716e-03	-6.3375216262e-03	-6.2560304307e-03	-6.2703725516e-03	-6.2772053707e-03	-5.9230500751e-03	-5.9806984495e-03	-5.2983845802e-03	-6.3526932031e-03	-6.3508779411e-03	-6.4053197780e-03	-7.4551465127e-03	-6.2544977407e-03	-6.2611438348e-03	-6.2728578434e-03	-5.9455137723e-03	-6.3582060739e-03	-6.2588948197e-03	-4.5990599156e-03	-4.7667413006e-03	-2.4529361020e-03	-4.7065359734e-03
4.8426620356e-02	-6.3125637511e-03	-6.3170916366e-03	-6.3372466577e-03	-6.8299055444e-03	-6.2257157159e-03	-6.3199796229e-03	-6.2331235971e-03	-6.2475794033e-03	-6.2545840188e-03	-5.9001753516e-03	-5.9580743573e-03	-5.2757839554e-03	-6.3372760753e-03	-6.3351791531e-03	-6.3955025987e-03	-7.4574500627e-03	-6.2318913550e-03	-6.2386643345e-03	-6.2504338921e-03	-5.9229792269e-03	-6.3431627551e-03	-6.2365790792e-03	-4.5538863421e-03	-4.7229120204e-03	-2.3979665084e-03	-4.6629006199e-03
4.8598498199e-02	-6.2946782071e-03	-6.2994376422e-03	-6.3216999982e-03	-6.8175627525e-03	-6.1988786510e-03	-6.3025345593e-03	-6.2103120784e-03	-6.2248799735e-03	-6.2320546828e-03	-5.8774110911e-03	-5.9355560667e-03	-5.2533206530e-03	-6.3220336930e-03	-6.3196474512e-03	-6.3859162961e-03	-7.4600730832e-03	-6.2093780194e-03	-6.2162765448e-03	-6.2281006394e-03	-5.9005514197e-03	-6.3282929002e-03	-6.2143538891e-03	-4.5086326026e-03	-4.6790049598e-03	-2.3428993646e-03	-4.6191878301e-03
4.8770680520e-02	-6.2768913266e-03	-6.2818805292e-03	-6.3062522334e-03	-6.8053005201e-03	-6.1718887586e-03	-6.2851864160e-03	-6.1875965976e-03	-6.2022749759e-03	-6.2096180659e-03	-5.8547580970e-03	-5.9131443542e-03	-5.2309956169e-03	-6.3069671311e-03	-6.3042838723e-03	-6.3765621909e-03	-7.4630172519e-03	-6.1869584424e-03	-6.1939811657e-03	-6.2058587796e-03	-5.8782311313e-03	-6.3135975739e-03	-6.1922199418e-03	-4.4632986969e-03	-4.6350201187e-03	-2.2877346704e-03	-4.5753976040e-03
4.8943167319e-02	-6.2592031284e-03	-6.2644203009e-03	-6.2909030662e-03	-6.7931179750e-03	-6.1447426899e-03	-6.2679351671e-03	-6.1649778794e-03	-6.1797651253e-03	-6.1872748721e-03	-5.8322171742e-03	-5.8908399973e-03	-5.2088097924e-03	-6.2920774665e-03	-6.2890894552e-03	-6.3674416062e-03	-7.4662842492e-03	-6.1646333334e-03	-6.1717788983e-03	-6.1837090080e-03	-5.8560191434e-03	-6.2990778426e-03	-6.1701779307e-03	-4.4178846253e-03	-4.5909574972e-03	-2.2324724259e-03	-4.5315299416e-03
4.9115958597e-02	-6.2416136254e-03	-6.2470569541e-03	-6.2756521906e-03	-6.7810142311e-03	-6.1174370655e-03	-6.2507807807e-03	-6.1424566494e-03	-6.1573511380e-03	-6.1650258071e-03	-5.8097891291e-03	-5.8686437753e-03	-5.1867641266e-03	-6.2773657781e-03	-6.2740652406e-03	-6.3585558675e-03	-7.4698757587e-03	-6.1424034033e-03	-6.1496704453e-03	-6.1616520211e-03	-5.8339162393e-03	-6.2847347750e-03	-6.1482285508e-03	-4.3723903876e-03	-4.5468170952e-03	-2.1771126312e-03	-4.4875848430e-03
4.9289054352e-02	-6.2241228246e-03	-6.2297904801e-03	-6.2604992916e-03	-6.7689883880e-03	-6.0899684753e-03	-6.2337232182e-03	-6.1200336348e-03	-6.1350337314e-03	-6.1428715774e-03	-5.7874747694e-03	-5.8465564685e-03	-5.1648595685e-03	-6.2628331466e-03	-6.2592122708e-03	-6.3499063024e-03	-7.4737934668e-03	-6.1202693643e-03	-6.1276565103e-03	-6.1396885168e-03	-5.8119232037e-03	-6.2705694413e-03	-6.1263724978e-03	-4.3268159838e-03	-4.5025989128e-03	-2.1216552861e-03	-4.4435623080e-03
4.9462454585e-02	-6.2067307269e-03	-6.2126208637e-03	-6.2454440448e-03	-6.7570395313e-03	-6.0623334783e-03	-6.2167624349e-03	-6.0977095639e-03	-6.1128136242e-03	-6.1208128911e-03	-5.7652749044e-03	-5.8245788588e-03	-5.1430970683e-03	-6.2484806546e-03	-6.2445315902e-03	-6.3414942411e-03	-7.4780390631e-03	-6.0982319296e-03	-6.1057377984e-03	-6.1178191940e-03	-5.7900408226e-03	-6.2565829137e-03	-6.1046104691e-03	-4.2811614139e-03	-4.4583029500e-03	-2.0661003907e-03	-4.3994623367e-03
4.9636159296e-02	-6.1894373273e-03	-6.1955480840e-03	-6.2304861166e-03	-6.7451667322e-03	-6.0345286027e-03	-6.1998983799e-03	-6.0754851663e-03	-6.0906915364e-03	-6.0988504574e-03	-5.7431903446e-03	-5.8027117294e-03	-5.1214775784e-03	-6.2343093868e-03	-6.2300242449e-03	-6.3333210161e-03	-7.4826142399e-03	-6.0762918140e-03	-6.0839150157e-03	-6.0960447531e-03	-5.7682698833e-03	-6.2427762663e-03	-6.0829431630e-03	-4.2354266780e-03	-4.4139292067e-03	-2.0104479451e-03	-4.3552849291e-03
4.9810168486e-02	-6.1722426148e-03	-6.1785721138e-03	-6.2156251642e-03	-6.7333690477e-03	-6.0065503454e-03	-6.1831309955e-03	-6.0533611730e-03	-6.0686681893e-03	-6.0769849867e-03	-5.7212219021e-03	-5.7809558649e-03	-5.1000020524e-03	-6.2203204295e-03	-6.2156912829e-03	-6.3253879620e-03	-7.4875206926e-03	-6.0544497332e-03	-6.0621888697e-03	-6.0743658954e-03	-5.7466111745e-03	-6.2291505752e-03	-6.0613712793e-03	-4.1896117761e-03	-4.3694776830e-03	-1.9546979491e-03	-4.3110300853e-03
4.9984482153e-02	-6.1551465722e-03	-6.1616929197e-03	-6.2008608355e-03	-6.7216455201e-03	-5.9783951721e-03	-6.1664602178e-03	-6.0313383160e-03	-6.0467443054e-03	-6.0552171907e-03	-5.6993703903e-03	-5.7593120512e-03	-5.0786714458e-03	-6.2065148711e-03	-6.2015337540e-03	-6.3176964161e-03	-7.4927601196e-03	-6.0327064045e-03	-6.0405600691e-03	-6.0527833239e-03	-5.7250654865e-03	-6.2157069183e-03	-6.0398955188e-03	-4.1437167081e-03	-4.3249483788e-03	-1.8988504029e-03	-4.2666978051e-03
5.0159100298e-02	-6.1381491763e-03	-6.1449104623e-03	-6.1861927691e-03	-6.7099951776e-03	-5.9500595171e-03	-6.1498859764e-03	-6.0094173290e-03	-6.0249206083e-03	-6.0335477824e-03	-5.6776366241e-03	-5.7377810758e-03	-5.0574867159e-03	-6.1928938020e-03	-6.1875527098e-03	-6.3102477177e-03	-7.4983342223e-03	-6.0110625461e-03	-6.0190293238e-03	-6.0312977423e-03	-5.7036336108e-03	-6.2024463752e-03	-6.0185165836e-03	-4.0977414740e-03	-4.2803412942e-03	-1.8429053063e-03	-4.2222880887e-03
5.0334022921e-02	-6.1212503975e-03	-6.1282246958e-03	-6.1716205940e-03	-6.6984170337e-03	-5.9215397833e-03	-6.1334081944e-03	-5.9875989467e-03	-6.0031978233e-03	-6.0119774760e-03	-5.6560214198e-03	-5.7163637272e-03	-5.0364488214e-03	-6.1794583141e-03	-6.1737492038e-03	-6.3030432086e-03	-7.5042447049e-03	-5.9895188777e-03	-5.9975973450e-03	-6.0099098558e-03	-5.6823163403e-03	-6.1893700277e-03	-5.9972351771e-03	-4.0516860739e-03	-4.2356564291e-03	-1.7868626595e-03	-4.1778009359e-03
5.0509250023e-02	-6.1044502005e-03	-6.1116355683e-03	-6.1571439299e-03	-6.6869100873e-03	-5.8928323418e-03	-6.1170267882e-03	-5.9658839050e-03	-5.9815766764e-03	-5.9905069868e-03	-5.6345255951e-03	-5.6950607957e-03	-5.0155587228e-03	-6.1662095017e-03	-6.1601242913e-03	-6.2960842331e-03	-7.5104932748e-03	-5.9680761202e-03	-5.9762648452e-03	-5.9886203710e-03	-5.6611144693e-03	-6.1764789593e-03	-5.9760520038e-03	-4.0055505077e-03	-4.1908937836e-03	-1.7307224623e-03	-4.1332363468e-03
5.0684781602e-02	-6.0877485433e-03	-6.0951430217e-03	-6.1427623870e-03	-6.6754733227e-03	-5.8639335321e-03	-6.1007416680e-03	-5.9442729414e-03	-5.9600578955e-03	-5.9691370317e-03	-5.6131499693e-03	-5.6738730726e-03	-4.9948173822e-03	-6.1531484606e-03	-6.1466790294e-03	-6.2893721375e-03	-7.5170816421e-03	-5.9467349958e-03	-5.9550325379e-03	-5.9674299953e-03	-5.6400287934e-03	-6.1637742554e-03	-5.9549677695e-03	-3.9593347754e-03	-4.1460533576e-03	-1.6744847148e-03	-4.0885943215e-03
5.0860617660e-02	-6.0711453780e-03	-6.0787469913e-03	-6.1284755659e-03	-6.6641057095e-03	-5.8348396617e-03	-6.0845527369e-03	-5.9227667943e-03	-5.9386422092e-03	-5.9478683284e-03	-5.5918953628e-03	-5.6528013507e-03	-4.9742257637e-03	-6.1402762889e-03	-6.1334144772e-03	-6.2829082707e-03	-7.5240115202e-03	-5.9254962278e-03	-5.9339011382e-03	-5.9463394377e-03	-5.6190601098e-03	-6.1512570034e-03	-5.9339831812e-03	-3.9130388771e-03	-4.1011351512e-03	-1.6181494171e-03	-4.0438748598e-03
5.1036758195e-02	-6.0546406502e-03	-6.0624474064e-03	-6.1142830575e-03	-6.6528062022e-03	-5.8055470059e-03	-6.0684598918e-03	-5.9013662037e-03	-5.9173303476e-03	-5.9267015961e-03	-5.5707625977e-03	-5.6318464244e-03	-4.9537848325e-03	-6.1275940862e-03	-6.1203316955e-03	-6.2766939838e-03	-7.5312846252e-03	-5.9043605409e-03	-5.9128713620e-03	-5.9253494083e-03	-5.5982092168e-03	-6.1389282924e-03	-5.9130989472e-03	-3.8666628128e-03	-4.0561391644e-03	-1.5617165690e-03	-3.9990779619e-03
5.1213203208e-02	-6.0382342995e-03	-6.0462441897e-03	-6.1001844433e-03	-6.6415737409e-03	-5.7760518083e-03	-6.0524630226e-03	-5.8800719107e-03	-5.8961230421e-03	-5.9056375554e-03	-5.5497524974e-03	-5.6110090892e-03	-4.9334955560e-03	-6.1151029542e-03	-6.1074317468e-03	-6.2707306303e-03	-7.5389026764e-03	-5.8833286610e-03	-5.8919439269e-03	-5.9044606183e-03	-5.5774769143e-03	-6.1267892135e-03	-5.8923157770e-03	-3.8202065824e-03	-4.0110653971e-03	-1.5051861707e-03	-3.9542036277e-03
5.1389952700e-02	-6.0219262588e-03	-6.0301372576e-03	-6.0861792951e-03	-6.6304072505e-03	-5.7463502796e-03	-6.0365620127e-03	-5.8588846579e-03	-5.8750210254e-03	-5.8846769278e-03	-5.5288658867e-03	-5.5902901420e-03	-4.9133589030e-03	-6.1028039965e-03	-6.0947156958e-03	-6.2650195661e-03	-7.5468673957e-03	-5.8624013153e-03	-5.8711195514e-03	-5.8836737804e-03	-5.5568640036e-03	-6.1148408597e-03	-5.8716343812e-03	-3.7736701859e-03	-3.9659138494e-03	-1.4485582220e-03	-3.9092518571e-03
5.1567006669e-02	-6.0057164548e-03	-6.0141265201e-03	-6.0722671747e-03	-6.6193056409e-03	-5.7164385986e-03	-6.0207567387e-03	-5.8378051888e-03	-5.8540250313e-03	-5.8638204362e-03	-5.5081035920e-03	-5.5696903812e-03	-4.8933758439e-03	-6.0906983187e-03	-6.0821846088e-03	-6.2595621493e-03	-7.5551805084e-03	-5.8415792321e-03	-5.8503989553e-03	-5.8629896084e-03	-5.5363712871e-03	-6.1030843259e-03	-5.8510554718e-03	-3.7270536234e-03	-3.9206845212e-03	-1.3918327231e-03	-3.8642226503e-03
5.1744365117e-02	-5.9896048080e-03	-5.9982118805e-03	-6.0584476345e-03	-6.6082678069e-03	-5.6863129110e-03	-6.0050470703e-03	-5.8168342485e-03	-5.8331357950e-03	-5.8430688048e-03	-5.4874664408e-03	-5.5492106065e-03	-4.8735473511e-03	-6.0787870281e-03	-6.0698395539e-03	-6.2543597404e-03	-7.5638437426e-03	-5.8208631412e-03	-5.8297828599e-03	-5.8424088172e-03	-5.5159995690e-03	-6.0915207088e-03	-5.8305797619e-03	-3.6803568948e-03	-3.8753774126e-03	-1.3350096738e-03	-3.8191160071e-03
5.1922028042e-02	-5.9735912321e-03	-5.9823932360e-03	-6.0447202167e-03	-6.5972926283e-03	-5.6559693304e-03	-5.9894328707e-03	-5.7959725833e-03	-5.8123540528e-03	-5.8224227591e-03	-5.4669552623e-03	-5.5288516190e-03	-4.8538743984e-03	-6.0670712341e-03	-6.0576816012e-03	-6.2494137023e-03	-7.5728588293e-03	-5.8002537735e-03	-5.8092719873e-03	-5.8219321230e-03	-5.4957496545e-03	-6.0801511070e-03	-5.8102079659e-03	-3.6335800001e-03	-3.8299925235e-03	-1.2780890743e-03	-3.7739319277e-03
5.2099995446e-02	-5.9576756346e-03	-5.9666704769e-03	-6.0310844539e-03	-6.5863789695e-03	-5.6254039369e-03	-5.9739139958e-03	-5.7752209407e-03	-5.7916805425e-03	-5.8018830255e-03	-5.4465708871e-03	-5.5086142212e-03	-4.8343579612e-03	-6.0555520478e-03	-6.0457118224e-03	-6.2447254002e-03	-7.5822275025e-03	-5.7797518611e-03	-5.7888670612e-03	-5.8015602434e-03	-5.4756223503e-03	-6.0689766211e-03	-5.7899407993e-03	-3.5867229394e-03	-3.7845298540e-03	-1.2210709244e-03	-3.7286704120e-03
5.2278267327e-02	-5.9418579163e-03	-5.9510434872e-03	-6.0175398686e-03	-6.5755256800e-03	-5.5946127782e-03	-5.9584902951e-03	-5.7545800697e-03	-5.7711160030e-03	-5.7814503321e-03	-5.4263141471e-03	-5.4884992169e-03	-4.8149990169e-03	-6.0442305823e-03	-6.0339312913e-03	-6.2402962016e-03	-7.5919514993e-03	-5.7593581376e-03	-5.7685688065e-03	-5.7812938971e-03	-5.4556184647e-03	-6.0579983534e-03	-5.7697789791e-03	-3.5397857127e-03	-3.7389894040e-03	-1.1639552243e-03	-3.6833314600e-03
5.2456843687e-02	-5.9261379717e-03	-5.9355121441e-03	-6.0040859737e-03	-6.5647315935e-03	-5.5635918686e-03	-5.9431616108e-03	-5.7340507202e-03	-5.7506611745e-03	-5.7611254079e-03	-5.4061858756e-03	-5.4685074113e-03	-4.7957985443e-03	-6.0331079527e-03	-6.0223410834e-03	-6.2361274763e-03	-7.6020325595e-03	-5.7390733375e-03	-5.7483779491e-03	-5.7611338040e-03	-5.4357388070e-03	-6.0472174083e-03	-5.7497232233e-03	-3.4927683198e-03	-3.6933711736e-03	-1.1067419738e-03	-3.6379150716e-03
5.2635724525e-02	-5.9105156887e-03	-5.9200763182e-03	-5.9907222715e-03	-6.5539955285e-03	-5.5323371891e-03	-5.9279277784e-03	-5.7136336438e-03	-5.7303167985e-03	-5.7409089834e-03	-5.3861869076e-03	-5.4486396110e-03	-4.7767575240e-03	-6.0221852760e-03	-6.0109422761e-03	-6.2322205966e-03	-7.6124724263e-03	-5.7188981968e-03	-5.7282952164e-03	-5.7410806852e-03	-5.4159841883e-03	-6.0366348919e-03	-5.7297742511e-03	-3.4456707610e-03	-3.6476751628e-03	-1.0494311731e-03	-3.5924212470e-03
5.2814909840e-02	-5.8949909484e-03	-5.9047358737e-03	-5.9774482549e-03	-6.5433162882e-03	-5.5008446874e-03	-5.9127886264e-03	-5.6933295931e-03	-5.7100836178e-03	-5.7208017901e-03	-5.3663180792e-03	-5.4288966239e-03	-4.7578769382e-03	-6.0114636708e-03	-5.9997359485e-03	-6.2285769371e-03	-7.6232728454e-03	-5.6988334528e-03	-5.7083213368e-03	-5.7211352632e-03	-5.3963554207e-03	-6.0262519122e-03	-5.7099327831e-03	-3.3984930360e-03	-3.6019013715e-03	-9.9202282204e-04	-3.5468499861e-03
5.2994399634e-02	-5.8795636254e-03	-5.8894906677e-03	-5.9642634061e-03	-6.5326926598e-03	-5.4691102778e-03	-5.8977439761e-03	-5.6731393221e-03	-5.6899623762e-03	-5.7008045609e-03	-5.3465802281e-03	-5.4092792595e-03	-4.7391577708e-03	-6.0009442580e-03	-5.9887231816e-03	-6.2251978746e-03	-7.6344355657e-03	-5.6788798439e-03	-5.6884570403e-03	-5.7012982616e-03	-5.3768533179e-03	-6.0160695793e-03	-5.6901995410e-03	-3.3512351450e-03	-3.5560497998e-03	-9.3451692070e-04	-3.5012012889e-03
5.3174193906e-02	-5.8642335878e-03	-5.8743405508e-03	-5.9511671975e-03	-6.5221234153e-03	-5.4371298408e-03	-5.8827936419e-03	-5.6530635860e-03	-5.6699538191e-03	-5.6809180300e-03	-5.3269741934e-03	-5.3897883284e-03	-4.7206010074e-03	-5.9906281602e-03	-5.9779050584e-03	-6.2220847883e-03	-7.6459623392e-03	-5.6590381098e-03	-5.6687030577e-03	-5.6815704051e-03	-5.3574786950e-03	-6.0060890049e-03	-5.6705752478e-03	-3.3038970880e-03	-3.5101204476e-03	-8.7691346905e-04	-3.4554751554e-03
5.3354292655e-02	-5.8490006967e-03	-5.8592853670e-03	-5.9381590913e-03	-6.5116073108e-03	-5.4048992231e-03	-5.8679374311e-03	-5.6331031414e-03	-5.6500586930e-03	-5.6611429327e-03	-5.3075008156e-03	-5.3704246427e-03	-4.7022076352e-03	-5.9805165020e-03	-5.9672826636e-03	-6.2192390598e-03	-7.6578549207e-03	-5.6393089914e-03	-5.6490601215e-03	-5.6619524200e-03	-5.3382323684e-03	-5.9963113028e-03	-5.6510606276e-03	-3.2564788649e-03	-3.4641133150e-03	-8.1921246711e-04	-3.4096715856e-03
5.3534695883e-02	-5.8338648067e-03	-5.8443249531e-03	-5.9252385393e-03	-6.5011430868e-03	-5.3724142376e-03	-5.8531751439e-03	-5.6132587460e-03	-5.6302777457e-03	-5.6414800055e-03	-5.2881609365e-03	-5.3511890159e-03	-4.6839786431e-03	-5.9706104097e-03	-5.9568570836e-03	-6.2166620731e-03	-7.6701150679e-03	-5.6196932310e-03	-5.6295289649e-03	-5.6424450335e-03	-5.3191151558e-03	-5.9867375886e-03	-5.6316564058e-03	-3.2089804757e-03	-3.4180284019e-03	-7.6141391487e-04	-3.3637905795e-03
5.3715403589e-02	-5.8188257656e-03	-5.8294591393e-03	-5.9124049831e-03	-6.4907294678e-03	-5.3396706630e-03	-5.8385065734e-03	-5.5935311591e-03	-5.6106117263e-03	-5.6219299864e-03	-5.2689553996e-03	-5.3320822629e-03	-4.6659150218e-03	-5.9609110118e-03	-5.9466294069e-03	-6.2143552143e-03	-7.6827445417e-03	-5.6001915721e-03	-5.6101103229e-03	-5.6230489741e-03	-5.3001278765e-03	-5.9773689798e-03	-5.6123633092e-03	-3.1614019205e-03	-3.3718657084e-03	-7.0351781233e-04	-3.3178321370e-03
5.3896415772e-02	-5.8038834143e-03	-5.8146877491e-03	-5.8996578540e-03	-6.4803651625e-03	-5.3066642440e-03	-5.8239315053e-03	-5.5739211409e-03	-5.5910613851e-03	-5.6024936145e-03	-5.2498850496e-03	-5.3131051998e-03	-4.6480177635e-03	-5.9514194384e-03	-5.9366007236e-03	-6.2123198721e-03	-7.6957451058e-03	-5.5808047594e-03	-5.5908049314e-03	-5.6037649717e-03	-5.2812713510e-03	-5.9682065957e-03	-5.5931820655e-03	-3.1137431992e-03	-3.3256252345e-03	-6.4552415949e-04	-3.2717962583e-03
5.4077732434e-02	-5.7890375871e-03	-5.8000105988e-03	-5.8869965728e-03	-6.4700488636e-03	-5.2733906906e-03	-5.8094497182e-03	-5.5544294531e-03	-5.5716274736e-03	-5.5831716300e-03	-5.2309507327e-03	-5.2942586442e-03	-4.6302878620e-03	-5.9421368218e-03	-5.9267721259e-03	-6.2105574373e-03	-7.7091185269e-03	-5.5615335388e-03	-5.5716135275e-03	-5.5845937571e-03	-5.2625464013e-03	-5.9592515576e-03	-5.5741134039e-03	-3.0660043119e-03	-3.2793069801e-03	-5.8743295635e-04	-3.2256829433e-03
5.4259353574e-02	-5.7742881112e-03	-5.7854274979e-03	-5.8744205500e-03	-6.4597792479e-03	-5.2398456788e-03	-5.7950609836e-03	-5.5350568587e-03	-5.5523107447e-03	-5.5639647747e-03	-5.2121532966e-03	-5.2755434151e-03	-4.6127263132e-03	-5.9330642960e-03	-5.9171447077e-03	-6.2090693033e-03	-7.7228665746e-03	-5.5423786577e-03	-5.5525368498e-03	-5.5655360627e-03	-5.2439538507e-03	-5.9505049887e-03	-5.5551580547e-03	-3.0181852585e-03	-3.2329109453e-03	-5.2924420291e-04	-3.1794921921e-03
5.4441279192e-02	-5.7596348070e-03	-5.7709382490e-03	-5.8619291854e-03	-6.4495549758e-03	-5.2060248495e-03	-5.7807650654e-03	-5.5158041218e-03	-5.5331119526e-03	-5.5448737912e-03	-5.1934935902e-03	-5.2569603329e-03	-4.5953341141e-03	-5.9242029969e-03	-5.9077195645e-03	-6.2078568657e-03	-7.7369910218e-03	-5.5233408645e-03	-5.5335756379e-03	-5.5465926219e-03	-5.2254945239e-03	-5.9419680140e-03	-5.5363167493e-03	-2.9702860390e-03	-3.1864371300e-03	-4.7095789917e-04	-3.1332240045e-03
5.4623509288e-02	-5.7450774880e-03	-5.7565426476e-03	-5.8495218685e-03	-6.4393746918e-03	-5.1719238093e-03	-5.7665617205e-03	-5.4966720080e-03	-5.5140318525e-03	-5.5258994237e-03	-5.1749724640e-03	-5.2385102192e-03	-4.5781122638e-03	-5.9155540625e-03	-5.8984977941e-03	-6.2069215223e-03	-7.7514936440e-03	-5.5044209089e-03	-5.5147306329e-03	-5.5277641694e-03	-5.2071692470e-03	-5.9336417604e-03	-5.5175902207e-03	-2.9223066535e-03	-3.1398855343e-03	-4.1257404514e-04	-3.0868783806e-03
5.4806043862e-02	-5.7306159607e-03	-5.7422404823e-03	-5.8371979782e-03	-6.4292370241e-03	-5.1375381296e-03	-5.7524506982e-03	-5.4776612841e-03	-5.4950712012e-03	-5.5070424174e-03	-5.1565907700e-03	-5.2201938972e-03	-4.5610617629e-03	-5.9071186325e-03	-5.8894804958e-03	-6.2062646736e-03	-7.7663762197e-03	-5.4856195420e-03	-5.4960025768e-03	-5.5090514411e-03	-5.1889788475e-03	-5.9255273567e-03	-5.4989792028e-03	-2.8742471019e-03	-3.0932561581e-03	-3.5409264080e-04	-3.0404553204e-03
5.4988882913e-02	-5.7162500248e-03	-5.7280315344e-03	-5.8249568826e-03	-6.4191405845e-03	-5.1028633469e-03	-5.7384317405e-03	-5.4587727181e-03	-5.4762307566e-03	-5.4883035191e-03	-5.1383493614e-03	-5.2020121913e-03	-4.5441836136e-03	-5.8988978486e-03	-5.8806687708e-03	-6.2058877220e-03	-7.7816405307e-03	-5.4669375160e-03	-5.4773922131e-03	-5.4904551742e-03	-5.1709241543e-03	-5.9176259336e-03	-5.4804844307e-03	-2.8261073843e-03	-3.0465490015e-03	-2.9551368617e-04	-2.9939548239e-03
5.5172026443e-02	-5.7019794726e-03	-5.7139155785e-03	-5.8127979392e-03	-6.4090839685e-03	-5.0678949626e-03	-5.7245045819e-03	-5.4400070793e-03	-5.4575112778e-03	-5.4696834764e-03	-5.1202490930e-03	-5.1839659274e-03	-4.5274788200e-03	-5.8908928544e-03	-5.8720637222e-03	-6.2057920726e-03	-7.7972883614e-03	-5.4483755845e-03	-5.4589002864e-03	-5.4719761069e-03	-5.1530059976e-03	-5.9099386238e-03	-5.4621066411e-03	-2.7778875006e-03	-2.9997640644e-03	-2.3683718123e-04	-2.9473768911e-03
5.5355474451e-02	-5.6878040898e-03	-5.6998923817e-03	-5.8007204950e-03	-6.3990657551e-03	-5.0326284426e-03	-5.7106689496e-03	-5.4213651385e-03	-5.4389135252e-03	-5.4511830385e-03	-5.1022908210e-03	-5.1660559327e-03	-4.5109483876e-03	-5.8831047954e-03	-5.8636664550e-03	-6.2059791327e-03	-7.8133214994e-03	-5.4299345021e-03	-5.4405275427e-03	-5.4536149790e-03	-5.1352252090e-03	-5.9024665615e-03	-5.4438465715e-03	-2.7295874509e-03	-2.9529013469e-03	-1.7806312600e-04	-2.9007215220e-03
5.5539226937e-02	-5.6737236545e-03	-5.6859617041e-03	-5.7887238859e-03	-6.3890845068e-03	-4.9970592176e-03	-5.6969245632e-03	-5.4028476674e-03	-5.4204382606e-03	-5.4328029556e-03	-5.0844754028e-03	-5.1482830358e-03	-4.4945933239e-03	-5.8755348189e-03	-5.8554780758e-03	-6.2064503119e-03	-7.8297417351e-03	-5.4116150250e-03	-5.4222747291e-03	-5.4353725313e-03	-5.1175826215e-03	-5.8952108834e-03	-5.4257049608e-03	-2.6812072351e-03	-2.9059608490e-03	-1.1919152047e-04	-2.8539887167e-03
5.5723283901e-02	-5.6597379382e-03	-5.6721232986e-03	-5.7768074372e-03	-6.3791387695e-03	-4.9611826825e-03	-5.6832711346e-03	-5.3844554393e-03	-5.4020862469e-03	-5.4145439793e-03	-5.0668036976e-03	-5.1306480666e-03	-4.4784146377e-03	-5.8681840743e-03	-5.8474996933e-03	-6.2072070222e-03	-7.8465508621e-03	-5.3934179103e-03	-5.4041425940e-03	-5.4172495059e-03	-5.1000790696e-03	-5.8881727274e-03	-5.4076825492e-03	-2.6327468532e-03	-2.8589425706e-03	-6.0222364634e-05	-2.8071784750e-03
5.5907645343e-02	-5.6458467048e-03	-5.6583769108e-03	-5.7649704631e-03	-6.3692270724e-03	-4.9249941966e-03	-5.6697083684e-03	-5.3661892286e-03	-5.3838582484e-03	-5.3964068623e-03	-5.0492765658e-03	-5.1131518566e-03	-4.4624133396e-03	-5.8610537127e-03	-5.8397324179e-03	-6.2082506779e-03	-7.8637506767e-03	-5.3753439167e-03	-5.3861318869e-03	-5.3992466459e-03	-5.0827153890e-03	-5.8813532338e-03	-5.3897800781e-03	-2.5842063053e-03	-2.8118465118e-03	-1.1556585037e-06	-2.7602907970e-03
5.6092311263e-02	-5.6320497113e-03	-5.6447222791e-03	-5.7532122673e-03	-6.3593479280e-03	-4.8884890834e-03	-5.6562359615e-03	-5.3480498112e-03	-5.3657550305e-03	-5.3783923588e-03	-5.0318948691e-03	-5.0957952383e-03	-4.4465904422e-03	-5.8541448874e-03	-5.8321773618e-03	-6.2095826958e-03	-7.8813429784e-03	-5.3573938040e-03	-5.3682433588e-03	-5.3813646960e-03	-5.0654924168e-03	-5.8747535447e-03	-5.3719982899e-03	-2.5355855913e-03	-2.7646726725e-03	5.8008597926e-05	-2.7133256827e-03
5.6277281661e-02	-5.6183467073e-03	-5.6311591346e-03	-5.7415321420e-03	-6.3494998320e-03	-4.8516626302e-03	-5.6428536030e-03	-5.3300379640e-03	-5.3477773600e-03	-5.3605012240e-03	-5.0146594709e-03	-5.0785790460e-03	-4.4309469592e-03	-5.8474587532e-03	-5.8248356392e-03	-6.2112044947e-03	-7.8993295696e-03	-5.3395683330e-03	-5.3504777617e-03	-5.3636044019e-03	-5.0484109916e-03	-5.8683748038e-03	-5.3543379286e-03	-2.4868847113e-03	-2.7174210528e-03	1.1727040465e-04	-2.6662831322e-03
5.6462556537e-02	-5.6047374353e-03	-5.6176872011e-03	-5.7299293689e-03	-6.3396812633e-03	-4.8145100884e-03	-5.6295609747e-03	-5.3121544653e-03	-5.3299260049e-03	-5.3427342144e-03	-4.9975712359e-03	-5.0615041150e-03	-4.4154839065e-03	-5.8409964671e-03	-5.8177083659e-03	-6.2131174960e-03	-7.9177122556e-03	-5.3218682663e-03	-5.3328358490e-03	-5.3459665106e-03	-5.0314719534e-03	-5.8622181569e-03	-5.3367997391e-03	-2.4381036652e-03	-2.6700916526e-03	1.7662976168e-04	-2.6191631453e-03
5.6648135891e-02	-5.5912216304e-03	-5.6043061949e-03	-5.7184032183e-03	-6.3298906836e-03	-4.7770266730e-03	-5.6163577502e-03	-5.2944000948e-03	-5.3122017345e-03	-5.3250920878e-03	-4.9806310302e-03	-5.0445712823e-03	-4.4002023013e-03	-5.8347591879e-03	-5.8107966597e-03	-6.2153231235e-03	-7.9364928447e-03	-5.3042943672e-03	-5.3153183753e-03	-5.3284517703e-03	-5.0146761434e-03	-5.8562847518e-03	-5.3193844678e-03	-2.3892424531e-03	-2.6226844720e-03	2.3608666901e-04	-2.5719657222e-03
5.6834019723e-02	-5.5777990203e-03	-5.5910158251e-03	-5.7069529494e-03	-6.3201265378e-03	-4.7392075626e-03	-5.6032435958e-03	-5.2767756333e-03	-5.2946053193e-03	-5.3075756032e-03	-4.9638397214e-03	-5.0277813860e-03	-4.3851031626e-03	-5.8287480763e-03	-5.8041016403e-03	-6.2178228031e-03	-7.9556731482e-03	-5.2868474007e-03	-5.2979260964e-03	-5.3110609305e-03	-4.9980244043e-03	-5.8505757380e-03	-5.3020928621e-03	-2.3403010749e-03	-2.5751995109e-03	2.9564112664e-04	-2.5246908627e-03
5.7020208034e-02	-5.5644693255e-03	-5.5778157933e-03	-5.6955778105e-03	-6.3103872536e-03	-4.7010478992e-03	-5.5902181697e-03	-5.2592818629e-03	-5.2771375313e-03	-5.2901855210e-03	-4.9471981784e-03	-5.0111352658e-03	-4.3701875112e-03	-5.8229642950e-03	-5.7976244291e-03	-6.2206179632e-03	-7.9752549804e-03	-5.2695281328e-03	-5.2806597693e-03	-5.2937947418e-03	-4.9815175802e-03	-5.8450922669e-03	-5.2849256707e-03	-2.2912795306e-03	-2.5276367694e-03	3.5529313456e-04	-2.4773385669e-03
5.7206700822e-02	-5.5512322591e-03	-5.5647057934e-03	-5.6842770385e-03	-6.3006712417e-03	-4.6625427882e-03	-5.5772811225e-03	-5.2419195672e-03	-5.2597991433e-03	-5.2729226025e-03	-4.9307072715e-03	-4.9946337627e-03	-4.3554563694e-03	-5.8174090086e-03	-5.7913661494e-03	-6.2237100345e-03	-7.9952401586e-03	-5.2523373307e-03	-5.2635201523e-03	-5.2766539561e-03	-4.9651565165e-03	-5.8398354919e-03	-5.2678836435e-03	-2.2421778203e-03	-2.4799962475e-03	4.1504269279e-04	-2.4299088349e-03
5.7393498088e-02	-5.5380875266e-03	-5.5516855121e-03	-5.6730498590e-03	-6.2909768953e-03	-4.6236872979e-03	-5.5644320968e-03	-5.2246895308e-03	-5.2425909298e-03	-5.2557876106e-03	-4.9143678728e-03	-4.9782777188e-03	-4.3409107612e-03	-5.8120833833e-03	-5.7853279262e-03	-6.2271004500e-03	-8.0156305030e-03	-5.2352757632e-03	-5.2465080051e-03	-5.2596393265e-03	-4.9489420601e-03	-5.8348065681e-03	-5.2509675318e-03	-2.1929959439e-03	-2.4322779451e-03	4.7488980131e-04	-2.3824016665e-03
5.7580599832e-02	-5.5250348263e-03	-5.5387546284e-03	-5.6618954865e-03	-6.2813025906e-03	-4.5844764601e-03	-5.5516707273e-03	-5.2075925397e-03	-5.2255136664e-03	-5.2387813092e-03	-4.8981808552e-03	-4.9620679781e-03	-4.3265517123e-03	-5.8069885876e-03	-5.7795108865e-03	-6.2307906452e-03	-8.0364278366e-03	-5.2183441999e-03	-5.2296240883e-03	-5.2427516075e-03	-4.9328750592e-03	-5.8300066527e-03	-5.2341780880e-03	-2.1437339015e-03	-2.3844818623e-03	5.3483446013e-04	-2.3348170619e-03
5.7768006054e-02	-5.5120738487e-03	-5.5259128139e-03	-5.6508131238e-03	-6.2716466861e-03	-4.5449052690e-03	-5.5389966410e-03	-5.1906293812e-03	-5.2085681300e-03	-5.2219044636e-03	-4.8821470937e-03	-4.9460053856e-03	-4.3123802500e-03	-5.8021257918e-03	-5.7739161592e-03	-6.2347820576e-03	-8.0576339858e-03	-5.2015434120e-03	-5.2128691640e-03	-5.2259915545e-03	-4.9169563633e-03	-5.8254369046e-03	-5.2175160655e-03	-2.0943916930e-03	-2.3366079990e-03	5.9487666926e-04	-2.2871550210e-03
5.7955716754e-02	-5.4992042769e-03	-5.5131597323e-03	-5.6398019627e-03	-6.2620075231e-03	-4.5049686817e-03	-5.5264094566e-03	-5.1738008439e-03	-5.1917550987e-03	-5.2051578404e-03	-4.8662674641e-03	-4.9300907877e-03	-4.2983974035e-03	-5.7974961679e-03	-5.7685448748e-03	-6.2390761275e-03	-8.0792507796e-03	-5.1848741718e-03	-5.1962439954e-03	-5.2093599245e-03	-4.9011868236e-03	-5.8210984848e-03	-5.2009822194e-03	-2.0449693184e-03	-2.2886563553e-03	6.5501642868e-04	-2.2394155437e-03
5.8143731933e-02	-5.4864257866e-03	-5.5004950400e-03	-5.6288611832e-03	-6.2523834253e-03	-4.4646616180e-03	-5.5139087851e-03	-5.1571077176e-03	-5.1750753518e-03	-5.1885422072e-03	-4.8505428440e-03	-4.9143250324e-03	-4.2846042035e-03	-5.7931008901e-03	-5.7633981659e-03	-6.2436742972e-03	-8.1012800501e-03	-5.1683372529e-03	-5.1797493471e-03	-5.1928574755e-03	-4.8855672923e-03	-5.8169925559e-03	-5.1845773056e-03	-1.9954667778e-03	-2.2406269311e-03	7.1525373840e-04	-2.1915986302e-03
5.8332051589e-02	-5.4737380456e-03	-5.4879183855e-03	-5.6179899541e-03	-6.2427726987e-03	-4.4239789601e-03	-5.5014942292e-03	-5.1405507934e-03	-5.1585296701e-03	-5.1720583330e-03	-4.8349741125e-03	-4.8987089687e-03	-4.2710016822e-03	-5.7889411342e-03	-5.7584771666e-03	-6.2485780114e-03	-8.1237236324e-03	-5.1519334301e-03	-5.1633859847e-03	-5.1764849667e-03	-4.8700986232e-03	-5.8131202826e-03	-5.1683020815e-03	-1.9458840712e-03	-2.1925197265e-03	7.7558859842e-04	-2.1437042803e-03
5.8520675723e-02	-5.4611407144e-03	-5.4754294096e-03	-5.6071874324e-03	-6.2331736317e-03	-4.3829155524e-03	-5.4891653839e-03	-5.1241308638e-03	-5.1421188355e-03	-5.1557069880e-03	-4.8195621497e-03	-4.8832434474e-03	-4.2575908739e-03	-5.7850180782e-03	-5.7537830132e-03	-6.2537887172e-03	-8.1465833646e-03	-5.1356634796e-03	-5.1471546754e-03	-5.1602431587e-03	-4.8547816714e-03	-5.8094828315e-03	-5.1521573056e-03	-1.8962211984e-03	-2.1443347415e-03	8.3602100873e-04	-2.0957324942e-03
5.8709604336e-02	-5.4486334455e-03	-5.4630277455e-03	-5.5964527637e-03	-6.2235844952e-03	-4.3414662015e-03	-5.4769218356e-03	-5.1078487224e-03	-5.1258436311e-03	-5.1394889437e-03	-4.8043078375e-03	-4.8679293204e-03	-4.2443728141e-03	-5.7813329018e-03	-5.7493168437e-03	-6.2593078641e-03	-8.1698610876e-03	-5.1195281787e-03	-5.1310561872e-03	-5.1441328132e-03	-4.8396172935e-03	-5.8060813710e-03	-5.1361437377e-03	-1.8464781597e-03	-2.0960719760e-03	8.9655096935e-04	-2.0476832718e-03
5.8898837426e-02	-5.4362158839e-03	-5.4507130185e-03	-5.5857850818e-03	-6.2140035418e-03	-4.2996256762e-03	-5.4647631631e-03	-5.0917051642e-03	-5.1097048414e-03	-5.1234049729e-03	-4.7892120592e-03	-4.8527674411e-03	-4.2313485404e-03	-5.7778867867e-03	-5.7450797978e-03	-6.2651369037e-03	-8.1935586454e-03	-5.1035283060e-03	-5.1150912896e-03	-5.1281546931e-03	-4.8246063472e-03	-5.8029170713e-03	-5.1202621386e-03	-1.7966549548e-03	-2.0477314301e-03	9.5717848027e-04	-1.9995566131e-03
5.9088374994e-02	-5.4238876668e-03	-5.4384848461e-03	-5.5751835088e-03	-6.2044290067e-03	-4.2573887069e-03	-5.4526889366e-03	-5.0757009855e-03	-5.0937032522e-03	-5.1074558495e-03	-4.7742756992e-03	-4.8377586642e-03	-4.2185190918e-03	-5.7746809165e-03	-5.7410730172e-03	-6.2712772902e-03	-8.2176778850e-03	-5.0876646413e-03	-5.0992607535e-03	-5.1123095628e-03	-4.8097496920e-03	-5.7999911046e-03	-5.1045132707e-03	-1.7467515839e-03	-1.9993131037e-03	1.0179035415e-03	-1.9513525180e-03
5.9278217041e-02	-5.4116484237e-03	-5.4263428379e-03	-5.5646471551e-03	-6.1948591067e-03	-4.2147499859e-03	-5.4406987182e-03	-5.0598369837e-03	-5.0778396504e-03	-5.0916423487e-03	-4.7594996437e-03	-4.8229038457e-03	-4.2058855090e-03	-5.7717164766e-03	-5.7372976453e-03	-6.2777304800e-03	-8.2422206564e-03	-5.0719379659e-03	-5.0835653506e-03	-5.0965981875e-03	-4.7950481885e-03	-5.7973046451e-03	-5.0888978974e-03	-1.6967680470e-03	-1.9508169969e-03	1.0787261530e-03	-1.9030709867e-03
5.9468363565e-02	-5.3994977761e-03	-5.4142865958e-03	-5.5541751193e-03	-6.1852920410e-03	-4.1717041671e-03	-5.4287920619e-03	-5.0441139577e-03	-5.0621148243e-03	-5.0759652470e-03	-4.7448847802e-03	-4.8082038432e-03	-4.1934488345e-03	-5.7689946545e-03	-5.7337548276e-03	-6.2844979320e-03	-8.2671888123e-03	-5.0563490620e-03	-5.0680058541e-03	-5.0810213339e-03	-4.7805026986e-03	-5.7948588686e-03	-5.0734167833e-03	-1.6467043440e-03	-1.9022431096e-03	1.1396463148e-03	-1.8547120191e-03
5.9658814567e-02	-5.3874353379e-03	-5.4023157136e-03	-5.5437664883e-03	-6.1757259904e-03	-4.1282458658e-03	-5.4169685133e-03	-5.0285327076e-03	-5.0465295634e-03	-5.0604253220e-03	-4.7304319976e-03	-4.7936595155e-03	-4.1812101123e-03	-5.7665166393e-03	-5.7304457111e-03	-6.2915811071e-03	-8.2925842088e-03	-5.0408987134e-03	-5.0525830386e-03	-5.0655797701e-03	-4.7661140860e-03	-5.7926549531e-03	-5.0580706942e-03	-1.5965604749e-03	-1.8535914419e-03	1.2006640269e-03	-1.8062756152e-03
5.9849570048e-02	-5.3754607150e-03	-5.3904297773e-03	-5.5334203367e-03	-6.1661591177e-03	-4.0843696586e-03	-5.4052276096e-03	-5.0130940347e-03	-5.0310846584e-03	-5.0450233527e-03	-4.7161421861e-03	-4.7792717228e-03	-4.1691703882e-03	-5.7642836224e-03	-5.7273714449e-03	-6.2989814689e-03	-8.3184087046e-03	-5.0255877048e-03	-5.0372976796e-03	-5.0502742649e-03	-4.7518832152e-03	-5.7906940782e-03	-5.0428603974e-03	-1.5463364398e-03	-1.8048619937e-03	1.2617792893e-03	-1.7577617750e-03
6.0040630006e-02	-5.3635735054e-03	-5.3786283647e-03	-5.5231357276e-03	-6.1565895672e-03	-4.0400700833e-03	-5.3935688797e-03	-4.9977987418e-03	-5.0157809014e-03	-5.0297601193e-03	-4.7020162375e-03	-4.7650413267e-03	-4.1573307096e-03	-5.7622967968e-03	-5.7245331797e-03	-6.3067004832e-03	-8.3446641616e-03	-5.0104168224e-03	-5.0221505541e-03	-5.0351055889e-03	-4.7378109526e-03	-5.7889774256e-03	-5.0277866612e-03	-1.4960322386e-03	-1.7560547651e-03	1.3229921021e-03	-1.7091704985e-03
6.0231994443e-02	-5.3517732992e-03	-5.3669110458e-03	-5.5129117117e-03	-6.1470154651e-03	-3.9953416387e-03	-5.3819918443e-03	-4.9826476327e-03	-5.0006190858e-03	-5.0146364033e-03	-4.6880550449e-03	-4.7509691903e-03	-4.1456921257e-03	-5.7605573576e-03	-5.7219320683e-03	-6.3147396181e-03	-8.3713524446e-03	-4.9953868536e-03	-5.0071424401e-03	-5.0200745135e-03	-4.7238981658e-03	-5.7875061788e-03	-5.0128502550e-03	-1.4456478713e-03	-1.7071697561e-03	1.3843024651e-03	-1.6605017857e-03
6.0423663357e-02	-5.3400596783e-03	-5.3552773824e-03	-5.5027473281e-03	-6.1374349192e-03	-3.9501787844e-03	-5.3704960153e-03	-4.9676415126e-03	-4.9856000060e-03	-4.9996529872e-03	-4.6742595031e-03	-4.7370561778e-03	-4.1342556873e-03	-5.7590665015e-03	-5.7195692652e-03	-6.3231003441e-03	-8.3984754212e-03	-4.9804985871e-03	-4.9922741172e-03	-5.0051818117e-03	-4.7101457235e-03	-5.7862815231e-03	-4.9980519498e-03	-1.3951833380e-03	-1.6582069666e-03	1.4457103784e-03	-1.6117556365e-03
6.0615636750e-02	-5.3284322169e-03	-5.3437269282e-03	-5.4926416033e-03	-6.1278460187e-03	-3.9045759408e-03	-5.3590808965e-03	-4.9527811881e-03	-4.9707244579e-03	-4.9848106551e-03	-4.6606305079e-03	-4.7233031550e-03	-4.1230224466e-03	-5.7578254275e-03	-5.7174459267e-03	-6.3317841339e-03	-8.4260349623e-03	-4.9657528128e-03	-4.9775463658e-03	-4.9904282573e-03	-4.6965544964e-03	-5.7853046459e-03	-4.9833925174e-03	-1.3446386387e-03	-1.6091663967e-03	1.5072158420e-03	-1.5629320511e-03
6.0807914620e-02	-5.3168904810e-03	-5.3322592289e-03	-5.4825935520e-03	-6.1182468343e-03	-3.8585274889e-03	-5.3477459828e-03	-4.9380674670e-03	-4.9559932386e-03	-4.9701101922e-03	-4.6471689569e-03	-4.7097109890e-03	-4.1119934580e-03	-5.7568353362e-03	-5.7155632110e-03	-6.3407924628e-03	-8.4540329416e-03	-4.9511503217e-03	-4.9629599679e-03	-4.9758146257e-03	-4.6831253559e-03	-5.7845767363e-03	-4.9688727313e-03	-1.2940137733e-03	-1.5600480463e-03	1.5688188559e-03	-1.5140310294e-03
6.1000496969e-02	-5.3054340286e-03	-5.3208738220e-03	-5.4726021766e-03	-6.1086354183e-03	-3.8120277701e-03	-5.3364907610e-03	-4.9235011582e-03	-4.9414071465e-03	-4.9555523847e-03	-4.6338757488e-03	-4.6962805483e-03	-4.1011697772e-03	-5.7560974304e-03	-5.7139222781e-03	-6.3501268082e-03	-8.4824712357e-03	-4.9366919064e-03	-4.9485157065e-03	-4.9613416934e-03	-4.6698591753e-03	-5.7840989853e-03	-4.9544933658e-03	-1.2433087418e-03	-1.5108519155e-03	1.6305194201e-03	-1.4650525715e-03
6.1193383796e-02	-5.2940624093e-03	-5.3095702367e-03	-5.4626664671e-03	-6.0990098039e-03	-3.7650710860e-03	-5.3253147090e-03	-4.9090830722e-03	-4.9269669811e-03	-4.9411380204e-03	-4.6207517840e-03	-4.6830127026e-03	-4.0905524616e-03	-5.7556129144e-03	-5.7125242899e-03	-6.3597886500e-03	-8.5113517242e-03	-4.9223783605e-03	-4.9342143661e-03	-4.9470102381e-03	-4.6567568290e-03	-5.7838725859e-03	-4.9402551965e-03	-1.1925235443e-03	-1.4615780042e-03	1.6923175346e-03	-1.4159966772e-03
6.1386575100e-02	-5.2827751648e-03	-5.2983479939e-03	-5.4527854016e-03	-6.0893680058e-03	-3.7176516985e-03	-5.3142172963e-03	-4.8948140206e-03	-4.9126735435e-03	-4.9268678883e-03	-4.6077979641e-03	-4.6699083233e-03	-4.0801425704e-03	-5.7553829947e-03	-5.7113704101e-03	-6.3697794703e-03	-8.5406762899e-03	-4.9082104789e-03	-4.9200567321e-03	-4.9328210388e-03	-4.6438191929e-03	-5.7838987329e-03	-4.9261590006e-03	-1.1416581807e-03	-1.4122263125e-03	1.7542131994e-03	-1.3668633466e-03
6.1580070883e-02	-5.2715718287e-03	-5.2872066066e-03	-5.4429579453e-03	-6.0797080198e-03	-3.6697638293e-03	-5.3031979834e-03	-4.8806948162e-03	-4.8985276357e-03	-4.9127427784e-03	-4.5950151924e-03	-4.6569682830e-03	-4.0699411643e-03	-5.7554088797e-03	-5.7104618041e-03	-6.3801007537e-03	-8.5704468182e-03	-4.8941890579e-03	-4.9060435914e-03	-4.9187748755e-03	-4.6310471443e-03	-5.7841786231e-03	-4.9122055560e-03	-1.0907126510e-03	-1.3627968403e-03	1.8162064145e-03	-1.3176525797e-03
6.1773871143e-02	-5.2604519261e-03	-5.2761455791e-03	-5.4331830514e-03	-6.0700278228e-03	-3.6214016603e-03	-5.2922562225e-03	-4.8667262733e-03	-4.8845300611e-03	-4.8987634821e-03	-4.5824043733e-03	-4.6441934556e-03	-4.0599493060e-03	-5.7556917796e-03	-5.7097996394e-03	-6.3907539870e-03	-8.6006651978e-03	-4.8803148947e-03	-4.8921757321e-03	-4.9048725299e-03	-4.6184415617e-03	-5.7847134549e-03	-4.8983956422e-03	-1.0396869553e-03	-1.3132895878e-03	1.8782971799e-03	-1.2683643765e-03
6.1967975882e-02	-5.2494149740e-03	-5.2651644075e-03	-5.4234596606e-03	-6.0603253727e-03	-3.5725593327e-03	-5.2813914569e-03	-4.8529092073e-03	-4.8706816245e-03	-4.8849307921e-03	-4.5699664128e-03	-4.6315847165e-03	-4.0501680595e-03	-5.7562329065e-03	-5.7093850851e-03	-6.4017406594e-03	-8.6313333201e-03	-4.8665887882e-03	-4.8784539434e-03	-4.8911147844e-03	-4.6060033252e-03	-5.7855044289e-03	-4.8847300398e-03	-9.8858109358e-04	-1.2637045547e-03	1.9404854956e-03	-1.2189987370e-03
6.2162385099e-02	-5.2384604810e-03	-5.2542625796e-03	-5.4137867008e-03	-6.0505986084e-03	-3.5232309475e-03	-5.2706031211e-03	-4.8392444350e-03	-4.8569831317e-03	-4.8712455023e-03	-4.5577022184e-03	-4.6191429423e-03	-4.0405984906e-03	-5.7570334746e-03	-5.7092193123e-03	-6.4130622625e-03	-8.6624530798e-03	-4.8530115382e-03	-4.8648790160e-03	-4.8775024230e-03	-4.5937333163e-03	-5.7865527474e-03	-4.8712095306e-03	-9.3739506576e-04	-1.2140417412e-03	2.0027713616e-03	-1.1695556612e-03
6.2357098794e-02	-5.2275879476e-03	-5.2434395747e-03	-5.4041630877e-03	-6.0408454495e-03	-3.4734105650e-03	-5.2598906410e-03	-4.8257327744e-03	-4.8434353901e-03	-4.8577084078e-03	-4.5456126988e-03	-4.6068690113e-03	-4.0312416669e-03	-5.7580946996e-03	-5.7093034939e-03	-6.4247202900e-03	-8.6940263742e-03	-4.8395839460e-03	-4.8514517415e-03	-4.8640362307e-03	-4.5816324176e-03	-5.7878596147e-03	-4.8578348976e-03	-8.8612887188e-04	-1.1643011473e-03	2.0651547779e-03	-1.1200351492e-03
6.2552116966e-02	-5.2167968655e-03	-5.2326948636e-03	-5.3945877242e-03	-6.0310637965e-03	-3.4230922048e-03	-5.2492534333e-03	-4.8123750447e-03	-4.8300392080e-03	-4.8443203051e-03	-4.5336987643e-03	-4.5947638029e-03	-4.0220986575e-03	-5.7594177996e-03	-5.7096388046e-03	-6.4367162382e-03	-8.7260551039e-03	-4.8263068139e-03	-4.8381729131e-03	-4.8507169939e-03	-4.5697015134e-03	-5.7894262370e-03	-4.8446069252e-03	-8.3478251195e-04	-1.1144827729e-03	2.1276357445e-03	-1.0704372008e-03
6.2747439617e-02	-5.2060867185e-03	-5.2220279088e-03	-5.3850595006e-03	-6.0212515307e-03	-3.3722698456e-03	-5.2386909062e-03	-4.7991720667e-03	-4.8167953953e-03	-4.8310819916e-03	-4.5219613266e-03	-4.5828281979e-03	-4.0131705332e-03	-5.7610039942e-03	-5.7102264209e-03	-6.4490516058e-03	-8.7585411721e-03	-4.8131809458e-03	-4.8250433249e-03	-4.8375455002e-03	-4.5579414891e-03	-5.7912538221e-03	-4.8315263988e-03	-7.8335598596e-04	-1.0645866181e-03	2.1902142614e-03	-1.0207618161e-03
6.2943066746e-02	-5.1954569815e-03	-5.2114381640e-03	-5.3755772945e-03	-6.0114065138e-03	-3.3209374251e-03	-5.2282024587e-03	-4.7861246622e-03	-4.8037047628e-03	-4.8179942663e-03	-4.5104012988e-03	-4.5710630786e-03	-4.0044583666e-03	-5.7628545051e-03	-5.7110675213e-03	-6.4617278934e-03	-8.7914864855e-03	-4.8002071466e-03	-4.8120637725e-03	-4.8245225383e-03	-4.5463532318e-03	-5.7933435802e-03	-4.8185941052e-03	-7.3184929391e-04	-1.0146126829e-03	2.2528903286e-03	-9.7100899514e-04
6.3138998353e-02	-5.1849071213e-03	-5.2009250746e-03	-5.3661399706e-03	-6.0015265882e-03	-3.2690888398e-03	-5.2177874811e-03	-4.7732336542e-03	-4.7907681230e-03	-4.8050579294e-03	-4.4990195953e-03	-4.5594693286e-03	-3.9959632318e-03	-5.7649705560e-03	-5.7121632859e-03	-6.4747466045e-03	-8.8248929532e-03	-4.7873862224e-03	-4.7992350527e-03	-4.8116488983e-03	-4.5349376298e-03	-5.7956967229e-03	-4.8058108323e-03	-6.8026243580e-04	-9.6456096715e-04	2.3156639461e-03	-9.2117873788e-04
6.3335234437e-02	-5.1744365960e-03	-5.1904880774e-03	-5.3567463809e-03	-5.9916095768e-03	-3.2167179449e-03	-5.2074453545e-03	-4.7604998674e-03	-4.7779862892e-03	-4.7922737821e-03	-4.4878171322e-03	-4.5480478328e-03	-3.9876862048e-03	-5.7673533721e-03	-5.7135148968e-03	-6.4881092445e-03	-8.8587624876e-03	-4.7747189808e-03	-4.7865579633e-03	-4.7989253714e-03	-4.5236955726e-03	-5.7983144639e-03	-4.7931773694e-03	-6.2859541164e-04	-9.1443147100e-04	2.3785351139e-03	-8.7127104431e-04
6.3531775000e-02	-5.1640448552e-03	-5.1801266003e-03	-5.3473953647e-03	-5.9816532830e-03	-3.1638185541e-03	-5.1971754512e-03	-4.7479241273e-03	-4.7653600764e-03	-4.7796426270e-03	-4.4767948267e-03	-4.5367994776e-03	-3.9796283629e-03	-5.7700041810e-03	-5.7151235379e-03	-6.5018173213e-03	-8.8930970041e-03	-4.7622062305e-03	-4.7740333036e-03	-4.7863527501e-03	-4.5126279515e-03	-5.8011980188e-03	-4.7806945067e-03	-5.7684822142e-04	-8.6422419441e-04	2.4415038320e-03	-8.2128591445e-04
6.3728620041e-02	-5.1537313398e-03	-5.1698400628e-03	-5.3380857480e-03	-5.9716554902e-03	-3.1103844394e-03	-5.1869771341e-03	-4.7355072610e-03	-4.7528903005e-03	-4.7671652681e-03	-4.4659535977e-03	-4.5257251508e-03	-3.9717907855e-03	-5.7729242120e-03	-5.7169903950e-03	-6.5158723453e-03	-8.9278984210e-03	-4.7498487814e-03	-4.7616618741e-03	-4.7739318281e-03	-4.5017356589e-03	-5.8043486051e-03	-4.7683630360e-03	-5.2502086514e-04	-8.1393913738e-04	2.5045701004e-03	-7.7122334830e-04
6.3925769560e-02	-5.1434954822e-03	-5.1596278757e-03	-5.3288163442e-03	-5.9616139625e-03	-3.0564093311e-03	-5.1768497573e-03	-4.7232500967e-03	-4.7405777789e-03	-4.7548425104e-03	-4.4552943655e-03	-4.5148257414e-03	-3.9641745534e-03	-5.7761146961e-03	-5.7191166556e-03	-6.5302758290e-03	-8.9631686594e-03	-4.7376474449e-03	-4.7494444765e-03	-4.7616634003e-03	-4.4910195886e-03	-5.8077674421e-03	-4.7561837502e-03	-4.7311334280e-04	-7.6357629990e-04	2.5677339191e-03	-7.2108334584e-04
6.4123223557e-02	-5.1333367061e-03	-5.1494894409e-03	-5.3195859534e-03	-5.9515264438e-03	-3.0018869175e-03	-5.1667926656e-03	-4.7111534641e-03	-4.7284233303e-03	-4.7426751603e-03	-4.4448180515e-03	-4.5041021400e-03	-3.9567807492e-03	-5.7795768665e-03	-5.7215035091e-03	-6.5450292873e-03	-8.9989096436e-03	-4.7256030333e-03	-4.7373819138e-03	-4.7495482629e-03	-4.4804806358e-03	-5.8114557509e-03	-4.7441574433e-03	-4.2112565440e-04	-7.1313568198e-04	2.6309952881e-03	-6.7086590709e-04
6.4320982032e-02	-5.1232544267e-03	-5.1394241516e-03	-5.3103933628e-03	-5.9413906584e-03	-2.9468108450e-03	-5.1568051948e-03	-4.6992181939e-03	-4.7164277743e-03	-4.7306640253e-03	-4.4345255789e-03	-4.4935552384e-03	-3.9496104570e-03	-5.7833119583e-03	-5.7241521468e-03	-6.5601342375e-03	-9.0351233008e-03	-4.7137163604e-03	-4.7254749900e-03	-4.7375872133e-03	-4.4701196972e-03	-5.8154147548e-03	-4.7322849106e-03	-3.6905779995e-04	-6.6261728361e-04	2.6943542074e-03	-6.2057103204e-04
6.4519044985e-02	-5.1132480501e-03	-5.1294313923e-03	-5.3012373464e-03	-5.9312043104e-03	-2.8911747176e-03	-5.1468866713e-03	-4.6874451183e-03	-4.7045919322e-03	-4.7188099143e-03	-4.4244178722e-03	-4.4831859297e-03	-3.9426647627e-03	-5.7873212082e-03	-5.7270637617e-03	-6.5755921993e-03	-9.0718115612e-03	-4.7019882413e-03	-4.7137245107e-03	-4.7257810502e-03	-4.4599376707e-03	-5.8196456787e-03	-4.7205669488e-03	-3.1690977944e-04	-6.1202110480e-04	2.7578106770e-03	-5.7019872070e-04
6.4717412416e-02	-5.1033169739e-03	-5.1195105384e-03	-5.2921166650e-03	-5.9209650841e-03	-2.8349720970e-03	-5.1370364124e-03	-4.6758350706e-03	-4.6929166264e-03	-4.7071136374e-03	-4.4144958572e-03	-4.4729951087e-03	-3.9359447540e-03	-5.7916058551e-03	-5.7302395488e-03	-6.5914046944e-03	-9.1089763579e-03	-4.6904194921e-03	-4.7021312825e-03	-4.7141305733e-03	-4.4499354558e-03	-5.8241497496e-03	-4.7090043554e-03	-2.6468159287e-04	-5.6134714554e-04	2.8213646969e-03	-5.1974897305e-04
6.4916084325e-02	-5.0934605868e-03	-5.1096609566e-03	-5.2830300663e-03	-5.9106706434e-03	-2.7781965023e-03	-5.1272537259e-03	-4.6643888856e-03	-4.6814026804e-03	-4.6955760059e-03	-4.4047604614e-03	-4.4629836714e-03	-3.9294515199e-03	-5.7961671397e-03	-5.7336807049e-03	-6.6075732473e-03	-9.1466196271e-03	-4.6790109305e-03	-4.6906961132e-03	-4.7026365838e-03	-4.4401139531e-03	-5.8289281960e-03	-4.6975979297e-03	-2.1237324025e-04	-5.1059540584e-04	2.8850162671e-03	-4.6922178911e-04
6.5115060712e-02	-5.0836782688e-03	-5.0998820048e-03	-5.2739762846e-03	-5.9003186321e-03	-2.7208414101e-03	-5.1175379105e-03	-4.6531073993e-03	-4.6700509193e-03	-4.6841978322e-03	-4.3952126134e-03	-4.4531525149e-03	-3.9231861515e-03	-5.8010063046e-03	-5.7373884284e-03	-6.6240993846e-03	-9.1847433077e-03	-4.6677633751e-03	-4.6794198121e-03	-4.6912998840e-03	-4.4304740648e-03	-5.8339822488e-03	-4.6863484717e-03	-1.5998472157e-04	-4.5976588570e-04	2.9487653876e-03	-4.1861716887e-04
6.5314341577e-02	-5.0739693908e-03	-5.0901730316e-03	-5.2649540409e-03	-5.8899066740e-03	-2.6629002539e-03	-5.1078882554e-03	-4.6419914488e-03	-4.6588621691e-03	-4.6729799304e-03	-4.3858532434e-03	-4.4435025382e-03	-3.9171497413e-03	-5.8061245944e-03	-5.7413639199e-03	-6.6409846352e-03	-9.2233493419e-03	-4.6566776459e-03	-4.6683031896e-03	-4.6801212774e-03	-4.4210166945e-03	-5.8393131405e-03	-4.6752567829e-03	-1.0751603683e-04	-4.0885858511e-04	3.0126120583e-03	-3.6793511234e-04
6.5513926920e-02	-5.0643333151e-03	-5.0805333770e-03	-5.2559620428e-03	-5.8794323721e-03	-2.6043664245e-03	-5.0983040404e-03	-4.6310418727e-03	-4.6478372573e-03	-4.6619231154e-03	-4.3766832830e-03	-4.4340346413e-03	-3.9113433836e-03	-5.8115232554e-03	-5.7456083817e-03	-6.6582305305e-03	-9.2624396746e-03	-4.6457545644e-03	-4.6573470571e-03	-4.6691015688e-03	-4.4117427470e-03	-5.8449221055e-03	-4.6643236661e-03	-5.4967186027e-05	-3.5787350408e-04	3.0765562794e-03	-3.1717561951e-04
6.5713816741e-02	-5.0547693946e-03	-5.0709623716e-03	-5.2469989845e-03	-5.8688933093e-03	-2.5452332695e-03	-5.0887845360e-03	-4.6202595109e-03	-4.6369770127e-03	-4.6510282035e-03	-4.3677036652e-03	-4.4247497257e-03	-3.9057681742e-03	-5.8172035360e-03	-5.7501230177e-03	-6.6758386040e-03	-9.3020162540e-03	-4.6349949528e-03	-4.6465522277e-03	-4.6582415642e-03	-4.4026531286e-03	-5.8508103800e-03	-4.6535499250e-03	-2.3381691705e-06	-3.0681064261e-04	3.1405980508e-03	-2.6633869038e-04
6.5914011040e-02	-5.0452769738e-03	-5.0614593372e-03	-5.2380635466e-03	-5.8582870479e-03	-2.4854940930e-03	-5.0793290031e-03	-4.6096452043e-03	-4.6262822651e-03	-4.6402960123e-03	-4.3589153246e-03	-4.4156486942e-03	-3.9004252108e-03	-5.8231666864e-03	-5.7549090341e-03	-6.6938103918e-03	-9.3420810309e-03	-4.6243996352e-03	-4.6359195154e-03	-4.6475420709e-03	-4.3937487471e-03	-5.8569792024e-03	-4.6429363649e-03	5.0371013743e-05	-2.5567000069e-04	3.2047373725e-03	-2.1542432495e-04
6.6114509817e-02	-5.0358553876e-03	-5.0520235864e-03	-5.2291543963e-03	-5.8476111295e-03	-2.4251421560e-03	-5.0699366930e-03	-4.5991997954e-03	-4.6157538458e-03	-4.6297273606e-03	-4.3503191968e-03	-4.4067324511e-03	-3.8953155926e-03	-5.8294139587e-03	-5.7599676384e-03	-6.7121474322e-03	-9.3826359593e-03	-4.6139694364e-03	-4.6254497355e-03	-4.6370038973e-03	-4.3850305114e-03	-5.8634298126e-03	-4.6324837921e-03	1.0316036271e-04	-2.0445157832e-04	3.2689742445e-03	-1.6443252323e-04
6.6315313072e-02	-5.0265039623e-03	-5.0426544227e-03	-5.2202701872e-03	-5.8368630753e-03	-2.3641706757e-03	-5.0606068476e-03	-4.5889241278e-03	-4.6053925873e-03	-4.6193230683e-03	-4.3419162194e-03	-4.3980019020e-03	-3.8904404206e-03	-5.8359466070e-03	-5.7653000405e-03	-6.7308512658e-03	-9.4236829961e-03	-4.6037051828e-03	-4.6151437047e-03	-4.6266278531e-03	-4.3764993319e-03	-5.8701634527e-03	-4.6221930141e-03	1.5602987774e-04	-1.5315537552e-04	3.3333086668e-03	-1.1336328521e-04
6.6516420806e-02	-5.0172220148e-03	-5.0333511403e-03	-5.2114095591e-03	-5.8260403856e-03	-2.3025728256e-03	-5.0513386991e-03	-4.5788190465e-03	-4.5951993234e-03	-4.6090839569e-03	-4.3337073308e-03	-4.3894579539e-03	-3.8858007974e-03	-5.8427658873e-03	-5.7709074516e-03	-6.7499234357e-03	-9.4652241013e-03	-4.5936077020e-03	-4.6050022408e-03	-4.6164147492e-03	-4.3681561206e-03	-5.8771813666e-03	-4.6120648399e-03	2.0897955883e-04	-1.0178139227e-04	3.3977406394e-03	-6.2216610888e-05
6.6717833017e-02	-5.0080088530e-03	-5.0241130243e-03	-5.2025711382e-03	-5.8151405398e-03	-2.2403417354e-03	-5.0421314702e-03	-4.5688853977e-03	-4.5851748891e-03	-4.5990108488e-03	-4.3256934714e-03	-4.3811015151e-03	-3.8813978271e-03	-5.8498730573e-03	-5.7767910852e-03	-6.7693654872e-03	-9.5072612375e-03	-4.5836778227e-03	-4.5950261627e-03	-4.6063653977e-03	-4.3600017905e-03	-5.8844847999e-03	-4.6021000793e-03	2.6200940598e-04	-5.0329628572e-05	3.4622701622e-03	-1.0992500273e-05
6.6919549706e-02	-4.9988637757e-03	-5.0149393506e-03	-5.1937535370e-03	-5.8041609966e-03	-2.1774704907e-03	-5.0329843738e-03	-4.5591240288e-03	-4.5753201207e-03	-4.5891045678e-03	-4.3178755826e-03	-4.3729334954e-03	-3.8772326159e-03	-5.8572693768e-03	-5.7829521563e-03	-6.7891789680e-03	-9.5497963708e-03	-4.5739163749e-03	-4.5852162909e-03	-4.5964806122e-03	-4.3520372564e-03	-5.8920750002e-03	-4.5922995437e-03	3.1511941918e-04	1.1999155670e-06	3.5268972354e-03	4.0309046640e-05
6.7121570873e-02	-4.9897860724e-03	-5.0058293857e-03	-5.1849553541e-03	-5.7930991937e-03	-2.1139521329e-03	-5.0238966132e-03	-4.5495357887e-03	-4.5656358557e-03	-4.5793659390e-03	-4.3102546075e-03	-4.3649548059e-03	-3.8733062713e-03	-5.8649561075e-03	-5.7893918819e-03	-6.8093654281e-03	-9.5928314698e-03	-4.5643241901e-03	-4.5755734469e-03	-4.5867612071e-03	-4.3442634341e-03	-5.8999532172e-03	-4.5826640456e-03	3.6830959844e-04	5.2807240150e-05	3.5916218589e-03	9.1688029850e-05
6.7323896519e-02	-4.9807750234e-03	-4.9967823868e-03	-5.1761751742e-03	-5.7819525475e-03	-2.0497796590e-03	-5.0148673817e-03	-4.5401215274e-03	-4.5561229330e-03	-4.5697957885e-03	-4.3028314904e-03	-4.3571663590e-03	-3.8696199025e-03	-5.8729345130e-03	-5.7961114807e-03	-6.8299264199e-03	-9.6363685065e-03	-4.5549021008e-03	-4.5660984534e-03	-4.5772079983e-03	-4.3366812409e-03	-5.9081207022e-03	-4.5731943987e-03	4.2157994375e-04	1.0449234518e-04	3.6564440327e-03	1.4314444936e-04
6.7526526642e-02	-4.9718298996e-03	-4.9877976018e-03	-5.1674115683e-03	-5.7707184538e-03	-1.9849460216e-03	-5.0058958632e-03	-4.5308820962e-03	-4.5467821926e-03	-4.5603949440e-03	-4.2956071772e-03	-4.3495690687e-03	-3.8661746207e-03	-5.8812058586e-03	-5.8031121735e-03	-6.8508634981e-03	-9.6804094554e-03	-4.5456509407e-03	-4.5567921345e-03	-4.5678218028e-03	-4.3292915957e-03	-5.9165787085e-03	-4.5638914179e-03	4.7493045513e-04	1.5625523065e-04	3.7213637568e-03	1.9467830516e-04
6.7729461243e-02	-4.9629499628e-03	-4.9788742691e-03	-5.1586630932e-03	-5.7593942866e-03	-1.9194441287e-03	-4.9969812315e-03	-4.5218183478e-03	-4.5376144759e-03	-4.5511642341e-03	-4.2885826152e-03	-4.3421638501e-03	-3.8629715383e-03	-5.8897714119e-03	-5.8103951827e-03	-6.8721782197e-03	-9.7249562943e-03	-4.5365715450e-03	-4.5476553154e-03	-4.5586034391e-03	-4.3220954186e-03	-5.9253284912e-03	-4.5547559193e-03	5.2836113256e-04	2.0809589656e-04	3.7863810311e-03	2.4628959726e-04
6.7932700322e-02	-4.9541344654e-03	-4.9700116178e-03	-5.1499282917e-03	-5.7479773991e-03	-1.8532668433e-03	-4.9881226505e-03	-4.5129311360e-03	-4.5286206254e-03	-4.5421044889e-03	-4.2817587529e-03	-4.3349516199e-03	-3.8600117697e-03	-5.8986324420e-03	-5.8179617326e-03	-6.8938721441e-03	-9.7700110039e-03	-4.5276647500e-03	-4.5386888227e-03	-4.5495537266e-03	-4.3150936310e-03	-5.9343713075e-03	-4.5457887205e-03	5.8187197605e-04	2.6001434292e-04	3.8514958558e-03	2.9797832566e-04
6.8136243880e-02	-4.9453826502e-03	-4.9612088673e-03	-5.1412056928e-03	-5.7364651229e-03	-1.7864069837e-03	-4.9793192745e-03	-4.5042213161e-03	-4.5198014852e-03	-4.5332165396e-03	-4.2751365406e-03	-4.3279332961e-03	-3.8572964310e-03	-5.9077902201e-03	-5.8258130494e-03	-6.9159468330e-03	-9.8155755679e-03	-4.5189313933e-03	-4.5298934841e-03	-4.5406734860e-03	-4.3082871557e-03	-5.9437084162e-03	-4.5369906399e-03	6.3546298560e-04	3.1201056972e-04	3.9167082308e-03	3.4974449036e-04
6.8340091915e-02	-4.9366937508e-03	-4.9524652278e-03	-5.1324938109e-03	-5.7248547682e-03	-1.7188573228e-03	-4.9705702475e-03	-4.4956897446e-03	-4.5111579002e-03	-4.5245012187e-03	-4.2687169297e-03	-4.3211097979e-03	-3.8548266397e-03	-5.9172460193e-03	-5.8339503610e-03	-6.9384038505e-03	-9.8616519729e-03	-4.5103723137e-03	-4.5212701285e-03	-4.5319635395e-03	-4.3016769172e-03	-5.9533410783e-03	-4.5283624975e-03	6.8913416121e-04	3.6408457697e-04	3.9820181561e-03	4.0158809135e-04
6.8544244428e-02	-4.9280669914e-03	-4.9437798997e-03	-5.1237911467e-03	-5.7131436237e-03	-1.6506105884e-03	-4.9618747037e-03	-4.4873372790e-03	-4.5026907169e-03	-4.5159593599e-03	-4.2625008732e-03	-4.3144820463e-03	-3.8526035151e-03	-5.9270011147e-03	-5.8423748973e-03	-6.9612447630e-03	-9.9082422086e-03	-4.5019883513e-03	-4.5128195862e-03	-4.5234247100e-03	-4.2952638410e-03	-5.9632705563e-03	-4.5199051142e-03	7.4288550287e-04	4.1623636466e-04	4.0474256316e-03	4.5350912864e-04
6.8748701420e-02	-4.9195015863e-03	-4.9351520739e-03	-5.1150961863e-03	-5.7013289565e-03	-1.5816594630e-03	-4.9532317673e-03	-4.4791647786e-03	-4.4944007830e-03	-4.5075917983e-03	-4.2564893254e-03	-4.3080509632e-03	-3.8506281783e-03	-5.9370567830e-03	-5.8510878899e-03	-6.9844711392e-03	-9.9553482673e-03	-4.4937803475e-03	-4.5045426887e-03	-4.5150578223e-03	-4.2890488541e-03	-5.9734981150e-03	-4.5116193125e-03	7.9671701059e-04	4.6846593280e-04	4.1129306575e-03	5.0550760223e-04
6.8953462889e-02	-4.9109967408e-03	-4.9265809317e-03	-5.1064074018e-03	-5.6894080122e-03	-1.5119965832e-03	-4.9446405524e-03	-4.4711731035e-03	-4.4862889474e-03	-4.4993993701e-03	-4.2506832423e-03	-4.3018174722e-03	-3.8489017520e-03	-5.9474143031e-03	-5.8600905724e-03	-7.0080845502e-03	-1.0002972145e-02	-4.4857491449e-03	-4.4964402686e-03	-4.5068637018e-03	-4.2830328849e-03	-5.9840250208e-03	-4.5035059159e-03	8.5062868437e-04	5.2077328138e-04	4.1785332337e-03	5.5758351212e-04
6.9158528837e-02	-4.9025516502e-03	-4.9180656448e-03	-5.0977232508e-03	-5.6773780143e-03	-1.4416145401e-03	-4.9361001629e-03	-4.4633631155e-03	-4.4783560603e-03	-4.4913829127e-03	-4.2450835808e-03	-4.2957824981e-03	-3.8474253604e-03	-5.9580749557e-03	-5.8693841799e-03	-7.0320865694e-03	-1.0051115840e-02	-4.4778955873e-03	-4.4885131600e-03	-4.4988431755e-03	-4.2772168633e-03	-5.9948525421e-03	-4.4955657490e-03	9.0462052421e-04	5.7315841040e-04	4.2442333602e-03	6.0973685830e-04
6.9363899262e-02	-4.8941655004e-03	-4.9096053749e-03	-5.0890421764e-03	-5.6652361648e-03	-1.3705058789e-03	-4.9276096928e-03	-4.4557356773e-03	-4.4706029731e-03	-4.4835432648e-03	-4.2396912999e-03	-4.2899469671e-03	-3.8462001296e-03	-5.9690400233e-03	-5.8789699498e-03	-7.0564787726e-03	-1.0099781353e-02	-4.4702205198e-03	-4.4807621979e-03	-4.4909970716e-03	-4.2716017204e-03	-6.0059819491e-03	-4.4877996379e-03	9.5869253010e-04	6.2562131987e-04	4.3100310369e-03	6.6196764078e-04
6.9569574166e-02	-4.8858374676e-03	-4.9011992744e-03	-5.0803626075e-03	-5.6529796437e-03	-1.2986630987e-03	-4.9191682257e-03	-4.4482916531e-03	-4.4630305387e-03	-4.4758812665e-03	-4.2345073593e-03	-4.2843118070e-03	-3.8452271873e-03	-5.9803107906e-03	-5.8888491211e-03	-7.0812627379e-03	-1.0148970690e-02	-4.4627247889e-03	-4.4731882189e-03	-4.4833262194e-03	-4.2661883887e-03	-6.0174145141e-03	-4.4802084097e-03	1.0128447021e-03	6.7816200978e-04	4.3759262640e-03	7.1427585955e-04
6.9775553547e-02	-4.8775667183e-03	-4.8928464857e-03	-5.0716829583e-03	-5.6406056089e-03	-1.2260786524e-03	-4.9107748352e-03	-4.4410319083e-03	-4.4556396108e-03	-4.4683977589e-03	-4.2295327208e-03	-4.2788779465e-03	-3.8445076628e-03	-5.9918885439e-03	-5.8990229344e-03	-7.1064400457e-03	-1.0198685857e-02	-4.4554092421e-03	-4.4657920605e-03	-4.4758314495e-03	-4.2609778023e-03	-6.0291515109e-03	-4.4727928930e-03	1.0670770401e-03	7.3078048013e-04	4.4419190414e-03	7.6666151463e-04
6.9981837407e-02	-4.8693524093e-03	-4.8845461412e-03	-5.0630016286e-03	-5.6281111963e-03	-1.1527449467e-03	-4.9024285843e-03	-4.4339573097e-03	-4.4484310449e-03	-4.4610935845e-03	-4.2247683471e-03	-4.2736463163e-03	-3.8440426871e-03	-6.0037745715e-03	-5.9094926327e-03	-7.1320122788e-03	-1.0248928865e-02	-4.4482747283e-03	-4.4585745617e-03	-4.4685135937e-03	-4.2559708964e-03	-6.0411942157e-03	-4.4655539173e-03	1.1213895441e-03	7.8347673093e-04	4.5080093690e-03	8.1912460600e-04
7.0188425744e-02	-4.8611936876e-03	-4.8762973639e-03	-5.0543170034e-03	-5.6154935197e-03	-1.0786543414e-03	-4.8941285260e-03	-4.4270687252e-03	-4.4414056975e-03	-4.4539695870e-03	-4.2202152027e-03	-4.2686178478e-03	-3.8438333930e-03	-6.0159701637e-03	-5.9202594603e-03	-7.1579810224e-03	-1.0299701728e-02	-4.4413220976e-03	-4.4515365627e-03	-4.4613734852e-03	-4.2511686077e-03	-6.0535439061e-03	-4.4584923136e-03	1.1757822143e-03	8.3625076217e-04	4.5741972470e-03	8.7166513367e-04
7.0395318560e-02	-4.8530896905e-03	-4.8680992664e-03	-5.0456274532e-03	-5.6027496708e-03	-1.0037991502e-03	-4.8858737029e-03	-4.4203670241e-03	-4.4345644262e-03	-4.4470266113e-03	-4.2158742532e-03	-4.2637934744e-03	-3.8438809148e-03	-6.0284766125e-03	-5.9313246636e-03	-7.1843478638e-03	-1.0351006462e-02	-4.4345522016e-03	-4.4446789048e-03	-4.4544119581e-03	-4.2465718743e-03	-6.0662018618e-03	-4.4516089139e-03	1.2302550504e-03	8.8910257386e-04	4.6404826753e-03	9.2428309763e-04
7.0602515854e-02	-4.8450395453e-03	-4.8599509518e-03	-5.0369313338e-03	-5.5898767187e-03	-9.2817163947e-04	-4.8776631472e-03	-4.4138530770e-03	-4.4279080902e-03	-4.4402655037e-03	-4.2117464659e-03	-4.2591741304e-03	-3.8441863886e-03	-6.0412952121e-03	-5.9426894909e-03	-7.2111143929e-03	-1.0402845085e-02	-4.4279658926e-03	-4.4380024305e-03	-4.4476298480e-03	-4.2421816358e-03	-6.0791693645e-03	-4.4449045516e-03	1.2848080527e-03	9.4203216599e-04	4.7068656538e-03	9.7697849790e-04
7.0810017625e-02	-4.8370423696e-03	-4.8518515131e-03	-5.0282269859e-03	-5.5768717103e-03	-8.5176402888e-04	-4.8694958807e-03	-4.4075277558e-03	-4.4214375498e-03	-4.4336871115e-03	-4.2078328094e-03	-4.2547607518e-03	-3.8447509520e-03	-6.0544272583e-03	-5.9543551920e-03	-7.2382822018e-03	-1.0455219621e-02	-4.4215640248e-03	-4.4315079839e-03	-4.4410279917e-03	-4.2379988328e-03	-6.0924476976e-03	-4.4383800612e-03	1.3394412210e-03	9.9503953856e-04	4.7733461827e-03	1.0297513345e-03
7.1017823875e-02	-4.8290972709e-03	-4.8438000332e-03	-5.0195127358e-03	-5.5637316701e-03	-7.7456849087e-04	-4.8613709148e-03	-4.4013919334e-03	-4.4151536665e-03	-4.4272922835e-03	-4.2041342537e-03	-4.2505542757e-03	-3.8455757445e-03	-6.0678740490e-03	-5.9663230190e-03	-7.2658528849e-03	-1.0508132095e-02	-4.4153474532e-03	-4.4251964100e-03	-4.4346072270e-03	-4.2340244078e-03	-6.1060381464e-03	-4.4320362786e-03	1.3941545553e-03	1.0481246916e-03	4.8399242619e-03	1.0826016073e-03
7.1225934602e-02	-4.8212033469e-03	-4.8357955850e-03	-5.0107868947e-03	-5.5504535998e-03	-6.9657715062e-04	-4.8532872502e-03	-4.3954464844e-03	-4.4090573032e-03	-4.4210818695e-03	-4.2006517702e-03	-4.2465556408e-03	-3.8466619072e-03	-6.0816368839e-03	-5.9785942255e-03	-7.2938280392e-03	-1.0561584535e-02	-4.4093170343e-03	-4.4190685552e-03	-4.4283683933e-03	-4.2302593042e-03	-6.1199419982e-03	-4.4258740407e-03	1.4489480557e-03	1.1012876250e-03	4.9065998913e-03	1.1355293165e-03
7.1434349808e-02	-4.8133596853e-03	-4.8278372313e-03	-5.0020477589e-03	-5.5370344789e-03	-6.1778208585e-04	-4.8452438773e-03	-4.3896922844e-03	-4.4031493240e-03	-4.4150567208e-03	-4.1973863318e-03	-4.2427657871e-03	-3.8480105826e-03	-6.0957170647e-03	-5.9911700670e-03	-7.3222092638e-03	-1.0615578971e-02	-4.4034736257e-03	-4.4131252670e-03	-4.4223123309e-03	-4.2267044671e-03	-6.1341605421e-03	-4.4198941858e-03	1.5038217222e-03	1.1545283390e-03	4.9733730711e-03	1.1885344619e-03
7.1643069492e-02	-4.8055653638e-03	-4.8199240250e-03	-4.9932936096e-03	-5.5234712637e-03	-5.3817532665e-04	-4.8372397758e-03	-4.3841302104e-03	-4.3974305942e-03	-4.4092176898e-03	-4.1943389129e-03	-4.2391856560e-03	-3.8496229154e-03	-6.1101158949e-03	-6.0040518010e-03	-7.3509981601e-03	-1.0670117439e-02	-4.3978180862e-03	-4.4073673942e-03	-4.4164398816e-03	-4.2233608428e-03	-6.1486950691e-03	-4.4140975534e-03	1.5587755547e-03	1.2078468333e-03	5.0402438012e-03	1.2416170437e-03
7.1852093654e-02	-4.7978194497e-03	-4.8120550086e-03	-4.9845227132e-03	-5.5097608882e-03	-4.5774885537e-04	-4.8292739149e-03	-4.3787611407e-03	-4.3919019805e-03	-4.4035656301e-03	-4.1915104891e-03	-4.2358161901e-03	-3.8515000515e-03	-6.1248346800e-03	-6.0172406866e-03	-7.3801963319e-03	-1.0725201975e-02	-4.3923512762e-03	-4.4017957870e-03	-4.4107518881e-03	-4.2202293792e-03	-6.1635468721e-03	-4.4084849841e-03	1.6138095533e-03	1.2612431081e-03	5.1072120815e-03	1.2947770617e-03
7.2061422293e-02	-4.7901210008e-03	-4.8042292144e-03	-4.9757333207e-03	-5.4959002631e-03	-3.7649460643e-04	-4.8213452530e-03	-4.3735859546e-03	-4.3865643508e-03	-4.3981013967e-03	-4.1889020375e-03	-4.2326583337e-03	-3.8536431386e-03	-6.1398747274e-03	-6.0307379848e-03	-7.4098053856e-03	-1.0780834620e-02	-4.3870740570e-03	-4.3964112966e-03	-4.4052491947e-03	-4.2173110254e-03	-6.1787172459e-03	-4.4030573199e-03	1.6689237180e-03	1.3147171633e-03	5.1742779122e-03	1.3480145161e-03
7.2271055411e-02	-4.7824690641e-03	-4.7964456646e-03	-4.9669236681e-03	-5.4818862766e-03	-2.9440446616e-04	-4.8134527379e-03	-4.3686055331e-03	-4.3814185742e-03	-4.3928258456e-03	-4.1865145369e-03	-4.2297130321e-03	-3.8560533262e-03	-6.1552373462e-03	-6.0445449586e-03	-7.4398269295e-03	-1.0837017417e-02	-4.3819872913e-03	-4.3912147755e-03	-4.3999326467e-03	-4.2146067319e-03	-6.1942074872e-03	-4.3978154040e-03	1.7241180487e-03	1.3682689990e-03	5.2414412931e-03	1.4013294067e-03
7.2480993007e-02	-4.7748626770e-03	-4.7887033711e-03	-4.9580919763e-03	-5.4677157934e-03	-2.1147027265e-04	-4.8055953067e-03	-4.3638207583e-03	-4.3764655211e-03	-4.3877398344e-03	-4.1843489671e-03	-4.2269812323e-03	-3.8587317655e-03	-6.1709238478e-03	-6.0586628727e-03	-7.4702625746e-03	-1.0893752411e-02	-4.3770918431e-03	-4.3862070776e-03	-4.3948030906e-03	-4.2121174506e-03	-6.2100188945e-03	-4.3927600806e-03	1.7793925454e-03	1.4218986151e-03	5.3087022244e-03	1.4547217336e-03
7.2691235081e-02	-4.7673008664e-03	-4.7810013355e-03	-4.9492364506e-03	-5.4533856555e-03	-1.2768381560e-04	-4.7977718856e-03	-4.3592325135e-03	-4.3717060633e-03	-4.3828442216e-03	-4.1824063096e-03	-4.2244638825e-03	-3.8616796090e-03	-6.1869355451e-03	-6.0730929937e-03	-7.5011139340e-03	-1.0951041652e-02	-4.3723885775e-03	-4.3813890580e-03	-4.3898613743e-03	-4.2098441348e-03	-6.2261527682e-03	-4.3878921954e-03	1.8347472082e-03	1.4756060117e-03	5.3760607060e-03	1.5081914969e-03
7.2901781633e-02	-4.7597826488e-03	-4.7733385490e-03	-4.9403552814e-03	-5.4388926816e-03	-4.3036836123e-05	-4.7899813901e-03	-4.3548416833e-03	-4.3671410736e-03	-4.3781398671e-03	-4.1806875471e-03	-4.2221619323e-03	-3.8648980114e-03	-6.2032737532e-03	-6.0878365899e-03	-7.5323826232e-03	-1.1008887192e-02	-4.3678783609e-03	-4.3767615727e-03	-4.3851083468e-03	-4.2077877392e-03	-6.2426104107e-03	-4.3832125953e-03	1.8901820371e-03	1.5293911887e-03	5.4435167378e-03	1.5617386964e-03
7.3112632662e-02	-4.7523070307e-03	-4.7657139924e-03	-4.9314466433e-03	-5.4242336669e-03	4.2478973355e-05	-4.7822227247e-03	-4.3506491538e-03	-4.3627714264e-03	-4.3736276321e-03	-4.1791936641e-03	-4.2200763327e-03	-3.8683881286e-03	-6.2199397889e-03	-6.1028949316e-03	-7.5640702602e-03	-1.1067291085e-02	-4.3635620611e-03	-4.3723254794e-03	-4.3805448583e-03	-4.2059492199e-03	-6.2593931262e-03	-4.3787221282e-03	1.9456970321e-03	1.5832541462e-03	5.5110703200e-03	1.6153633322e-03
7.3323788170e-02	-4.7448730081e-03	-4.7581266361e-03	-4.9225086958e-03	-5.4094053836e-03	1.2887196930e-04	-4.7744947833e-03	-4.3466558120e-03	-4.3585979971e-03	-4.3693083789e-03	-4.1779256461e-03	-4.2182080361e-03	-3.8721511185e-03	-6.2369349710e-03	-6.1182692908e-03	-7.5961784651e-03	-1.1126255390e-02	-4.3594405471e-03	-4.3680816368e-03	-4.3761717605e-03	-4.2043295343e-03	-6.2765022207e-03	-4.3744216435e-03	2.0012921930e-03	1.6371948841e-03	5.5787214524e-03	1.6690654044e-03
7.3535248156e-02	-4.7374795666e-03	-4.7505754401e-03	-4.9135395827e-03	-5.3944045804e-03	2.1615055723e-04	-4.7667964486e-03	-4.3428625465e-03	-4.3546216624e-03	-4.3651829713e-03	-4.1768844802e-03	-4.2165579962e-03	-3.8761881405e-03	-6.2542606202e-03	-6.1339609415e-03	-7.6287088605e-03	-1.1185782168e-02	-4.3555146890e-03	-4.3640309049e-03	-4.3719899060e-03	-4.2029296411e-03	-6.2939390023e-03	-4.3703119917e-03	2.0569675201e-03	1.6912134024e-03	5.6464701352e-03	1.7228449128e-03
7.3747012620e-02	-4.7301256817e-03	-4.7430593538e-03	-4.9045374324e-03	-5.3792279822e-03	3.0432319184e-04	-4.7591265923e-03	-4.3392702472e-03	-4.3508433003e-03	-4.3612522739e-03	-4.1760711551e-03	-4.2151271682e-03	-3.8805003558e-03	-6.2719180591e-03	-6.1499711593e-03	-7.6616630713e-03	-1.1245873482e-02	-4.3517853584e-03	-4.3601741449e-03	-4.3680001487e-03	-4.2017505008e-03	-6.3117047809e-03	-4.3663940244e-03	2.1127230132e-03	1.7453097012e-03	5.7143163682e-03	1.7767018575e-03
7.3959081562e-02	-4.7228103179e-03	-4.7355773161e-03	-4.8955003576e-03	-5.3638722907e-03	3.9339837719e-04	-4.7514840754e-03	-4.3358798049e-03	-4.3472637901e-03	-4.3575171531e-03	-4.1754866606e-03	-4.2139165085e-03	-3.8850889270e-03	-6.2899086121e-03	-6.1663012220e-03	-7.6950427248e-03	-1.1306531400e-02	-4.3482534278e-03	-4.3565122193e-03	-4.3642033439e-03	-4.2007930747e-03	-6.3298008681e-03	-4.3626685947e-03	2.1685586724e-03	1.7994837805e-03	5.7822601516e-03	1.8306362385e-03
7.4171454982e-02	-4.7155324297e-03	-4.7281282554e-03	-4.8864264553e-03	-5.3483341837e-03	4.8338466686e-04	-4.7438677474e-03	-4.3326921121e-03	-4.3438840124e-03	-4.3539784760e-03	-4.1751319882e-03	-4.2129269750e-03	-3.8899550188e-03	-6.3082336059e-03	-6.1829524089e-03	-7.7288494504e-03	-1.1367757991e-02	-4.3449197714e-03	-4.3530459918e-03	-4.3606003480e-03	-4.2000583259e-03	-6.3482285777e-03	-4.3591365567e-03	2.2244744976e-03	1.8537356401e-03	5.8503014852e-03	1.8846480558e-03
7.4384132880e-02	-4.7082909609e-03	-4.7207110893e-03	-4.8773138069e-03	-5.3326103153e-03	5.7429066412e-04	-4.7362764471e-03	-4.3297080624e-03	-4.3407048489e-03	-4.3506371115e-03	-4.1750081306e-03	-4.2121595270e-03	-3.8950997972e-03	-6.3268943685e-03	-6.1999260012e-03	-7.7630848801e-03	-1.1429555328e-02	-4.3417852643e-03	-4.3497763272e-03	-4.3571920186e-03	-4.1995472188e-03	-6.3669892252e-03	-4.3557987659e-03	2.2804704889e-03	1.9080652803e-03	5.9184403692e-03	1.9387373095e-03
7.4597115256e-02	-4.7010848446e-03	-4.7133247249e-03	-4.8681604781e-03	-5.3166973158e-03	6.6612502207e-04	-4.7287090020e-03	-4.3269285507e-03	-4.3377271827e-03	-4.3474939291e-03	-4.1751160820e-03	-4.2116151250e-03	-3.9005244300e-03	-6.3458922302e-03	-6.2172232821e-03	-7.7977506482e-03	-1.1491925487e-02	-4.3388507830e-03	-4.3467040919e-03	-4.3539792145e-03	-4.1992607190e-03	-6.3860841279e-03	-4.3526560789e-03	2.3365466462e-03	1.9624727008e-03	5.9866768034e-03	1.9929039994e-03
7.4810402110e-02	-4.6939130035e-03	-4.7059680585e-03	-4.8589645185e-03	-5.3005917915e-03	7.5889644382e-04	-4.7211642284e-03	-4.3243544731e-03	-4.3349518982e-03	-4.3445498002e-03	-4.1754568382e-03	-4.2112947311e-03	-3.9062300867e-03	-6.3652285232e-03	-6.2348455364e-03	-7.8328483913e-03	-1.1554870546e-02	-4.3361172053e-03	-4.3438301533e-03	-4.3509627960e-03	-4.1991997938e-03	-6.4055146051e-03	-4.3497093535e-03	2.3927029696e-03	2.0169579018e-03	6.0550107880e-03	2.0471481256e-03
7.5023993442e-02	-4.6867743497e-03	-4.6986399758e-03	-4.8497239621e-03	-5.2842903248e-03	8.5261368264e-04	-4.7136409313e-03	-4.3219867272e-03	-4.3323798809e-03	-4.3418055970e-03	-4.1760313961e-03	-4.2111993086e-03	-3.9122179385e-03	-6.3849045815e-03	-6.2527940510e-03	-7.8683797482e-03	-1.1618392588e-02	-4.3335854101e-03	-4.3411553799e-03	-4.3481436244e-03	-4.1993654115e-03	-6.4252819782e-03	-4.3469594488e-03	2.4489394590e-03	2.0715208833e-03	6.1234423228e-03	2.1014696881e-03
7.5237889252e-02	-4.6796677842e-03	-4.6913393515e-03	-4.8404368268e-03	-5.2677894740e-03	9.4728554211e-04	-4.7061379047e-03	-4.3198262116e-03	-4.3300120177e-03	-4.3392621932e-03	-4.1768407544e-03	-4.2113298223e-03	-3.9184891582e-03	-6.4049217410e-03	-6.2710701144e-03	-7.9043463603e-03	-1.1682493696e-02	-4.3312562778e-03	-4.3386806418e-03	-4.3455225621e-03	-4.1997585422e-03	-6.4453875700e-03	-4.3444072253e-03	2.5052561145e-03	2.1261616452e-03	6.1919714080e-03	2.1558686869e-03
7.5452089540e-02	-4.6725921978e-03	-4.6840650496e-03	-4.8311011145e-03	-5.2510857732e-03	1.0429208763e-03	-4.6986539310e-03	-4.3178738265e-03	-4.3278491967e-03	-4.3369204635e-03	-4.1778859128e-03	-4.2116872383e-03	-3.9250449203e-03	-6.4252813395e-03	-6.2896750172e-03	-7.9407498711e-03	-1.1747175960e-02	-4.3291306897e-03	-4.3364068100e-03	-4.3431004731e-03	-4.2003801570e-03	-6.4658327057e-03	-4.3420535443e-03	2.5616529361e-03	2.1808801875e-03	6.2605980434e-03	2.2103451220e-03
7.5666594306e-02	-4.6655464703e-03	-4.6768159234e-03	-4.8217148112e-03	-5.2341757322e-03	1.1395285900e-03	-4.6911877816e-03	-4.3161304730e-03	-4.3258923074e-03	-4.3347812840e-03	-4.1791678728e-03	-4.2122725242e-03	-3.9318864009e-03	-6.4459847168e-03	-6.3086100514e-03	-7.9775919266e-03	-1.1812441469e-02	-4.3272095288e-03	-4.3343347569e-03	-4.3408782223e-03	-4.2012312287e-03	-6.4866187119e-03	-4.3398992686e-03	2.6181299237e-03	2.2356765103e-03	6.3293222292e-03	2.2648989934e-03
7.5881403550e-02	-4.6585294706e-03	-4.6695908151e-03	-4.8122758868e-03	-5.2170558367e-03	1.2371176387e-03	-4.6837382161e-03	-4.3145970538e-03	-4.3241422402e-03	-4.3328455321e-03	-4.1806876371e-03	-4.2130866486e-03	-3.9390147780e-03	-6.4670332144e-03	-6.3278765114e-03	-8.0148741751e-03	-1.1878292316e-02	-4.3254936788e-03	-4.3324653562e-03	-4.3388566760e-03	-4.2023127311e-03	-6.5077469176e-03	-4.3379452624e-03	2.6746870774e-03	2.2905506136e-03	6.3981439652e-03	2.3195303011e-03
7.6096517273e-02	-4.6515400569e-03	-4.6623885560e-03	-4.8027822947e-03	-5.1997225477e-03	1.3356970290e-03	-4.6763039831e-03	-4.3132744728e-03	-4.3225998873e-03	-4.3311140863e-03	-4.1824462099e-03	-4.2141305820e-03	-3.9464312309e-03	-6.4884281761e-03	-6.3474756930e-03	-8.0525982672e-03	-1.1944730599e-02	-4.3239840253e-03	-4.3307994828e-03	-4.3370367016e-03	-4.2036256399e-03	-6.5292186532e-03	-4.3361923907e-03	2.7313243972e-03	2.3455024972e-03	6.4670632516e-03	2.3742390451e-03
7.6311935473e-02	-4.6445770765e-03	-4.6552079665e-03	-4.7932319724e-03	-5.1821723019e-03	1.4352758184e-03	-4.6688838194e-03	-4.3121636351e-03	-4.3212661416e-03	-4.3295878264e-03	-4.1844445968e-03	-4.2154052959e-03	-3.9541369410e-03	-6.5101709471e-03	-6.3674088940e-03	-8.0907658560e-03	-1.2011758418e-02	-4.3226814546e-03	-4.3293380126e-03	-4.3354191679e-03	-4.2051709317e-03	-6.5510352512e-03	-4.3346415201e-03	2.7880418830e-03	2.4005321613e-03	6.5360800882e-03	2.4290252253e-03
7.6527658151e-02	-4.6376393659e-03	-4.6480478559e-03	-4.7836228412e-03	-5.1644015113e-03	1.5358631160e-03	-4.6614764504e-03	-4.3112654471e-03	-4.3201418978e-03	-4.3282676336e-03	-4.1866838049e-03	-4.2169117634e-03	-3.9621330910e-03	-6.5322628749e-03	-6.3876774141e-03	-8.1293785966e-03	-1.2079377874e-02	-4.3215868546e-03	-4.3280818232e-03	-4.3340049449e-03	-4.2069495847e-03	-6.5731980462e-03	-4.3332935181e-03	2.8448395348e-03	2.4556396059e-03	6.6051944752e-03	2.4838888419e-03
7.6743685307e-02	-4.6307257503e-03	-4.6409070225e-03	-4.7739528057e-03	-5.1464065635e-03	1.6374680821e-03	-4.6540805902e-03	-4.3105808165e-03	-4.3192280514e-03	-4.3271543901e-03	-4.1891648426e-03	-4.2186509587e-03	-3.9704208654e-03	-6.5547053087e-03	-6.4082825546e-03	-8.1684381468e-03	-1.2147591073e-02	-4.3207011142e-03	-4.3270317930e-03	-4.3327949036e-03	-4.2089625786e-03	-6.5957083743e-03	-4.3321492538e-03	2.9017173527e-03	2.5108248309e-03	6.6744064124e-03	2.5388298948e-03
7.6960016941e-02	-4.6238350443e-03	-4.6337842535e-03	-4.7642197545e-03	-5.1281838209e-03	1.7400999289e-03	-4.6466949409e-03	-4.3101106524e-03	-4.3185254996e-03	-4.3262489794e-03	-4.1918887197e-03	-4.2206238577e-03	-3.9790014506e-03	-6.5774995997e-03	-6.4292256189e-03	-8.2079461665e-03	-1.2216400123e-02	-4.3200251239e-03	-4.3261888020e-03	-4.3317899166e-03	-4.2112108942e-03	-6.6185675736e-03	-4.3312095973e-03	2.9586753367e-03	2.5660878364e-03	6.7437158999e-03	2.5938483840e-03
7.7176653054e-02	-4.6169660512e-03	-4.6266783250e-03	-4.7544215594e-03	-5.1097296216e-03	1.8437679201e-03	-4.6393181932e-03	-4.3098558650e-03	-4.3180351404e-03	-4.3255522864e-03	-4.1948564477e-03	-4.2228314375e-03	-3.9878760343e-03	-6.6006471010e-03	-6.4505079122e-03	-8.2479043180e-03	-1.2285807137e-02	-4.3195597750e-03	-4.3255537311e-03	-4.3309908574e-03	-4.2136955139e-03	-6.6417769844e-03	-4.3304754198e-03	3.0157134867e-03	2.6214286223e-03	6.8131229378e-03	2.6489443095e-03
7.7393593644e-02	-4.6101175633e-03	-4.6195880018e-03	-4.7445560761e-03	-5.0910402784e-03	1.9484813715e-03	-4.6319490262e-03	-4.3098173658e-03	-4.3177578734e-03	-4.3250651971e-03	-4.1980690392e-03	-4.2252746765e-03	-3.9970458060e-03	-6.6241491674e-03	-6.4721307414e-03	-8.2883142661e-03	-1.2355814228e-02	-4.3193059604e-03	-4.3251274627e-03	-4.3303986009e-03	-4.2164174214e-03	-6.6653379484e-03	-4.3299475940e-03	3.0728318028e-03	2.6768471886e-03	6.8826275259e-03	2.7041176712e-03
7.7610838712e-02	-4.6032883618e-03	-4.6125120376e-03	-4.7346211434e-03	-5.0721120793e-03	2.0542496511e-03	-4.6245861070e-03	-4.3099960678e-03	-4.3176945994e-03	-4.3247885988e-03	-4.2015275084e-03	-4.2279545547e-03	-4.0065119571e-03	-6.6480071560e-03	-6.4940954153e-03	-8.3291776777e-03	-1.2426423514e-02	-4.3192645742e-03	-4.3249108803e-03	-4.3300140232e-03	-4.2193776018e-03	-6.6892518095e-03	-4.3296269937e-03	3.1300302849e-03	2.7323435354e-03	6.9522296644e-03	2.7593684693e-03
7.7828388259e-02	-4.5964772167e-03	-4.6054491749e-03	-4.7246145835e-03	-5.0529412872e-03	2.1610821790e-03	-4.6172280913e-03	-4.3103928849e-03	-4.3178462204e-03	-4.3247233800e-03	-4.2052328709e-03	-4.2308720533e-03	-4.0162756804e-03	-6.6722224254e-03	-6.5164032446e-03	-8.3704962222e-03	-1.2497637115e-02	-4.3194365117e-03	-4.3249048687e-03	-4.3298380015e-03	-4.2225770415e-03	-6.7135199134e-03	-4.3295144939e-03	3.1873089331e-03	2.7879176626e-03	7.0219293531e-03	2.8146967037e-03
7.8046242283e-02	-4.5896828869e-03	-4.5983981448e-03	-4.7145342022e-03	-5.0335241398e-03	2.2689884279e-03	-4.6098736228e-03	-4.3110087327e-03	-4.3182136397e-03	-4.3248704305e-03	-4.2091861436e-03	-4.2340281549e-03	-4.0263381704e-03	-6.6967963363e-03	-6.5390555417e-03	-8.4122715713e-03	-1.2569457155e-02	-4.3198226694e-03	-4.3251103139e-03	-4.3298714146e-03	-4.2260167285e-03	-6.7381436077e-03	-4.3296109708e-03	3.2446677474e-03	2.8435695703e-03	7.0917265921e-03	2.8701023743e-03
7.8264400785e-02	-4.5829041200e-03	-4.5913576671e-03	-4.7043777884e-03	-5.0138568496e-03	2.3779779231e-03	-4.6025213334e-03	-4.3118445278e-03	-4.3187977618e-03	-4.3252306413e-03	-4.2133883450e-03	-4.2374238435e-03	-4.0367006234e-03	-6.7217302515e-03	-6.5620536210e-03	-8.4545053989e-03	-1.2641885760e-02	-4.3204239452e-03	-4.3255281032e-03	-4.3301151421e-03	-4.2296976519e-03	-6.7631242418e-03	-4.3299173021e-03	3.3021067277e-03	2.8992992584e-03	7.1616213815e-03	2.9255854813e-03
7.8482863766e-02	-4.5761396523e-03	-4.5843264502e-03	-4.6941431141e-03	-4.9939356037e-03	2.4880602425e-03	-4.5951698430e-03	-4.3129011881e-03	-4.3195994926e-03	-4.3258049048e-03	-4.2178404950e-03	-4.2410601045e-03	-4.0473642373e-03	-6.7470255352e-03	-6.5853987986e-03	-8.4971993815e-03	-1.2714925059e-02	-4.3212412380e-03	-4.3261591251e-03	-4.3305700650e-03	-4.2336208025e-03	-6.7884631672e-03	-4.3304343663e-03	3.3596258741e-03	2.9551067269e-03	7.2316137211e-03	2.9811460246e-03
7.8701631224e-02	-4.5693882089e-03	-4.5773031912e-03	-4.6838279347e-03	-4.9737565639e-03	2.5992450171e-03	-4.5878177599e-03	-4.3141796329e-03	-4.3206197391e-03	-4.3265941143e-03	-4.2225436147e-03	-4.2449379247e-03	-4.0583302116e-03	-6.7726835540e-03	-6.6090923925e-03	-8.5403551977e-03	-1.2788577184e-02	-4.3222754484e-03	-4.3270042694e-03	-4.3312370657e-03	-4.2377871721e-03	-6.8141617371e-03	-4.3311630434e-03	3.4172251865e-03	3.0109919759e-03	7.3017036110e-03	3.0367840041e-03
7.8920703161e-02	-4.5626485033e-03	-4.5702865756e-03	-4.6734299884e-03	-4.9533158665e-03	2.7115419311e-03	-4.5804636801e-03	-4.3156807828e-03	-4.3218594097e-03	-4.3275991647e-03	-4.2274987270e-03	-4.2490582921e-03	-4.0695997477e-03	-6.7987056761e-03	-6.6331357225e-03	-8.5839745287e-03	-1.2862844271e-02	-4.3235274777e-03	-4.3280644270e-03	-4.3321170275e-03	-4.2421977542e-03	-6.8402213065e-03	-4.3321042146e-03	3.4749046650e-03	3.0669550054e-03	7.3718910513e-03	3.0924994200e-03
7.9140079575e-02	-4.5559192379e-03	-4.5632752775e-03	-4.6629469967e-03	-4.9326096220e-03	2.8249607218e-03	-4.5731061878e-03	-4.3174055594e-03	-4.3233194141e-03	-4.3288209520e-03	-4.2327068559e-03	-4.2534221962e-03	-4.0811740484e-03	-6.8250932718e-03	-6.6575301104e-03	-8.6280590577e-03	-1.2937728457e-02	-4.3249982289e-03	-4.3293404902e-03	-4.3332108352e-03	-4.2468535436e-03	-6.8666432326e-03	-4.3332587623e-03	3.5326643096e-03	3.1229958153e-03	7.4421760418e-03	3.1482922721e-03
7.9359760468e-02	-4.5491991035e-03	-4.5562679594e-03	-4.6523766640e-03	-4.9116339157e-03	2.9395111799e-03	-4.5657438550e-03	-4.3193548860e-03	-4.3250006630e-03	-4.3302603734e-03	-4.2381690269e-03	-4.2580306281e-03	-4.0930543183e-03	-6.8518477131e-03	-6.6822768796e-03	-8.6726104706e-03	-1.3013231885e-02	-4.3266886060e-03	-4.3308333525e-03	-4.3345193746e-03	-4.2517555364e-03	-6.8934288743e-03	-4.3346275700e-03	3.5905041202e-03	3.1791144056e-03	7.5125585826e-03	3.2041625606e-03
7.9579745838e-02	-4.5424867794e-03	-4.5492632723e-03	-4.6417166776e-03	-4.8903848066e-03	3.0552031500e-03	-4.5583752418e-03	-4.3215296868e-03	-4.3269040687e-03	-4.3319183274e-03	-4.2438862670e-03	-4.2628845797e-03	-4.1052417636e-03	-6.8789703741e-03	-6.7073773555e-03	-8.7176304553e-03	-1.3089356697e-02	-4.3285995145e-03	-4.3325439084e-03	-4.3360435330e-03	-4.2569047301e-03	-6.9205795923e-03	-4.3362115227e-03	3.6484240968e-03	3.2353107764e-03	7.5830386738e-03	3.2601102853e-03
7.9800035687e-02	-4.5357809335e-03	-4.5422598555e-03	-4.6309647076e-03	-4.8688583283e-03	3.1720465301e-03	-4.5509988960e-03	-4.3239308876e-03	-4.3290305445e-03	-4.3337957137e-03	-4.2498596047e-03	-4.2679850450e-03	-4.1177375924e-03	-6.9064626307e-03	-6.7328328652e-03	-8.7631207022e-03	-1.3166105042e-02	-4.3307318608e-03	-4.3344730541e-03	-4.3377841988e-03	-4.2623021238e-03	-6.9480967493e-03	-4.3380115064e-03	3.7064242395e-03	3.2915849276e-03	7.6536163152e-03	3.3161354464e-03
8.0020630013e-02	-4.5290802221e-03	-4.5352563368e-03	-4.6201184071e-03	-4.8470504883e-03	3.2900512725e-03	-4.5436133534e-03	-4.3265594152e-03	-4.3313810052e-03	-4.3358934335e-03	-4.2560900696e-03	-4.2733330187e-03	-4.1305430142e-03	-6.9343258607e-03	-6.7586447377e-03	-8.8090829042e-03	-1.3243479069e-02	-4.3330865529e-03	-4.3366216866e-03	-4.3397422614e-03	-4.2679487176e-03	-6.9759817099e-03	-4.3400284084e-03	3.7645045483e-03	3.3479368593e-03	7.7242915069e-03	3.3722380437e-03
8.0241528818e-02	-4.5223832899e-03	-4.5282513321e-03	-4.6091754118e-03	-4.8249572681e-03	3.4092273832e-03	-4.5362171374e-03	-4.3294161979e-03	-4.3339563666e-03	-4.3382123887e-03	-4.2625786932e-03	-4.2789294973e-03	-4.1436592402e-03	-6.9625614438e-03	-6.7848143040e-03	-8.8555187563e-03	-1.3321480931e-02	-4.3356644999e-03	-4.3389907044e-03	-4.3419186119e-03	-4.2738455132e-03	-7.0042358405e-03	-4.3422631172e-03	3.8226650232e-03	3.4043665714e-03	7.7950642489e-03	3.4284180774e-03
8.0462732100e-02	-4.5156887698e-03	-4.5212434457e-03	-4.5981333401e-03	-4.8025746232e-03	3.5295849229e-03	-4.5288087592e-03	-4.3325021651e-03	-4.3367575459e-03	-4.3407534831e-03	-4.2693265079e-03	-4.2847754786e-03	-4.1570874835e-03	-6.9911707618e-03	-6.8113428966e-03	-8.9024299559e-03	-1.3400112785e-02	-4.3384666121e-03	-4.3415810072e-03	-4.3443141423e-03	-4.2799935138e-03	-7.0328605094e-03	-4.3447165226e-03	3.8809056641e-03	3.4608740639e-03	7.8659345413e-03	3.4846755473e-03
8.0684239861e-02	-4.5089952834e-03	-4.5142312701e-03	-4.5869897931e-03	-4.7798984828e-03	3.6511340065e-03	-4.5213867178e-03	-4.3358182476e-03	-4.3397854616e-03	-4.3435176212e-03	-4.2763345479e-03	-4.2908719616e-03	-4.1708289587e-03	-7.0201551980e-03	-6.8382318502e-03	-8.9498182028e-03	-1.3479376789e-02	-4.3414938011e-03	-4.3443934959e-03	-4.3469297458e-03	-4.2863937238e-03	-7.0618570870e-03	-4.3473895156e-03	3.9392264710e-03	3.5174593369e-03	7.9369023839e-03	3.5410104535e-03
8.0906052099e-02	-4.5023014402e-03	-4.5072133860e-03	-4.5757423545e-03	-4.7569247500e-03	3.7738848035e-03	-4.5139494998e-03	-4.3393653776e-03	-4.3430410335e-03	-4.3465057090e-03	-4.2836038488e-03	-4.2972199469e-03	-4.1848848820e-03	-7.0495161380e-03	-6.8654825010e-03	-8.9976851991e-03	-1.3559275106e-02	-4.3447469799e-03	-4.3474290726e-03	-4.3497663171e-03	-4.2930471490e-03	-7.0912269452e-03	-4.3502829883e-03	3.9976274440e-03	3.5741223904e-03	8.0079677768e-03	3.5974227961e-03
8.1128168816e-02	-4.4956058382e-03	-4.5001883622e-03	-4.5643885903e-03	-4.7336493014e-03	3.8978475383e-03	-4.5064955794e-03	-4.3431444882e-03	-4.3465251825e-03	-4.3497186538e-03	-4.2911354473e-03	-4.3038204364e-03	-4.1992564715e-03	-7.0792549691e-03	-6.8930961874e-03	-9.0460326492e-03	-1.3639809899e-02	-4.3482270625e-03	-4.3506886407e-03	-4.3528247519e-03	-4.2999547966e-03	-7.1209714582e-03	-4.3533978342e-03	4.0561085831e-03	3.6308632243e-03	8.0791307200e-03	3.6539125749e-03
8.1350590011e-02	-4.4889070634e-03	-4.4931547556e-03	-4.5529260492e-03	-4.7100679874e-03	4.0230324902e-03	-4.4990234183e-03	-4.3471565142e-03	-4.3502388309e-03	-4.3531573640e-03	-4.2989303819e-03	-4.3106744332e-03	-4.2139449467e-03	-7.1093730805e-03	-6.9210742492e-03	-9.0948622598e-03	-1.3720983338e-02	-4.3519349643e-03	-4.3541731048e-03	-4.3561059471e-03	-4.3071176752e-03	-7.1510920017e-03	-4.3567349480e-03	4.1146698882e-03	3.6876818386e-03	8.1503912136e-03	3.7104797900e-03
8.1573315683e-02	-4.4822036902e-03	-4.4861111113e-03	-4.5413522622e-03	-4.6861766316e-03	4.1494499934e-03	-4.4915314658e-03	-4.3514023913e-03	-4.3541829022e-03	-4.3568227494e-03	-4.3069896924e-03	-4.3177829421e-03	-4.2289515290e-03	-7.1398718634e-03	-6.9494180285e-03	-9.1441757402e-03	-1.3802797593e-02	-4.3558716020e-03	-4.3578833709e-03	-4.3596108010e-03	-4.3145367949e-03	-7.1815899536e-03	-4.3602952254e-03	4.1733113594e-03	3.7445782334e-03	8.2217492574e-03	3.7671244414e-03
8.1796345834e-02	-4.4754942809e-03	-4.4790559620e-03	-4.5296647427e-03	-4.6619710312e-03	4.2771104378e-03	-4.4840181589e-03	-4.3558830569e-03	-4.3583583212e-03	-4.3607157208e-03	-4.3153144199e-03	-4.3251469690e-03	-4.2442774413e-03	-7.1707527109e-03	-6.9781288689e-03	-9.1939748018e-03	-1.3885254838e-02	-4.3600378935e-03	-4.3618203459e-03	-4.3633402131e-03	-4.3222131669e-03	-7.2124666934e-03	-4.3640795637e-03	4.2320329966e-03	3.8015524086e-03	8.2932048515e-03	3.8238465291e-03
8.2019680463e-02	-4.4687773860e-03	-4.4719878290e-03	-4.5178609864e-03	-4.6374469567e-03	4.4060242685e-03	-4.4764819216e-03	-4.3605994494e-03	-4.3627660140e-03	-4.3648371904e-03	-4.3239056071e-03	-4.3327675214e-03	-4.2599239083e-03	-7.2020170180e-03	-7.0072081159e-03	-9.2442611584e-03	-1.3968357250e-02	-4.3644347578e-03	-4.3659849384e-03	-4.3672950840e-03	-4.3301478040e-03	-7.2437236028e-03	-4.3680888612e-03	4.2908347999e-03	3.8586043643e-03	8.3647579959e-03	3.8806460532e-03
8.2243319570e-02	-4.4620515440e-03	-4.4649052210e-03	-4.5059384710e-03	-4.6126001518e-03	4.5362019861e-03	-4.4689211657e-03	-4.3655525084e-03	-4.3674069078e-03	-4.3691880717e-03	-4.3327642979e-03	-4.3406456079e-03	-4.2758921564e-03	-7.2336661814e-03	-7.0366571169e-03	-9.2950365261e-03	-1.4052107008e-02	-4.3690631155e-03	-4.3703780577e-03	-4.3714763157e-03	-4.3383417204e-03	-7.2753620652e-03	-4.3723240174e-03	4.3497167693e-03	3.9157341004e-03	8.4364086907e-03	3.9375230135e-03
8.2467263154e-02	-4.4553152813e-03	-4.4578066350e-03	-4.4938946567e-03	-4.5874263333e-03	4.6676541473e-03	-4.4613342902e-03	-4.3707431751e-03	-4.3722819312e-03	-4.3737692795e-03	-4.3418915380e-03	-4.3487822387e-03	-4.2921834134e-03	-7.2657016000e-03	-7.0664772212e-03	-9.3463026233e-03	-1.4136506295e-02	-4.3739238882e-03	-4.3750006149e-03	-4.3758848113e-03	-4.3467959316e-03	-7.3073834658e-03	-4.3767859331e-03	4.4086789047e-03	3.9729416169e-03	8.5081569357e-03	3.9944774101e-03
8.2691511217e-02	-4.4485671126e-03	-4.4506905554e-03	-4.4817269856e-03	-4.5619211912e-03	4.8003913645e-03	-4.4537196813e-03	-4.3761723917e-03	-4.3773920141e-03	-4.3785817295e-03	-4.3512883741e-03	-4.3571784253e-03	-4.3087989092e-03	-7.2981246744e-03	-7.0966697799e-03	-9.3980611710e-03	-1.4221557297e-02	-4.3790179987e-03	-4.3798535219e-03	-4.3805214751e-03	-4.3555114544e-03	-7.3397891919e-03	-4.3814755103e-03	4.4677212061e-03	4.0302269139e-03	8.5800027310e-03	4.0515092430e-03
8.2916063758e-02	-4.4418055401e-03	-4.4435554550e-03	-4.4694328819e-03	-4.5360803883e-03	4.9344243063e-03	-4.4460757128e-03	-4.3818411018e-03	-4.3827380875e-03	-4.3836263390e-03	-4.3609558547e-03	-4.3658351805e-03	-4.3257398750e-03	-7.3309368073e-03	-7.1272361457e-03	-9.4503138923e-03	-1.4307262204e-02	-4.3843463714e-03	-4.3849376921e-03	-4.3853872128e-03	-4.3644893071e-03	-7.3725806325e-03	-4.3863936523e-03	4.5268436737e-03	4.0875899913e-03	8.6519460766e-03	4.1086185122e-03
8.3140920777e-02	-4.4350290541e-03	-4.4363997938e-03	-4.4570097518e-03	-4.5098995604e-03	5.0697636977e-03	-4.4384007454e-03	-4.3877502502e-03	-4.3883210840e-03	-4.3889040264e-03	-4.3708950293e-03	-4.3747535187e-03	-4.3430075438e-03	-7.3641394030e-03	-7.1581776735e-03	-9.5030625126e-03	-1.4393623205e-02	-4.3899099314e-03	-4.3902540399e-03	-4.3904829312e-03	-4.3737305094e-03	-7.4057591787e-03	-4.3915412636e-03	4.5860463073e-03	4.1450308492e-03	8.7239869725e-03	4.1658052177e-03
8.3366082274e-02	-4.4282361326e-03	-4.4292220199e-03	-4.4444549833e-03	-4.4833743161e-03	5.2064203201e-03	-4.4306931272e-03	-4.3939007832e-03	-4.3941419370e-03	-4.3944157114e-03	-4.3811069492e-03	-4.3839344555e-03	-4.3606031503e-03	-7.3977338681e-03	-7.1894957198e-03	-9.5563087599e-03	-1.4480642497e-02	-4.3957096057e-03	-4.3958034813e-03	-4.3958095384e-03	-4.3832360823e-03	-7.4393262232e-03	-4.3969192498e-03	4.6453291069e-03	4.2025494875e-03	8.7961254187e-03	4.2230693595e-03
8.3591548249e-02	-4.4214252417e-03	-4.4220205689e-03	-4.4317659466e-03	-4.4565002367e-03	5.3444050115e-03	-4.4229511933e-03	-4.4002936482e-03	-4.4002015815e-03	-4.4001623148e-03	-4.3915926670e-03	-4.3933790078e-03	-4.3785279310e-03	-7.4317216108e-03	-7.2211916431e-03	-9.6100543642e-03	-1.4568322276e-02	-4.4017463220e-03	-4.4015869332e-03	-4.4013679437e-03	-4.3930070483e-03	-7.4732831609e-03	-4.4025285178e-03	4.7046920726e-03	4.2601459063e-03	8.8683614153e-03	4.2804109376e-03
8.3817318702e-02	-4.4145948348e-03	-4.4147938642e-03	-4.4189399933e-03	-4.4292728761e-03	5.4837286667e-03	-4.4151732660e-03	-4.4069297938e-03	-4.4065009536e-03	-4.4061447589e-03	-4.4023532367e-03	-4.4030881941e-03	-4.3967831237e-03	-7.4661040412e-03	-7.2532668034e-03	-9.6643010581e-03	-1.4656664744e-02	-4.4080210096e-03	-4.4076053138e-03	-4.4071590575e-03	-4.4030444312e-03	-7.5076313883e-03	-4.4083699758e-03	4.7641352044e-03	4.3178201055e-03	8.9406949621e-03	4.3378299520e-03
8.4043393633e-02	-4.4077433534e-03	-4.4075403167e-03	-4.4059744571e-03	-4.4016877607e-03	5.6244022377e-03	-4.4073576547e-03	-4.4138101700e-03	-4.4130409908e-03	-4.4123639671e-03	-4.4133897137e-03	-4.4130630341e-03	-4.4153699682e-03	-7.5008825716e-03	-7.2857225631e-03	-9.7190505765e-03	-1.4745672103e-02	-4.4145345989e-03	-4.4138595428e-03	-4.4131837916e-03	-4.4133492561e-03	-7.5423723040e-03	-4.4144445332e-03	4.8236585022e-03	4.3755720852e-03	9.0131260592e-03	4.3953264027e-03
8.4269773041e-02	-4.4008692265e-03	-4.4002583249e-03	-4.3928666532e-03	-4.3737403895e-03	5.7664367332e-03	-4.3995026557e-03	-4.4209357282e-03	-4.4198226318e-03	-4.4188208639e-03	-4.4247031548e-03	-4.4233045489e-03	-4.4342897060e-03	-7.5360586158e-03	-7.3185602859e-03	-9.7743046565e-03	-1.4835346561e-02	-4.4212880216e-03	-4.4203505408e-03	-4.4194430590e-03	-4.4239225496e-03	-7.5775073084e-03	-4.4207531006e-03	4.8832619660e-03	4.4334018453e-03	9.0856547066e-03	4.4529002897e-03
8.4496456928e-02	-4.3939708707e-03	-4.3929462749e-03	-4.3796138784e-03	-4.3454262338e-03	5.9098432198e-03	-4.3916065523e-03	-4.4283074209e-03	-4.4268468164e-03	-4.4255163753e-03	-4.4362946184e-03	-4.4338137611e-03	-4.4535435799e-03	-7.5716335899e-03	-7.3517813376e-03	-9.8300650377e-03	-1.4925690327e-02	-4.4282822107e-03	-4.4270792298e-03	-4.4259377740e-03	-4.4347653397e-03	-7.6130378037e-03	-4.4272965897e-03	4.9429455960e-03	4.4913093858e-03	9.1582809043e-03	4.5105516130e-03
8.4723445293e-02	-4.3870466902e-03	-4.3856025401e-03	-4.3662134113e-03	-4.3167407371e-03	6.0546328211e-03	-4.3836676148e-03	-4.4359262018e-03	-4.4341144861e-03	-4.4324514284e-03	-4.4481651641e-03	-4.4445916945e-03	-4.4731328348e-03	-7.6076089116e-03	-7.3853870858e-03	-9.8863334620e-03	-1.5016705614e-02	-4.4355181003e-03	-4.4340465331e-03	-4.4326688519e-03	-4.4458786557e-03	-7.6489651941e-03	-4.4340759137e-03	5.0027093920e-03	4.5492947068e-03	9.2310046523e-03	4.5682803725e-03
8.4950738136e-02	-4.3800950768e-03	-4.3782254814e-03	-4.3526625118e-03	-4.2876793152e-03	6.2008167185e-03	-4.3756841003e-03	-4.4437930262e-03	-4.4416265831e-03	-4.4396269516e-03	-4.4603158531e-03	-4.4556393743e-03	-4.4930587170e-03	-7.6439860006e-03	-7.4193789000e-03	-9.9431116735e-03	-1.5108394636e-02	-4.4429966260e-03	-4.4412533752e-03	-4.4396372095e-03	-4.4572635284e-03	-7.6852908857e-03	-4.4410919869e-03	5.0625533540e-03	4.6073578083e-03	9.3038259506e-03	4.6260865684e-03
8.5178335457e-02	-4.3731144098e-03	-4.3708134472e-03	-4.3389584213e-03	-4.2582373560e-03	6.3484061516e-03	-4.3676542529e-03	-4.4519088503e-03	-4.4493840513e-03	-4.4470438746e-03	-4.4727477479e-03	-4.4669578273e-03	-4.5133224746e-03	-7.6807662787e-03	-7.4537581513e-03	-1.0000401419e-02	-1.5200759612e-02	-4.4507187244e-03	-4.4487006817e-03	-4.4468437645e-03	-4.4689209897e-03	-7.7220162864e-03	-4.4483457246e-03	5.1224774821e-03	4.6654986901e-03	9.3767447992e-03	4.6839702006e-03
8.5406237257e-02	-4.3661030560e-03	-4.3633647733e-03	-4.3250983627e-03	-4.2284102193e-03	6.4974124174e-03	-4.3595763032e-03	-4.4602746320e-03	-4.4573878357e-03	-4.4547031281e-03	-4.4854619125e-03	-4.4785480814e-03	-4.5339253573e-03	-7.7179511692e-03	-7.4885262130e-03	-1.0058204447e-02	-1.5293802765e-02	-4.4586853335e-03	-4.4563893795e-03	-4.4542894362e-03	-4.4808520733e-03	-7.7591428061e-03	-4.4558380437e-03	5.1824817763e-03	4.7237173525e-03	9.4497611981e-03	4.7419312691e-03
8.5634443534e-02	-4.3590593694e-03	-4.3558777826e-03	-4.3110795401e-03	-4.1981932370e-03	6.6478468716e-03	-4.3514484689e-03	-4.4688913301e-03	-4.4656388826e-03	-4.4626056444e-03	-4.4984594122e-03	-4.4904111660e-03	-4.5548686165e-03	-7.7555420976e-03	-7.5236844598e-03	-1.0116522509e-02	-1.5387526317e-02	-4.4668973926e-03	-4.4643203970e-03	-4.4619751449e-03	-4.4930578140e-03	-7.7966718565e-03	-4.4635698622e-03	5.2425662365e-03	4.7820137952e-03	9.5228751473e-03	4.7999697738e-03
8.5862954289e-02	-4.3519816917e-03	-4.3483507854e-03	-4.2968991390e-03	-4.1675817128e-03	6.7997209280e-03	-4.3432689542e-03	-4.4777599049e-03	-4.4741381394e-03	-4.4707523567e-03	-4.5117413140e-03	-4.5025481118e-03	-4.5761535054e-03	-7.7935404914e-03	-7.5592342688e-03	-1.0175357359e-02	-1.5481932497e-02	-4.4753558421e-03	-4.4724946634e-03	-4.4699018122e-03	-4.5055392480e-03	-7.8346048511e-03	-4.4715420991e-03	5.3027308628e-03	4.8403880184e-03	9.5960866469e-03	4.8580857149e-03
8.6091769522e-02	-4.3448683517e-03	-4.3407820792e-03	-4.2825543260e-03	-4.1365709219e-03	6.9530460589e-03	-4.3350359500e-03	-4.4868813179e-03	-4.4828865551e-03	-4.4791441998e-03	-4.5253086860e-03	-4.5149599511e-03	-4.5977812785e-03	-7.8319477797e-03	-7.5951770183e-03	-1.0234710752e-02	-1.5577023534e-02	-4.4840616237e-03	-4.4809131095e-03	-4.4780703609e-03	-4.5182974130e-03	-7.8729432055e-03	-4.4797556750e-03	5.3629756551e-03	4.8988400221e-03	9.6693956967e-03	4.9162790923e-03
8.6320889233e-02	-4.3377176656e-03	-4.3331699488e-03	-4.2680422490e-03	-4.1051561116e-03	7.1078337955e-03	-4.3267476339e-03	-4.4962565319e-03	-4.4918850796e-03	-4.4877821094e-03	-4.5391625979e-03	-4.5276477172e-03	-4.6197531924e-03	-7.8707653936e-03	-7.6315140889e-03	-1.0294584446e-02	-1.5672801663e-02	-4.4930156805e-03	-4.4895766672e-03	-4.4864817151e-03	-4.5313333480e-03	-7.9116883370e-03	-4.4882115114e-03	5.4233006135e-03	4.9573698062e-03	9.7428022968e-03	4.9745499059e-03
8.6550313422e-02	-4.3305279368e-03	-4.3255126659e-03	-4.2533600367e-03	-4.0733325006e-03	7.2640957278e-03	-4.3184021700e-03	-4.5058865110e-03	-4.5011346643e-03	-4.4966670226e-03	-4.5533041209e-03	-4.5406124451e-03	-4.6420705052e-03	-7.9099947662e-03	-7.6682468628e-03	-1.0354980203e-02	-1.5769269119e-02	-4.5022189566e-03	-4.4984862697e-03	-4.4951368000e-03	-4.5446480933e-03	-7.9508416649e-03	-4.4969105312e-03	5.4837057379e-03	5.0159773707e-03	9.8163064472e-03	5.0328981559e-03
8.6780042089e-02	-4.3232974559e-03	-4.3178084896e-03	-4.2385047993e-03	-4.0410952789e-03	7.4218435046e-03	-4.3099977090e-03	-4.5157722206e-03	-4.5106362619e-03	-4.5057998778e-03	-4.5677343273e-03	-4.5538551711e-03	-4.6647344765e-03	-7.9496373325e-03	-7.7053767243e-03	-1.0415899786e-02	-1.5866428141e-02	-4.5116723977e-03	-4.5076428512e-03	-4.5040365422e-03	-4.5582426909e-03	-7.9904046104e-03	-4.5058536585e-03	5.5441910285e-03	5.0746627157e-03	9.8899081479e-03	5.0913238422e-03
8.7010075235e-02	-4.3160245008e-03	-4.3100556659e-03	-4.2234736275e-03	-4.0084396081e-03	7.5810888344e-03	-4.3015323880e-03	-4.5259146273e-03	-4.5203908261e-03	-4.5151816146e-03	-4.5824542911e-03	-4.5673769328e-03	-4.6877463680e-03	-7.9896945294e-03	-7.7429050592e-03	-1.0477344958e-02	-1.5964280973e-02	-4.5213769504e-03	-4.5170473476e-03	-4.5131818693e-03	-4.5721181837e-03	-8.0303785965e-03	-4.5150418186e-03	5.6047564850e-03	5.1334258411e-03	9.9636073989e-03	5.1498269647e-03
8.7240412858e-02	-4.3087073364e-03	-4.3022524279e-03	-4.2082635932e-03	-3.9753606211e-03	7.7418434847e-03	-4.2930043306e-03	-4.5363146990e-03	-4.5303993121e-03	-4.5248131739e-03	-4.5974650878e-03	-4.5811787691e-03	-4.7111074425e-03	-8.0301677955e-03	-7.7808332553e-03	-1.0539317489e-02	-1.6062829858e-02	-4.5313335627e-03	-4.5267006955e-03	-4.5225737103e-03	-4.5862756164e-03	-8.0707650480e-03	-4.5244759381e-03	5.6654021076e-03	5.1922667470e-03	1.0037404200e-02	5.2084075236e-03
8.7471054959e-02	-4.3013442147e-03	-4.2943969954e-03	-4.1928717491e-03	-3.9418534221e-03	7.9041192826e-03	-4.2844116470e-03	-4.5469734049e-03	-4.5406626763e-03	-4.5346954976e-03	-4.6127677941e-03	-4.5952617205e-03	-4.7348189650e-03	-8.0710585717e-03	-7.8191627023e-03	-1.0601819148e-02	-1.6162077045e-02	-4.5415431840e-03	-4.5366038332e-03	-4.5322129955e-03	-4.6007160349e-03	-8.1115653918e-03	-4.5341569447e-03	5.7261278963e-03	5.2511854333e-03	1.0111298552e-02	5.2670655187e-03
8.7702001538e-02	-4.2939333748e-03	-4.2864875756e-03	-4.1772951288e-03	-3.9079130862e-03	8.0679281153e-03	-4.2757524333e-03	-4.5578917155e-03	-4.5511818763e-03	-4.5448295292e-03	-4.6283634881e-03	-4.6096268287e-03	-4.7588822019e-03	-8.1123683003e-03	-7.8578947917e-03	-1.0664851707e-02	-1.6262024785e-02	-4.5520067647e-03	-4.5467576999e-03	-4.5421006562e-03	-4.6154404866e-03	-8.1527810567e-03	-4.5440857674e-03	5.7869338511e-03	5.3101819001e-03	1.0185290454e-02	5.3258009502e-03
8.7933252596e-02	-4.2864730427e-03	-4.2785223622e-03	-4.1615307463e-03	-3.8735346597e-03	8.2332819295e-03	-4.2670247724e-03	-4.5690706027e-03	-4.5619578711e-03	-4.5552162131e-03	-4.6442532495e-03	-4.6242751369e-03	-4.7832984212e-03	-8.1540984260e-03	-7.8970309167e-03	-1.0728416942e-02	-1.6362675333e-02	-4.5627252566e-03	-4.5571632364e-03	-4.5522376252e-03	-4.6304500200e-03	-8.1944134731e-03	-4.5542633365e-03	5.8478199719e-03	5.3692561473e-03	1.0259379906e-02	5.3846138179e-03
8.8164808131e-02	-4.2789614315e-03	-4.2704995360e-03	-4.1455755965e-03	-3.8387131600e-03	8.4001927323e-03	-4.2582267333e-03	-4.5805110394e-03	-4.5729916208e-03	-4.5658564953e-03	-4.6604381595e-03	-4.6392076896e-03	-4.8080688929e-03	-8.1962503950e-03	-7.9365724725e-03	-1.0792516628e-02	-1.6464030945e-02	-4.5736996127e-03	-4.5678213843e-03	-4.5626248362e-03	-4.6457456853e-03	-8.2364640735e-03	-4.5646905833e-03	5.9087862587e-03	5.4284081749e-03	1.0333566908e-02	5.4435041219e-03
8.8396668144e-02	-4.2713967411e-03	-4.2624172644e-03	-4.1294266550e-03	-3.8034435751e-03	8.5686725908e-03	-4.2493563710e-03	-4.5922139999e-03	-4.5842840869e-03	-4.5767513227e-03	-4.6769193003e-03	-4.6544255326e-03	-4.8331948883e-03	-8.2388256558e-03	-7.9765208561e-03	-1.0857152545e-02	-1.6566093881e-02	-4.5849307873e-03	-4.5787330868e-03	-4.5732632244e-03	-4.6613285339e-03	-8.2789342924e-03	-4.5753684406e-03	5.9698327116e-03	5.4876379830e-03	1.0407851461e-02	5.5024718623e-03
8.8628832636e-02	-4.2637771583e-03	-4.2542737018e-03	-4.1130808779e-03	-3.7677208640e-03	8.7387336328e-03	-4.2404117271e-03	-4.6041804600e-03	-4.5958362321e-03	-4.5879016438e-03	-4.6936977561e-03	-4.6699297133e-03	-4.8586776806e-03	-8.2818256584e-03	-8.0168774663e-03	-1.0922326476e-02	-1.6668866405e-02	-4.5964197360e-03	-4.5898992881e-03	-4.5841537262e-03	-4.6771996188e-03	-8.3218255658e-03	-4.5862978423e-03	6.0309593306e-03	5.5469455716e-03	1.0482233564e-02	5.5615170389e-03
8.8861301605e-02	-4.2561008567e-03	-4.2460669890e-03	-4.0965352015e-03	-3.7315399562e-03	8.9103880466e-03	-4.2313908289e-03	-4.6164113964e-03	-4.6076490204e-03	-4.5993084080e-03	-4.7107746119e-03	-4.6857212802e-03	-4.8845185446e-03	-8.3252518550e-03	-8.0576437037e-03	-1.0988040203e-02	-1.6772350782e-02	-4.6081674156e-03	-4.6013209339e-03	-4.5952972791e-03	-4.6933599940e-03	-8.3651393320e-03	-4.5974797235e-03	6.0921661156e-03	5.6063309406e-03	1.0556713218e-02	5.6206396518e-03


==> anc/fig_main_gluonic_continuum.dat <==
# Data for 2603.29153 [hep-lat]
#
# Continuum limit (purple point): gluonic, final result (isospin symmetric)
# columns: a^2 [fm^2], g_Agammagamma^QCD f_A/e^2, error
0.0000000000e+00	-1.8645764576e-02	8.0568056806e-04


==> anc/fig_main_gluonic_finitea.dat <==
# Data for 2603.29153 [hep-lat]
#
# Gluonic method, zero-field extrapolations (grey squares) for the improved definition with rounding
# columns: a^2 [fm^2], g_Agammagamma^QCD f_A/e^2, error
8.3977084944e-02	-3.1071219883e-03	1.4161416142e-04
4.6510960896e-02	-5.6027676439e-03	5.2605260526e-04
3.4791948676e-02	-7.6447855101e-03	5.1405140514e-04
2.3553654784e-02	-1.0679007765e-02	9.0609060906e-04
1.5548094864e-02	-1.3195404768e-02	5.7805780578e-04
9.7146452564e-03	-1.5461062295e-02	4.1204120412e-04
6.3760065300e-03	-1.6248194086e-02	4.1265443627e-04


==> anc/fig_main_gluonic_inset.dat <==
# Data for 2603.29153 [hep-lat]
#
# Probability density (blue) and cumulative distribution (red) of the continuum result
# vertical lines: median and median +/- error, see fig1_left_continuum.dat
# columns: g_Agammagamma^QCD f_A/e^2, probability density, cumulative distribution
-2.56424642460e-02 2.57338981533e-01 4.34839585710e-04
-2.56371637160e-02 2.57402675344e-01 4.36206348890e-04
-2.56318631860e-02 2.57462712933e-01 4.37573430870e-04
-2.56265626560e-02 2.57519277904e-01 4.38940813190e-04
-2.56212621260e-02 2.57572559490e-01 4.40308478430e-04
-2.56159615960e-02 2.57622752461e-01 4.41676410190e-04
-2.56106610660e-02 2.57670057203e-01 4.43044593120e-04
-2.56053605360e-02 2.57714679482e-01 4.44413013000e-04
-2.56000600060e-02 2.57756830400e-01 4.45781656680e-04
-2.55947594760e-02 2.57796726253e-01 4.47150512210e-04
-2.55894589460e-02 2.57834588291e-01 4.48519568780e-04
-2.55841584160e-02 2.57870642585e-01 4.49888816790e-04
-2.55788578860e-02 2.57905119728e-01 4.51258247860e-04
-2.55735573560e-02 2.57938254624e-01 4.52627854880e-04
-2.55682568260e-02 2.57970286188e-01 4.53997631980e-04
-2.55629562960e-02 2.58001456989e-01 4.55367574590e-04
-2.55576557660e-02 2.58032013042e-01 4.56737679450e-04
-2.55523552360e-02 2.58062203302e-01 4.58107944610e-04
-2.55470547050e-02 2.58092279434e-01 4.59478369470e-04
-2.55417541750e-02 2.58122495288e-01 4.60848954780e-04
-2.55364536450e-02 2.58153106635e-01 4.62219702620e-04
-2.55311531150e-02 2.58184370640e-01 4.63590616470e-04
-2.55258525850e-02 2.58216545523e-01 4.64961701170e-04
-2.55205520550e-02 2.58249890030e-01 4.66332962910e-04
-2.55152515250e-02 2.58284663040e-01 4.67704409300e-04
-2.55099509950e-02 2.58321123129e-01 4.69076049280e-04
-2.55046504650e-02 2.58359528105e-01 4.70447893190e-04
-2.54993499350e-02 2.58400134508e-01 4.71819952710e-04
-2.54940494050e-02 2.58443197245e-01 4.73192240880e-04
-2.54887488750e-02 2.58488969016e-01 4.74564772090e-04
-2.54834483450e-02 2.58537700019e-01 4.75937562060e-04
-2.54781478150e-02 2.58589637417e-01 4.77310627810e-04
-2.54728472850e-02 2.58645024872e-01 4.78683987650e-04
-2.54675467550e-02 2.58704102280e-01 4.80057661190e-04
-2.54622462250e-02 2.58767105202e-01 4.81431669260e-04
-2.54569456950e-02 2.58834264552e-01 4.82806033930e-04
-2.54516451650e-02 2.58905806268e-01 4.84180778480e-04
-2.54463446340e-02 2.58981950847e-01 4.85555927340e-04
-2.54410441040e-02 2.59062913081e-01 4.86931506090e-04
-2.54357435740e-02 2.59148901771e-01 4.88307541440e-04
-2.54304430440e-02 2.59240119314e-01 4.89684061130e-04
-2.54251425140e-02 2.59336761574e-01 4.91061093970e-04
-2.54198419840e-02 2.59439017542e-01 4.92438669780e-04
-2.54145414540e-02 2.59547069161e-01 4.93816819320e-04
-2.54092409240e-02 2.59661091071e-01 4.95195574300e-04
-2.54039403940e-02 2.59781250527e-01 4.96574967300e-04
-2.53986398640e-02 2.59907707179e-01 4.97955031770e-04
-2.53933393340e-02 2.60040612988e-01 4.99335801940e-04
-2.53880388040e-02 2.60180112159e-01 5.00717312830e-04
-2.53827382740e-02 2.60326341025e-01 5.02099600170e-04
-2.53774377440e-02 2.60479428045e-01 5.03482700370e-04
-2.53721372140e-02 2.60639493807e-01 5.04866650500e-04
-2.53668366840e-02 2.60806651045e-01 5.06251488200e-04
-2.53615361540e-02 2.60981004641e-01 5.07637251680e-04
-2.53562356240e-02 2.61162651793e-01 5.09023979690e-04
-2.53509350940e-02 2.61351682011e-01 5.10411711410e-04
-2.53456345630e-02 2.61548177315e-01 5.11800486480e-04
-2.53403340330e-02 2.61752212322e-01 5.13190344950e-04
-2.53350335030e-02 2.61963854511e-01 5.14581327200e-04
-2.53297329730e-02 2.62183164315e-01 5.15973473940e-04
-2.53244324430e-02 2.62410195408e-01 5.17366826180e-04
-2.53191319130e-02 2.62644994893e-01 5.18761425170e-04
-2.53138313830e-02 2.62887603619e-01 5.20157312360e-04
-2.53085308530e-02 2.63138056389e-01 5.21554529420e-04
-2.53032303230e-02 2.63396382299e-01 5.22953118140e-04
-2.52979297930e-02 2.63662605022e-01 5.24353120460e-04
-2.52926292630e-02 2.63936743186e-01 5.25754578400e-04
-2.52873287330e-02 2.64218810575e-01 5.27157534070e-04
-2.52820282030e-02 2.64508816625e-01 5.28562029620e-04
-2.52767276730e-02 2.64806766683e-01 5.29968107240e-04
-2.52714271430e-02 2.65112662428e-01 5.31375809100e-04
-2.52661266130e-02 2.65426502219e-01 5.32785177410e-04
-2.52608260830e-02 2.65748281443e-01 5.34196254300e-04
-2.52555255530e-02 2.66077992944e-01 5.35609081900e-04
-2.52502250230e-02 2.66415627380e-01 5.37023702290e-04
-2.52449244920e-02 2.66761173639e-01 5.38440157460e-04
-2.52396239620e-02 2.67114619142e-01 5.39858489370e-04
-2.52343234320e-02 2.67475950366e-01 5.41278739880e-04
-2.52290229020e-02 2.67845153054e-01 5.42700950800e-04
-2.52237223720e-02 2.68222212743e-01 5.44125163840e-04
-2.52184218420e-02 2.68607115026e-01 5.45551420640e-04
-2.52131213120e-02 2.68999845966e-01 5.46979762770e-04
-2.52078207820e-02 2.69400392437e-01 5.48410231730e-04
-2.52025202520e-02 2.69808742459e-01 5.49842868960e-04
-2.51972197220e-02 2.70224885564e-01 5.51277715840e-04
-2.51919191920e-02 2.70648813031e-01 5.52714813700e-04
-2.51866186620e-02 2.71080518323e-01 5.54154203840e-04
-2.51813181320e-02 2.71519997244e-01 5.55595927540e-04
-2.51760176020e-02 2.71967248360e-01 5.57040026060e-04
-2.51707170720e-02 2.72422273084e-01 5.58486540680e-04
-2.51654165420e-02 2.72885076125e-01 5.59935512700e-04
-2.51601160120e-02 2.73355665525e-01 5.61386983480e-04
-2.51548154820e-02 2.73834053014e-01 5.62840994400e-04
-2.51495149510e-02 2.74320254114e-01 5.64297586970e-04
-2.51442144210e-02 2.74814288334e-01 5.65756802780e-04
-2.51389138910e-02 2.75316179366e-01 5.67218683540e-04
-2.51336133610e-02 2.75825955141e-01 5.68683271110e-04
-2.51283128310e-02 2.76343648013e-01 5.70150607550e-04
-2.51230123010e-02 2.76869294780e-01 5.71620735080e-04
-2.51177117710e-02 2.77402936840e-01 5.73093696160e-04
-2.51124112410e-02 2.77944620144e-01 5.74569533480e-04
-2.51071107110e-02 2.78494395296e-01 5.76048290010e-04
-2.51018101810e-02 2.79052317572e-01 5.77530009000e-04
-2.50965096510e-02 2.79618446841e-01 5.79014734050e-04
-2.50912091210e-02 2.80192847569e-01 5.80502509060e-04
-2.50859085910e-02 2.80775588817e-01 5.81993378330e-04
-2.50806080610e-02 2.81366744032e-01 5.83487386530e-04
-2.50753075310e-02 2.81966391128e-01 5.84984578750e-04
-2.50700070010e-02 2.82574612274e-01 5.86485000520e-04
-2.50647064710e-02 2.83191493761e-01 5.87988697820e-04
-2.50594059410e-02 2.83817125894e-01 5.89495717110e-04
-2.50541054110e-02 2.84451602837e-01 5.91006105370e-04
-2.50488048800e-02 2.85095022393e-01 5.92519910080e-04
-2.50435043500e-02 2.85747485862e-01 5.94037179250e-04
-2.50382038200e-02 2.86409097767e-01 5.95557961460e-04
-2.50329032900e-02 2.87079965703e-01 5.97082305870e-04
-2.50276027600e-02 2.87760200067e-01 5.98610262200e-04
-2.50223022300e-02 2.88449913784e-01 6.00141880790e-04
-2.50170017000e-02 2.89149222109e-01 6.01677212590e-04
-2.50117011700e-02 2.89858242319e-01 6.03216309160e-04
-2.50064006400e-02 2.90577093474e-01 6.04759222700e-04
-2.50011001100e-02 2.91305896029e-01 6.06306006060e-04
-2.49957995800e-02 2.92044771685e-01 6.07856712720e-04
-2.49904990500e-02 2.92793843007e-01 6.09411396810e-04
-2.49851985200e-02 2.93553233124e-01 6.10970113130e-04
-2.49798979900e-02 2.94323065449e-01 6.12532917130e-04
-2.49745974600e-02 2.95103463320e-01 6.14099864910e-04
-2.49692969300e-02 2.95894549754e-01 6.15671013210e-04
-2.49639964000e-02 2.96696447090e-01 6.17246419450e-04
-2.49586958700e-02 2.97509276670e-01 6.18826141680e-04
-2.49533953400e-02 2.98333158591e-01 6.20410238570e-04
-2.49480948090e-02 2.99168211294e-01 6.21998769450e-04
-2.49427942790e-02 3.00014551338e-01 6.23591794240e-04
-2.49374937490e-02 3.00872293055e-01 6.25189373490e-04
-2.49321932190e-02 3.01741548260e-01 6.26791568340e-04
-2.49268926890e-02 3.02622425994e-01 6.28398440490e-04
-2.49215921590e-02 3.03515032176e-01 6.30010052220e-04
-2.49162916290e-02 3.04419469368e-01 6.31626466360e-04
-2.49109910990e-02 3.05335836463e-01 6.33247746250e-04
-2.49056905690e-02 3.06264228513e-01 6.34873955740e-04
-2.49003900390e-02 3.07204736309e-01 6.36505159150e-04
-2.48950895090e-02 3.08157446353e-01 6.38141421300e-04
-2.48897889790e-02 3.09122440417e-01 6.39782807390e-04
-2.48844884490e-02 3.10099795472e-01 6.41429383060e-04
-2.48791879190e-02 3.11089583404e-01 6.43081214340e-04
-2.48738873890e-02 3.12091870826e-01 6.44738367590e-04
-2.48685868590e-02 3.13106718887e-01 6.46400909500e-04
-2.48632863290e-02 3.14134183144e-01 6.48068907070e-04
-2.48579857990e-02 3.15174313300e-01 6.49742427550e-04
-2.48526852690e-02 3.16227153213e-01 6.51421538420e-04
-2.48473847380e-02 3.17292740592e-01 6.53106307380e-04
-2.48420842080e-02 3.18371106978e-01 6.54796802270e-04
-2.48367836780e-02 3.19462277628e-01 6.56493091090e-04
-2.48314831480e-02 3.20566271412e-01 6.58195241920e-04
-2.48261826180e-02 3.21683100704e-01 6.59903322920e-04
-2.48208820880e-02 3.22812771379e-01 6.61617402280e-04
-2.48155815580e-02 3.23955282684e-01 6.63337548170e-04
-2.48102810280e-02 3.25110627294e-01 6.65063828740e-04
-2.48049804980e-02 3.26278791195e-01 6.66796312050e-04
-2.47996799680e-02 3.27459753767e-01 6.68535066070e-04
-2.47943794380e-02 3.28653487720e-01 6.70280158600e-04
-2.47890789080e-02 3.29859959135e-01 6.72031657290e-04
-2.47837783780e-02 3.31079127486e-01 6.73789629550e-04
-2.47784778480e-02 3.32310945724e-01 6.75554142550e-04
-2.47731773180e-02 3.33555360311e-01 6.77325263170e-04
-2.47678767880e-02 3.34812311261e-01 6.79103057990e-04
-2.47625762580e-02 3.36081732265e-01 6.80887593200e-04
-2.47572757280e-02 3.37363550795e-01 6.82678934650e-04
-2.47519751980e-02 3.38657688169e-01 6.84477147740e-04
-2.47466746670e-02 3.39964059748e-01 6.86282297440e-04
-2.47413741370e-02 3.41282574949e-01 6.88094448220e-04
-2.47360736070e-02 3.42613137515e-01 6.89913664050e-04
-2.47307730770e-02 3.43955645614e-01 6.91740008370e-04
-2.47254725470e-02 3.45309991996e-01 6.93573544030e-04
-2.47201720170e-02 3.46676064186e-01 6.95414333300e-04
-2.47148714870e-02 3.48053744706e-01 6.97262437810e-04
-2.47095709570e-02 3.49442911217e-01 6.99117918550e-04
-2.47042704270e-02 3.50843436746e-01 7.00980835830e-04
-2.46989698970e-02 3.52255189933e-01 7.02851249280e-04
-2.46936693670e-02 3.53678035237e-01 7.04729217790e-04
-2.46883688370e-02 3.55111833199e-01 7.06614799510e-04
-2.46830683070e-02 3.56556440632e-01 7.08508051850e-04
-2.46777677770e-02 3.58011710939e-01 7.10409031410e-04
-2.46724672470e-02 3.59477494361e-01 7.12317794030e-04
-2.46671667170e-02 3.60953638239e-01 7.14234394720e-04
-2.46618661870e-02 3.62439987290e-01 7.16158887660e-04
-2.46565656570e-02 3.63936383925e-01 7.18091326210e-04
-2.46512651270e-02 3.65442668493e-01 7.20031762860e-04
-2.46459645960e-02 3.66958679653e-01 7.21980249260e-04
-2.46406640660e-02 3.68484254668e-01 7.23936836210e-04
-2.46353635360e-02 3.70019229653e-01 7.25901573600e-04
-2.46300630060e-02 3.71563439991e-01 7.27874510480e-04
-2.46247624760e-02 3.73116720627e-01 7.29855695000e-04
-2.46194619460e-02 3.74678906358e-01 7.31845174460e-04
-2.46141614160e-02 3.76249832284e-01 7.33842995260e-04
-2.46088608860e-02 3.77829334046e-01 7.35849202940e-04
-2.46035603560e-02 3.79417248214e-01 7.37863842170e-04
-2.45982598260e-02 3.81013412712e-01 7.39886956750e-04
-2.45929592960e-02 3.82617667023e-01 7.41918589640e-04
-2.45876587660e-02 3.84229852763e-01 7.43958782950e-04
-2.45823582360e-02 3.85849813824e-01 7.46007577980e-04
-2.45770577060e-02 3.87477396926e-01 7.48065015180e-04
-2.45717571760e-02 3.89112451895e-01 7.50131134250e-04
-2.45664566460e-02 3.90754832094e-01 7.52205974060e-04
-2.45611561160e-02 3.92404394715e-01 7.54289572760e-04
-2.45558555860e-02 3.94061001297e-01 7.56381967760e-04
-2.45505550560e-02 3.95724517974e-01 7.58483195730e-04
-2.45452545250e-02 3.97394815929e-01 7.60593292700e-04
-2.45399539950e-02 3.99071771731e-01 7.62712294010e-04
-2.45346534650e-02 4.00755267767e-01 7.64840234380e-04
-2.45293529350e-02 4.02445192621e-01 7.66977147970e-04
-2.45240524050e-02 4.04141441394e-01 7.69123068330e-04
-2.45187518750e-02 4.05843916096e-01 7.71278028550e-04
-2.45134513450e-02 4.07552526105e-01 7.73442061180e-04
-2.45081508150e-02 4.09267188402e-01 7.75615198360e-04
-2.45028502850e-02 4.10987828054e-01 7.77797471850e-04
-2.44975497550e-02 4.12714378522e-01 7.79988913010e-04
-2.44922492250e-02 4.14446781969e-01 7.82189552930e-04
-2.44869486950e-02 4.16184989713e-01 7.84399422440e-04
-2.44816481650e-02 4.17928962524e-01 7.86618552130e-04
-2.44763476350e-02 4.19678670874e-01 7.88846972470e-04
-2.44710471050e-02 4.21434095399e-01 7.91084713800e-04
-2.44657465750e-02 4.23195227119e-01 7.93331806440e-04
-2.44604460450e-02 4.24962067784e-01 7.95588280690e-04
-2.44551455150e-02 4.26734630105e-01 7.97854166940e-04
-2.44498449840e-02 4.28512938097e-01 8.00129495690e-04
-2.44445444540e-02 4.30297027296e-01 8.02414297650e-04
-2.44392439240e-02 4.32086945029e-01 8.04708603750e-04
-2.44339433940e-02 4.33882750622e-01 8.07012445270e-04
-2.44286428640e-02 4.35684515619e-01 8.09325853840e-04
-2.44233423340e-02 4.37492323961e-01 8.11648861560e-04
-2.44180418040e-02 4.39306272147e-01 8.13981501030e-04
-2.44127412740e-02 4.41126469409e-01 8.16323805430e-04
-2.44074407440e-02 4.42953037804e-01 8.18675808590e-04
-2.44021402140e-02 4.44786112289e-01 8.21037545050e-04
-2.43968396840e-02 4.46625840871e-01 8.23409050150e-04
-2.43915391540e-02 4.48472384539e-01 8.25790360070e-04
-2.43862386240e-02 4.50325917343e-01 8.28181511920e-04
-2.43809380940e-02 4.52186626297e-01 8.30582543820e-04
-2.43756375640e-02 4.54054711465e-01 8.32993494920e-04
-2.43703370340e-02 4.55930385657e-01 8.35414405530e-04
-2.43650365040e-02 4.57813874515e-01 8.37845317120e-04
-2.43597359740e-02 4.59705416198e-01 8.40286272480e-04
-2.43544354440e-02 4.61605261243e-01 8.42737315680e-04
-2.43491349130e-02 4.63513672297e-01 8.45198492210e-04
-2.43438343830e-02 4.65430923847e-01 8.47669849010e-04
-2.43385338530e-02 4.67357301858e-01 8.50151434540e-04
-2.43332333230e-02 4.69293103473e-01 8.52643298840e-04
-2.43279327930e-02 4.71238636521e-01 8.55145493570e-04
-2.43226322630e-02 4.73194219089e-01 8.57658072110e-04
-2.43173317330e-02 4.75160179063e-01 8.60181089560e-04
-2.43120312030e-02 4.77136853457e-01 8.62714602800e-04
-2.43067306730e-02 4.79124587988e-01 8.65258670560e-04
-2.43014301430e-02 4.81123736304e-01 8.67813353450e-04
-2.42961296130e-02 4.83134659379e-01 8.70378713980e-04
-2.42908290830e-02 4.85157724716e-01 8.72954816650e-04
-2.42855285530e-02 4.87193305702e-01 8.75541727890e-04
-2.42802280230e-02 4.89241780653e-01 8.78139516170e-04
-2.42749274930e-02 4.91303532104e-01 8.80748252000e-04
-2.42696269630e-02 4.93378945814e-01 8.83368007900e-04
-2.42643264330e-02 4.95468409931e-01 8.85998858500e-04
-2.42590259030e-02 4.97572313976e-01 8.88640880460e-04
-2.42537253730e-02 4.99691047890e-01 8.91294152530e-04
-2.42484248420e-02 5.01825001042e-01 8.93958755510e-04
-2.42431243120e-02 5.03974561168e-01 8.96634772280e-04
-2.42378237820e-02 5.06140113270e-01 8.99322287760e-04
-2.42325232520e-02 5.08322038624e-01 9.02021388870e-04
-2.42272227220e-02 5.10520713664e-01 9.04732164570e-04
-2.42219221920e-02 5.12736508814e-01 9.07454705750e-04
-2.42166216620e-02 5.14969787499e-01 9.10189105250e-04
-2.42113211320e-02 5.17220904943e-01 9.12935457790e-04
-2.42060206020e-02 5.19490207111e-01 9.15693859930e-04
-2.42007200720e-02 5.21778029607e-01 9.18464410010e-04
-2.41954195420e-02 5.24084696527e-01 9.21247208080e-04
-2.41901190120e-02 5.26410519539e-01 9.24042355870e-04
-2.41848184820e-02 5.28755796658e-01 9.26849956670e-04
-2.41795179520e-02 5.31120811358e-01 9.29670115280e-04
-2.41742174220e-02 5.33505831518e-01 9.32502937930e-04
-2.41689168920e-02 5.35911108485e-01 9.35348532190e-04
-2.41636163620e-02 5.38336876108e-01 9.38207006840e-04
-2.41583158320e-02 5.40783349987e-01 9.41078471840e-04
-2.41530153020e-02 5.43250726477e-01 9.43963038180e-04
-2.41477147710e-02 5.45739182040e-01 9.46860817790e-04
-2.41424142410e-02 5.48248872484e-01 9.49771923410e-04
-2.41371137110e-02 5.50779932239e-01 9.52696468510e-04
-2.41318131810e-02 5.53332473849e-01 9.55634567170e-04
-2.41265126510e-02 5.55906587299e-01 9.58586333920e-04
-2.41212121210e-02 5.58502339656e-01 9.61551883660e-04
-2.41159115910e-02 5.61119774515e-01 9.64531331520e-04
-2.41106110610e-02 5.63758911784e-01 9.67524792730e-04
-2.41053105310e-02 5.66419747263e-01 9.70532382520e-04
-2.41000100010e-02 5.69102252476e-01 9.73554215940e-04
-2.40947094710e-02 5.71806374522e-01 9.76590407780e-04
-2.40894089410e-02 5.74532035941e-01 9.79641072400e-04
-2.40841084110e-02 5.77279134675e-01 9.82706323640e-04
-2.40788078810e-02 5.80047544168e-01 9.85786274650e-04
-2.40735073510e-02 5.82837113322e-01 9.88881037780e-04
-2.40682068210e-02 5.85647666765e-01 9.91990724450e-04
-2.40629062910e-02 5.88479004979e-01 9.95115445040e-04
-2.40576057610e-02 5.91330904548e-01 9.98255308720e-04
-2.40523052310e-02 5.94203118458e-01 1.00141042330e-03
-2.40470047000e-02 5.97095376456e-01 1.00458089540e-03
-2.40417041700e-02 6.00007385406e-01 1.00776682960e-03
-2.40364036400e-02 6.02938829686e-01 1.01096832940e-03
-2.40311031100e-02 6.05889371619e-01 1.01418549600e-03
-2.40258025800e-02 6.08858652003e-01 1.01741842890e-03
-2.40205020500e-02 6.11846290544e-01 1.02066722570e-03
-2.40152015200e-02 6.14851886400e-01 1.02393198170e-03
-2.40099009900e-02 6.17875018615e-01 1.02721278990e-03
-2.40046004600e-02 6.20915246797e-01 1.03050974130e-03
-2.39992999300e-02 6.23972111498e-01 1.03382292410e-03
-2.39939994000e-02 6.27045134847e-01 1.03715242410e-03
-2.39886988700e-02 6.30133821011e-01 1.04049832450e-03
-2.39833983400e-02 6.33237656787e-01 1.04386070570e-03
-2.39780978100e-02 6.36356112029e-01 1.04723964530e-03
-2.39727972800e-02 6.39488640164e-01 1.05063521810e-03
-2.39674967500e-02 6.42634678687e-01 1.05404749590e-03
-2.39621962200e-02 6.45793649613e-01 1.05747654720e-03
-2.39568956900e-02 6.48964959835e-01 1.06092243760e-03
-2.39515951600e-02 6.52148001592e-01 1.06438522950e-03
-2.39462946290e-02 6.55342152811e-01 1.06786498170e-03
-2.39409940990e-02 6.58546777426e-01 1.07136174990e-03
-2.39356935690e-02 6.61761225679e-01 1.07487558620e-03
-2.39303930390e-02 6.64984834459e-01 1.07840653940e-03
-2.39250925090e-02 6.68216927380e-01 1.08195465440e-03
-2.39197919790e-02 6.71456815171e-01 1.08551997270e-03
-2.39144914490e-02 6.74703795645e-01 1.08910253180e-03
-2.39091909190e-02 6.77957153973e-01 1.09270236570e-03
-2.39038903890e-02 6.81216162715e-01 1.09631950440e-03
-2.38985898590e-02 6.84480081787e-01 1.09995397390e-03
-2.38932893290e-02 6.87748158661e-01 1.10360579630e-03
-2.38879887990e-02 6.91019628153e-01 1.10727498970e-03
-2.38826882690e-02 6.94293712513e-01 1.11096156790e-03
-2.38773877390e-02 6.97569621283e-01 1.11466554060e-03
-2.38720872090e-02 7.00846551217e-01 1.11838691320e-03
-2.38667866790e-02 7.04123686093e-01 1.12212568680e-03
-2.38614861490e-02 7.07400196672e-01 1.12588185810e-03
-2.38561856190e-02 7.10675240386e-01 1.12965541930e-03
-2.38508850890e-02 7.13947961293e-01 1.13344635810e-03
-2.38455845580e-02 7.17217489778e-01 1.13725465760e-03
-2.38402840280e-02 7.20482942423e-01 1.14108029600e-03
-2.38349834980e-02 7.23743421722e-01 1.14492324690e-03
-2.38296829680e-02 7.26998016023e-01 1.14878347930e-03
-2.38243824380e-02 7.30245799235e-01 1.15266095670e-03
-2.38190819080e-02 7.33485830741e-01 1.15655563820e-03
-2.38137813780e-02 7.36717155274e-01 1.16046747740e-03
-2.38084808480e-02 7.39938802785e-01 1.16439642310e-03
-2.38031803180e-02 7.43149788457e-01 1.16834241850e-03
-2.37978797880e-02 7.46349112747e-01 1.17230540170e-03
-2.37925792580e-02 7.49535761402e-01 1.17628530550e-03
-2.37872787280e-02 7.52708705727e-01 1.18028205710e-03
-2.37819781980e-02 7.55866902767e-01 1.18429557810e-03
-2.37766776680e-02 7.59009295765e-01 1.18832578470e-03
-2.37713771380e-02 7.62134814591e-01 1.19237258730e-03
-2.37660766080e-02 7.65242376423e-01 1.19643589050e-03
-2.37607760780e-02 7.68330886460e-01 1.20051559310e-03
-2.37554755480e-02 7.71399238884e-01 1.20461158810e-03
-2.37501750180e-02 7.74446317970e-01 1.20872376260e-03
-2.37448744870e-02 7.77470999370e-01 1.21285199760e-03
-2.37395739570e-02 7.80472151576e-01 1.21699616830e-03
-2.37342734270e-02 7.83448637640e-01 1.22115614350e-03
-2.37289728970e-02 7.86399317092e-01 1.22533178630e-03
-2.37236723670e-02 7.89323048124e-01 1.22952295370e-03
-2.37183718370e-02 7.92218689943e-01 1.23372949630e-03
-2.37130713070e-02 7.95085105470e-01 1.23795125920e-03
-2.37077707770e-02 7.97921164197e-01 1.24218808100e-03
-2.37024702470e-02 8.00725745466e-01 1.24643979470e-03
-2.36971697170e-02 8.03497741800e-01 1.25070622710e-03
-2.36918691870e-02 8.06236062675e-01 1.25498719960e-03
-2.36865686570e-02 8.08939638469e-01 1.25928252760e-03
-2.36812681270e-02 8.11607424761e-01 1.26359202110e-03
-2.36759675970e-02 8.14238406752e-01 1.26791548460e-03
-2.36706670670e-02 8.16831603995e-01 1.27225271760e-03
-2.36653665370e-02 8.19386075424e-01 1.27660351430e-03
-2.36600660070e-02 8.21900924457e-01 1.28096766450e-03
-2.36547654770e-02 8.24375304340e-01 1.28534495310e-03
-2.36494649460e-02 8.26808423787e-01 1.28973516120e-03
-2.36441644160e-02 8.29199552510e-01 1.29413806580e-03
-2.36388638860e-02 8.31548027079e-01 1.29855344040e-03
-2.36335633560e-02 8.33853256701e-01 1.30298105540e-03
-2.36282628260e-02 8.36114729139e-01 1.30742067830e-03
-2.36229622960e-02 8.38332016580e-01 1.31187207470e-03
-2.36176617660e-02 8.40504781463e-01 1.31633500810e-03
-2.36123612360e-02 8.42632782216e-01 1.32080924080e-03
-2.36070607060e-02 8.44715878816e-01 1.32529453440e-03
-2.36017601760e-02 8.46754038209e-01 1.32979065020e-03
-2.35964596460e-02 8.48747339479e-01 1.33429735010e-03
-2.35911591160e-02 8.50695978711e-01 1.33881439700e-03
-2.35858585860e-02 8.52600273489e-01 1.34334155530e-03
-2.35805580560e-02 8.54460667029e-01 1.34787859200e-03
-2.35752575260e-02 8.56277731852e-01 1.35242527700e-03
-2.35699569960e-02 8.58052172974e-01 1.35698138400e-03
-2.35646564660e-02 8.59784830479e-01 1.36154669100e-03
-2.35593559360e-02 8.61476681555e-01 1.36612098150e-03
-2.35540554060e-02 8.63128841945e-01 1.37070404470e-03
-2.35487548750e-02 8.64742566568e-01 1.37529567650e-03
-2.35434543450e-02 8.66319249594e-01 1.37989568020e-03
-2.35381538150e-02 8.67860423616e-01 1.38450386720e-03
-2.35328532850e-02 8.69367758182e-01 1.38912005800e-03
-2.35275527550e-02 8.70843057454e-01 1.39374408230e-03
-2.35222522250e-02 8.72288257129e-01 1.39837578040e-03
-2.35169516950e-02 8.73705420400e-01 1.40301500340e-03
-2.35116511650e-02 8.75096733365e-01 1.40766161390e-03
-2.35063506350e-02 8.76464499284e-01 1.41231548710e-03
-2.35010501050e-02 8.77811132398e-01 1.41697651070e-03
-2.34957495750e-02 8.79139150661e-01 1.42164458580e-03
-2.34904490450e-02 8.80451167888e-01 1.42631962750e-03
-2.34851485150e-02 8.81749885205e-01 1.43100156520e-03
-2.34798479850e-02 8.83038081705e-01 1.43569034300e-03
-2.34745474550e-02 8.84318604636e-01 1.44038592010e-03
-2.34692469250e-02 8.85594358843e-01 1.44508827130e-03
-2.34639463950e-02 8.86868295833e-01 1.44979738680e-03
-2.34586458650e-02 8.88143402410e-01 1.45451327290e-03
-2.34533453350e-02 8.89422688842e-01 1.45923595180e-03
-2.34480448040e-02 8.90709176772e-01 1.46396546180e-03
-2.34427442740e-02 8.92005886998e-01 1.46870185700e-03
-2.34374437440e-02 8.93315827039e-01 1.47344520780e-03
-2.34321432140e-02 8.94641978668e-01 1.47819560020e-03
-2.34268426840e-02 8.95987285580e-01 1.48295313600e-03
-2.34215421540e-02 8.97354641052e-01 1.48771793220e-03
-2.34162416240e-02 8.98746876006e-01 1.49249012090e-03
-2.34109410940e-02 9.00166747238e-01 1.49726984890e-03
-2.34056405640e-02 9.01616926060e-01 1.50205727710e-03
-2.34003400340e-02 9.03099987604e-01 1.50685258010e-03
-2.33950395040e-02 9.04618400424e-01 1.51165594550e-03
-2.33897389740e-02 9.06174516897e-01 1.51646757370e-03
-2.33844384440e-02 9.07770564347e-01 1.52128767670e-03
-2.33791379140e-02 9.09408636834e-01 1.52611647750e-03
-2.33738373840e-02 9.11090687813e-01 1.53095420970e-03
-2.33685368540e-02 9.12818523746e-01 1.53580111640e-03
-2.33632363240e-02 9.14593798531e-01 1.54065744950e-03
-2.33579357940e-02 9.16418008863e-01 1.54552346880e-03
-2.33526352640e-02 9.18292490775e-01 1.55039944130e-03
-2.33473347330e-02 9.20218416906e-01 1.55528564020e-03
-2.33420342030e-02 9.22196794934e-01 1.56018234380e-03
-2.33367336730e-02 9.24228467034e-01 1.56508983540e-03
-2.33314331430e-02 9.26314110233e-01 1.57000840130e-03
-2.33261326130e-02 9.28454237826e-01 1.57493833090e-03
-2.33208320830e-02 9.30649201669e-01 1.57987991540e-03
-2.33155315530e-02 9.32899195556e-01 1.58483344690e-03
-2.33102310230e-02 9.35204259297e-01 1.58979921800e-03
-2.33049304930e-02 9.37564283681e-01 1.59477752030e-03
-2.32996299630e-02 9.39979016365e-01 1.59976864450e-03
-2.32943294330e-02 9.42448068313e-01 1.60477287890e-03
-2.32890289030e-02 9.44970921018e-01 1.60979050920e-03
-2.32837283730e-02 9.47546934249e-01 1.61482181770e-03
-2.32784278430e-02 9.50175354423e-01 1.61986708260e-03
-2.32731273130e-02 9.52855323357e-01 1.62492657780e-03
-2.32678267830e-02 9.55585887422e-01 1.63000057170e-03
-2.32625262530e-02 9.58366007150e-01 1.63508932760e-03
-2.32572257230e-02 9.61194566817e-01 1.64019310260e-03
-2.32519251930e-02 9.64070384424e-01 1.64531214770e-03
-2.32466246620e-02 9.66992221777e-01 1.65044670730e-03
-2.32413241320e-02 9.69958794351e-01 1.65559701880e-03
-2.32360236020e-02 9.72968781462e-01 1.66076331290e-03
-2.32307230720e-02 9.76020836061e-01 1.66594581280e-03
-2.32254225420e-02 9.79113594505e-01 1.67114473470e-03
-2.32201220120e-02 9.82245686110e-01 1.67636028750e-03
-2.32148214820e-02 9.85415742354e-01 1.68159267280e-03
-2.32095209520e-02 9.88622405793e-01 1.68684208480e-03
-2.32042204220e-02 9.91864338737e-01 1.69210871100e-03
-2.31989198920e-02 9.95140231292e-01 1.69739273160e-03
-2.31936193620e-02 9.98448809183e-01 1.70269432010e-03
-2.31883188320e-02 1.00178884100e+00 1.70801364360e-03
-2.31830183020e-02 1.00515914500e+00 1.71335086290e-03
-2.31777177720e-02 1.00855859531e+00 1.71870613260e-03
-2.31724172420e-02 1.01198612778e+00 1.72407960200e-03
-2.31671167120e-02 1.01544074503e+00 1.72947141470e-03
-2.31618161820e-02 1.01892152124e+00 1.73488170980e-03
-2.31565156520e-02 1.02242760617e+00 1.74031062150e-03
-2.31512151220e-02 1.02595822856e+00 1.74575828030e-03
-2.31459145910e-02 1.02951269928e+00 1.75122481260e-03
-2.31406140610e-02 1.03309041353e+00 1.75671034210e-03
-2.31353135310e-02 1.03669085274e+00 1.76221498920e-03
-2.31300130010e-02 1.04031358574e+00 1.76773887230e-03
-2.31247124710e-02 1.04395826951e+00 1.77328210820e-03
-2.31194119410e-02 1.04762464928e+00 1.77884481180e-03
-2.31141114110e-02 1.05131255807e+00 1.78442709760e-03
-2.31088108810e-02 1.05502191584e+00 1.79002907950e-03
-2.31035103510e-02 1.05875272794e+00 1.79565087130e-03
-2.30982098210e-02 1.06250508314e+00 1.80129258740e-03
-2.30929092910e-02 1.06627915117e+00 1.80695434320e-03
-2.30876087610e-02 1.07007517975e+00 1.81263625530e-03
-2.30823082310e-02 1.07389349109e+00 1.81833844190e-03
-2.30770077010e-02 1.07773447814e+00 1.82406102340e-03
-2.30717071710e-02 1.08159860013e+00 1.82980412280e-03
-2.30664066410e-02 1.08548637791e+00 1.83556786560e-03
-2.30611061110e-02 1.08939838890e+00 1.84135238050e-03
-2.30558055810e-02 1.09333526148e+00 1.84715779960e-03
-2.30505050510e-02 1.09729766928e+00 1.85298425830e-03
-2.30452045200e-02 1.10128632514e+00 1.85883189600e-03
-2.30399039900e-02 1.10530197465e+00 1.86470085620e-03
-2.30346034600e-02 1.10934538959e+00 1.87059128620e-03
-2.30293029300e-02 1.11341736124e+00 1.87650333760e-03
-2.30240024000e-02 1.11751869340e+00 1.88243716640e-03
-2.30187018700e-02 1.12165019543e+00 1.88839293280e-03
-2.30134013400e-02 1.12581267527e+00 1.89437080120e-03
-2.30081008100e-02 1.13000693228e+00 1.90037094030e-03
-2.30028002800e-02 1.13423375043e+00 1.90639352320e-03
-2.29974997500e-02 1.13849389139e+00 1.91243872660e-03
-2.29921992200e-02 1.14278808788e+00 1.91850673150e-03
-2.29868986900e-02 1.14711703730e+00 1.92459772230e-03
-2.29815981600e-02 1.15148139550e+00 1.93071188710e-03
-2.29762976300e-02 1.15588177119e+00 1.93684941720e-03
-2.29709971000e-02 1.16031872043e+00 1.94301050660e-03
-2.29656965700e-02 1.16479274187e+00 1.94919535230e-03
-2.29603960400e-02 1.16930427237e+00 1.95540415350e-03
-2.29550955100e-02 1.17385368322e+00 1.96163711130e-03
-2.29497949790e-02 1.17844127704e+00 1.96789442830e-03
-2.29444944490e-02 1.18306728529e+00 1.97417630870e-03
-2.29391939190e-02 1.18773186653e+00 1.98048295720e-03
-2.29338933890e-02 1.19243510540e+00 1.98681457900e-03
-2.29285928590e-02 1.19717701238e+00 1.99317137950e-03
-2.29232923290e-02 1.20195752437e+00 1.99955356380e-03
-2.29179917990e-02 1.20677650595e+00 2.00596133590e-03
-2.29126912690e-02 1.21163375167e+00 2.01239489930e-03
-2.29073907390e-02 1.21652898889e+00 2.01885445540e-03
-2.29020902090e-02 1.22146188164e+00 2.02534020440e-03
-2.28967896790e-02 1.22643203505e+00 2.03185234400e-03
-2.28914891490e-02 1.23143900072e+00 2.03839106970e-03
-2.28861886190e-02 1.23648228261e+00 2.04495657430e-03
-2.28808880890e-02 1.24156134377e+00 2.05154904790e-03
-2.28755875590e-02 1.24667561360e+00 2.05816867740e-03
-2.28702870290e-02 1.25182449561e+00 2.06481564650e-03
-2.28649864990e-02 1.25700737582e+00 2.07149013580e-03
-2.28596859690e-02 1.26222363150e+00 2.07819232250e-03
-2.28543854390e-02 1.26747264020e+00 2.08492238050e-03
-2.28490849080e-02 1.27275378924e+00 2.09168048050e-03
-2.28437843780e-02 1.27806648513e+00 2.09846679000e-03
-2.28384838480e-02 1.28341016336e+00 2.10528147350e-03
-2.28331833180e-02 1.28878429803e+00 2.11212469270e-03
-2.28278827880e-02 1.29418841146e+00 2.11899660680e-03
-2.28225822580e-02 1.29962208367e+00 2.12589737280e-03
-2.28172817280e-02 1.30508496168e+00 2.13282714570e-03
-2.28119811980e-02 1.31057676834e+00 2.13978607910e-03
-2.28066806680e-02 1.31609731091e+00 2.14677432560e-03
-2.28013801380e-02 1.32164648915e+00 2.15379203730e-03
-2.27960796080e-02 1.32722430284e+00 2.16083936620e-03
-2.27907790780e-02 1.33283085870e+00 2.16791646500e-03
-2.27854785480e-02 1.33846637675e+00 2.17502348730e-03
-2.27801780180e-02 1.34413119585e+00 2.18216058890e-03
-2.27748774880e-02 1.34982577864e+00 2.18932792770e-03
-2.27695769580e-02 1.35555071561e+00 2.19652566490e-03
-2.27642764280e-02 1.36130672847e+00 2.20375396550e-03
-2.27589758980e-02 1.36709467258e+00 2.21101299910e-03
-2.27536753680e-02 1.37291553882e+00 2.21830294050e-03
-2.27483748370e-02 1.37877045429e+00 2.22562397040e-03
-2.27430743070e-02 1.38466068259e+00 2.23297627650e-03
-2.27377737770e-02 1.39058762315e+00 2.24036005350e-03
-2.27324732470e-02 1.39655280967e+00 2.24777550470e-03
-2.27271727170e-02 1.40255790810e+00 2.25522284190e-03
-2.27218721870e-02 1.40860471377e+00 2.26270228650e-03
-2.27165716570e-02 1.41469514794e+00 2.27021407030e-03
-2.27112711270e-02 1.42083125375e+00 2.27775843580e-03
-2.27059705970e-02 1.42701519158e+00 2.28533563690e-03
-2.27006700670e-02 1.43324923405e+00 2.29294593960e-03
-2.26953695370e-02 1.43953576047e+00 2.30058962270e-03
-2.26900690070e-02 1.44587725098e+00 2.30826697800e-03
-2.26847684770e-02 1.45227628041e+00 2.31597831110e-03
-2.26794679470e-02 1.45873551185e+00 2.32372394150e-03
-2.26741674170e-02 1.46525769016e+00 2.33150420360e-03
-2.26688668870e-02 1.47184563519e+00 2.33931944640e-03
-2.26635663570e-02 1.47850223503e+00 2.34717003470e-03
-2.26582658270e-02 1.48523043934e+00 2.35505634860e-03
-2.26529652970e-02 1.49203325251e+00 2.36297878420e-03
-2.26476647660e-02 1.49891372721e+00 2.37093775390e-03
-2.26423642360e-02 1.50587495780e+00 2.37893368650e-03
-2.26370637060e-02 1.51292007409e+00 2.38696702750e-03
-2.26317631760e-02 1.52005223522e+00 2.39503823900e-03
-2.26264626460e-02 1.52727462400e+00 2.40314780010e-03
-2.26211621160e-02 1.53459044114e+00 2.41129620700e-03
-2.26158615860e-02 1.54200290017e+00 2.41948397270e-03
-2.26105610560e-02 1.54951522240e+00 2.42771162750e-03
-2.26052605260e-02 1.55713063236e+00 2.43597971880e-03
-2.25999599960e-02 1.56485235344e+00 2.44428881110e-03
-2.25946594660e-02 1.57268360399e+00 2.45263948600e-03
-2.25893589360e-02 1.58062759363e+00 2.46103234200e-03
-2.25840584060e-02 1.58868751988e+00 2.46946799490e-03
-2.25787578760e-02 1.59686656524e+00 2.47794707710e-03
-2.25734573460e-02 1.60516789431e+00 2.48647023780e-03
-2.25681568160e-02 1.61359465147e+00 2.49503814320e-03
-2.25628562860e-02 1.62214995861e+00 2.50365147580e-03
-2.25575557560e-02 1.63083691309e+00 2.51231093450e-03
-2.25522552260e-02 1.63965858604e+00 2.52101723480e-03
-2.25469546950e-02 1.64861802073e+00 2.52977110820e-03
-2.25416541650e-02 1.65771823124e+00 2.53857330200e-03
-2.25363536350e-02 1.66696220091e+00 2.54742457980e-03
-2.25310531050e-02 1.67635288134e+00 2.55632572040e-03
-2.25257525750e-02 1.68589319127e+00 2.56527751830e-03
-2.25204520450e-02 1.69558601523e+00 2.57428078350e-03
-2.25151515150e-02 1.70543420278e+00 2.58333634080e-03
-2.25098509850e-02 1.71544056723e+00 2.59244503020e-03
-2.25045504550e-02 1.72560788462e+00 2.60160770630e-03
-2.24992499250e-02 1.73593889247e+00 2.61082523810e-03
-2.24939493950e-02 1.74643628870e+00 2.62009850940e-03
-2.24886488650e-02 1.75710273014e+00 2.62942841760e-03
-2.24833483350e-02 1.76794083117e+00 2.63881587410e-03
-2.24780478050e-02 1.77895316222e+00 2.64826180430e-03
-2.24727472750e-02 1.79014224785e+00 2.65776714650e-03
-2.24674467450e-02 1.80151056515e+00 2.66733285250e-03
-2.24621462150e-02 1.81306054155e+00 2.67695988690e-03
-2.24568456850e-02 1.82479455261e+00 2.68664922680e-03
-2.24515451550e-02 1.83671491975e+00 2.69640186180e-03
-2.24462446240e-02 1.84882390759e+00 2.70621879340e-03
-2.24409440940e-02 1.86112372122e+00 2.71610103480e-03
-2.24356435640e-02 1.87361650330e+00 2.72604961070e-03
-2.24303430340e-02 1.88630433085e+00 2.73606555680e-03
-2.24250425040e-02 1.89918921194e+00 2.74614991930e-03
-2.24197419740e-02 1.91227308208e+00 2.75630375490e-03
-2.24144414440e-02 1.92555780102e+00 2.76652813010e-03
-2.24091409140e-02 1.93904514810e+00 2.77682412070e-03
-2.24038403840e-02 1.95273681849e+00 2.78719281160e-03
-2.23985398540e-02 1.96663441938e+00 2.79763529640e-03
-2.23932393240e-02 1.98073946534e+00 2.80815267650e-03
-2.23879387940e-02 1.99505337335e+00 2.81874606100e-03
-2.23826382640e-02 2.00957745892e+00 2.82941656580e-03
-2.23773377340e-02 2.02431293092e+00 2.84016531340e-03
-2.23720372040e-02 2.03926088656e+00 2.85099343210e-03
-2.23667366740e-02 2.05442230667e+00 2.86190205520e-03
-2.23614361440e-02 2.06979805061e+00 2.87289232080e-03
-2.23561356140e-02 2.08538885116e+00 2.88396537090e-03
-2.23508350840e-02 2.10119530909e+00 2.89512235040e-03
-2.23455345530e-02 2.11721788846e+00 2.90636440710e-03
-2.23402340230e-02 2.13345691092e+00 2.91769269020e-03
-2.23349334930e-02 2.14991255088e+00 2.92910834980e-03
-2.23296329630e-02 2.16658482998e+00 2.94061253630e-03
-2.23243324330e-02 2.18347361283e+00 2.95220639930e-03
-2.23190319030e-02 2.20057860092e+00 2.96389108670e-03
-2.23137313730e-02 2.21789932869e+00 2.97566774430e-03
-2.23084308430e-02 2.23543515790e+00 2.98753751400e-03
-2.23031303130e-02 2.25318527421e+00 2.99950153370e-03
-2.22978297830e-02 2.27114868172e+00 3.01156093590e-03
-2.22925292530e-02 2.28932419979e+00 3.02371684700e-03
-2.22872287230e-02 2.30771045853e+00 3.03597038590e-03
-2.22819281930e-02 2.32630589552e+00 3.04832266330e-03
-2.22766276630e-02 2.34510875290e+00 3.06077478070e-03
-2.22713271330e-02 2.36411707449e+00 3.07332782880e-03
-2.22660266030e-02 2.38332870316e+00 3.08598288740e-03
-2.22607260730e-02 2.40274127950e+00 3.09874102330e-03
-2.22554255430e-02 2.42235223995e+00 3.11160329000e-03
-2.22501250130e-02 2.44215881647e+00 3.12457072620e-03
-2.22448244820e-02 2.46215803623e+00 3.13764435470e-03
-2.22395239520e-02 2.48234672194e+00 3.15082518170e-03
-2.22342234220e-02 2.50272149306e+00 3.16411419500e-03
-2.22289228920e-02 2.52327876812e+00 3.17751236400e-03
-2.22236223620e-02 2.54401476696e+00 3.19102063740e-03
-2.22183218320e-02 2.56492551374e+00 3.20463994330e-03
-2.22130213020e-02 2.58600684277e+00 3.21837118730e-03
-2.22077207720e-02 2.60725440197e+00 3.23221525220e-03
-2.22024202420e-02 2.62866366027e+00 3.24617299640e-03
-2.21971197120e-02 2.65022991376e+00 3.26024525370e-03
-2.21918191820e-02 2.67194829467e+00 3.27443283180e-03
-2.21865186520e-02 2.69381377912e+00 3.28873651190e-03
-2.21812181220e-02 2.71582119874e+00 3.30315704740e-03
-2.21759175920e-02 2.73796524961e+00 3.31769516400e-03
-2.21706170620e-02 2.76024050630e+00 3.33235155830e-03
-2.21653165320e-02 2.78264143343e+00 3.34712689760e-03
-2.21600160020e-02 2.80516240029e+00 3.36202181930e-03
-2.21547154720e-02 2.82779769539e+00 3.37703693050e-03
-2.21494149410e-02 2.85054154285e+00 3.39217280750e-03
-2.21441144110e-02 2.87338811875e+00 3.40742999590e-03
-2.21388138810e-02 2.89633156902e+00 3.42280900990e-03
-2.21335133510e-02 2.91936602774e+00 3.43831033290e-03
-2.21282128210e-02 2.94248563654e+00 3.45393441700e-03
-2.21229122910e-02 2.96568456472e+00 3.46968168330e-03
-2.21176117610e-02 2.98895702921e+00 3.48555252230e-03
-2.21123112310e-02 3.01229731609e+00 3.50154729420e-03
-2.21070107010e-02 3.03569980276e+00 3.51766632920e-03
-2.21017101710e-02 3.05915897867e+00 3.53390992830e-03
-2.20964096410e-02 3.08266946890e+00 3.55027836400e-03
-2.20911091110e-02 3.10622605593e+00 3.56677188110e-03
-2.20858085810e-02 3.12982370195e+00 3.58339069750e-03
-2.20805080510e-02 3.15345757271e+00 3.60013500570e-03
-2.20752075210e-02 3.17712305880e+00 3.61700497350e-03
-2.20699069910e-02 3.20081579797e+00 3.63400074550e-03
-2.20646064610e-02 3.22453169854e+00 3.65112244480e-03
-2.20593059310e-02 3.24826695870e+00 3.66837017420e-03
-2.20540054010e-02 3.27201808981e+00 3.68574401800e-03
-2.20487048700e-02 3.29578193527e+00 3.70324404360e-03
-2.20434043400e-02 3.31955569104e+00 3.72087030380e-03
-2.20381038100e-02 3.34333692408e+00 3.73862283810e-03
-2.20328032800e-02 3.36712359120e+00 3.75650167540e-03
-2.20275027500e-02 3.39091405543e+00 3.77450683590e-03
-2.20222022200e-02 3.41470710242e+00 3.79263833340e-03
-2.20169016900e-02 3.43850195550e+00 3.81089617740e-03
-2.20116011600e-02 3.46229828961e+00 3.82928037570e-03
-2.20063006300e-02 3.48609624353e+00 3.84779093700e-03
-2.20010001000e-02 3.50989643257e+00 3.86642787320e-03
-2.19956995700e-02 3.53369995730e+00 3.88519120190e-03
-2.19903990400e-02 3.55750841347e+00 3.90408094940e-03
-2.19850985100e-02 3.58132389924e+00 3.92309715290e-03
-2.19797979800e-02 3.60514902186e+00 3.94223986360e-03
-2.19744974500e-02 3.62898690216e+00 3.96150914940e-03
-2.19691969200e-02 3.65284117884e+00 3.98090509710e-03
-2.19638963900e-02 3.67671601026e+00 4.00042781610e-03
-2.19585958600e-02 3.70061607622e+00 4.02007744020e-03
-2.19532953300e-02 3.72454657726e+00 4.03985413100e-03
-2.19479947990e-02 3.74851323318e+00 4.05975808070e-03
-2.19426942690e-02 3.77252228069e+00 4.07978951420e-03
-2.19373937390e-02 3.79658046938e+00 4.09994869240e-03
-2.19320932090e-02 3.82069505652e+00 4.12023591490e-03
-2.19267926790e-02 3.84487380058e+00 4.14065152230e-03
-2.19214921490e-02 3.86912495400e+00 4.16119589910e-03
-2.19161916190e-02 3.89345725510e+00 4.18186947610e-03
-2.19108910890e-02 3.91787991699e+00 4.20267273320e-03
-2.19055905590e-02 3.94240261853e+00 4.22360620160e-03
-2.19002900290e-02 3.96703549054e+00 4.24467046620e-03
-2.18949894990e-02 3.99178910496e+00 4.26586616810e-03
-2.18896889690e-02 4.01667445893e+00 4.28719400700e-03
-2.18843884390e-02 4.04170296092e+00 4.30865474280e-03
-2.18790879090e-02 4.06688641454e+00 4.33024919830e-03
-2.18737873790e-02 4.09223700059e+00 4.35197826110e-03
-2.18684868490e-02 4.11776726073e+00 4.37384288500e-03
-2.18631863190e-02 4.14349007656e+00 4.39584409260e-03
-2.18578857890e-02 4.16941865058e+00 4.41798297640e-03
-2.18525852590e-02 4.19556648530e+00 4.44026070060e-03
-2.18472847280e-02 4.22194736085e+00 4.46267850260e-03
-2.18419841980e-02 4.24857531252e+00 4.48523769440e-03
-2.18366836680e-02 4.27546460632e+00 4.50793966370e-03
-2.18313831380e-02 4.30262971541e+00 4.53078587490e-03
-2.18260826080e-02 4.33008529396e+00 4.55377787050e-03
-2.18207820780e-02 4.35784615093e+00 4.57691727130e-03
-2.18154815480e-02 4.38592722373e+00 4.60020577780e-03
-2.18101810180e-02 4.41434354974e+00 4.62364516990e-03
-2.18048804880e-02 4.44311023890e+00 4.64723730820e-03
-2.17995799580e-02 4.47224244461e+00 4.67098413340e-03
-2.17942794280e-02 4.50175533463e+00 4.69488766680e-03
-2.17889788980e-02 4.53166406121e+00 4.71895001040e-03
-2.17836783680e-02 4.56198373184e+00 4.74317334610e-03
-2.17783778380e-02 4.59272937903e+00 4.76755993580e-03
-2.17730773080e-02 4.62391593002e+00 4.79211212060e-03
-2.17677767780e-02 4.65555817697e+00 4.81683232030e-03
-2.17624762480e-02 4.68767074753e+00 4.84172303200e-03
-2.17571757180e-02 4.72026807510e+00 4.86678682990e-03
-2.17518751880e-02 4.75336436940e+00 4.89202636330e-03
-2.17465746570e-02 4.78697358832e+00 4.91744435580e-03
-2.17412741270e-02 4.82110941007e+00 4.94304360350e-03
-2.17359735970e-02 4.85578520535e+00 4.96882697370e-03
-2.17306730670e-02 4.89101401245e+00 4.99479740260e-03
-2.17253725370e-02 4.92680851069e+00 5.02095789410e-03
-2.17200720070e-02 4.96318099689e+00 5.04731151710e-03
-2.17147714770e-02 5.00014336241e+00 5.07386140380e-03
-2.17094709470e-02 5.03770707127e+00 5.10061074720e-03
-2.17041704170e-02 5.07588314023e+00 5.12756279890e-03
-2.16988698870e-02 5.11468211897e+00 5.15472086640e-03
-2.16935693570e-02 5.15411407412e+00 5.18208831060e-03
-2.16882688270e-02 5.19418857153e+00 5.20966854350e-03
-2.16829682970e-02 5.23491466365e+00 5.23746502470e-03
-2.16776677670e-02 5.27630087526e+00 5.26548125950e-03
-2.16723672370e-02 5.31835519287e+00 5.29372079540e-03
-2.16670667070e-02 5.36108505533e+00 5.32218721930e-03
-2.16617661770e-02 5.40449734498e+00 5.35088415500e-03
-2.16564656470e-02 5.44859838123e+00 5.37981525940e-03
-2.16511651170e-02 5.49339391568e+00 5.40898422030e-03
-2.16458645860e-02 5.53888912799e+00 5.43839475280e-03
-2.16405640560e-02 5.58508862394e+00 5.46805059650e-03
-2.16352635260e-02 5.63199643456e+00 5.49795551250e-03
-2.16299629960e-02 5.67961601552e+00 5.52811328010e-03
-2.16246624660e-02 5.72795024978e+00 5.55852769410e-03
-2.16193619360e-02 5.77700144964e+00 5.58920256140e-03
-2.16140614060e-02 5.82677136095e+00 5.62014169820e-03
-2.16087608760e-02 5.87726116752e+00 5.65134892700e-03
-2.16034603460e-02 5.92847149726e+00 5.68282807380e-03
-2.15981598160e-02 5.98040242870e+00 5.71458296470e-03
-2.15928592860e-02 6.03305349931e+00 5.74661742350e-03
-2.15875587560e-02 6.08642371319e+00 5.77893526890e-03
-2.15822582260e-02 6.14051155110e+00 5.81154031120e-03
-2.15769576960e-02 6.19531498055e+00 5.84443635020e-03
-2.15716571660e-02 6.25083146681e+00 5.87762717200e-03
-2.15663566360e-02 6.30705798438e+00 5.91111654670e-03
-2.15610561060e-02 6.36399103012e+00 5.94490822600e-03
-2.15557555760e-02 6.42162663666e+00 5.97900594030e-03
-2.15504550460e-02 6.47996038616e+00 6.01341339660e-03
-2.15451545150e-02 6.53898742593e+00 6.04813427610e-03
-2.15398539850e-02 6.59870248402e+00 6.08317223210e-03
-2.15345534550e-02 6.65909988680e+00 6.11853088780e-03
-2.15292529250e-02 6.72017357552e+00 6.15421383410e-03
-2.15239523950e-02 6.78191712660e+00 6.19022462790e-03
-2.15186518650e-02 6.84432377071e+00 6.22656679000e-03
-2.15133513350e-02 6.90738641308e+00 6.26324380370e-03
-2.15080508050e-02 6.97109765647e+00 6.30025911300e-03
-2.15027502750e-02 7.03544982323e+00 6.33761612100e-03
-2.14974497450e-02 7.10043497958e+00 6.37531818880e-03
-2.14921492150e-02 7.16604496103e+00 6.41336863420e-03
-2.14868486850e-02 7.23227139762e+00 6.45177073040e-03
-2.14815481550e-02 7.29910574200e+00 6.49052770520e-03
-2.14762476250e-02 7.36653929651e+00 6.52964274040e-03
-2.14709470950e-02 7.43456324298e+00 6.56911897090e-03
-2.14656465650e-02 7.50316867244e+00 6.60895948420e-03
-2.14603460350e-02 7.57234661473e+00 6.64916732030e-03
-2.14550455050e-02 7.64208807106e+00 6.68974547130e-03
-2.14497449740e-02 7.71238404490e+00 6.73069688170e-03
-2.14444444440e-02 7.78322557382e+00 6.77202444810e-03
-2.14391439140e-02 7.85460376278e+00 6.81373102030e-03
-2.14338433840e-02 7.92650981545e+00 6.85581940110e-03
-2.14285428540e-02 7.99893506697e+00 6.89829234720e-03
-2.14232423240e-02 8.07187101609e+00 6.94115257050e-03
-2.14179417940e-02 8.14530935634e+00 6.98440273850e-03
-2.14126412640e-02 8.21924200666e+00 7.02804547600e-03
-2.14073407340e-02 8.29366114212e+00 7.07208336610e-03
-2.14020402040e-02 8.36855922197e+00 7.11651895180e-03
-2.13967396740e-02 8.44392901756e+00 7.16135473800e-03
-2.13914391440e-02 8.51976363899e+00 7.20659319280e-03
-2.13861386140e-02 8.59605655876e+00 7.25223674960e-03
-2.13808380840e-02 8.67280163600e+00 7.29828780940e-03
-2.13755375540e-02 8.74999313547e+00 7.34474874250e-03
-2.13702370240e-02 8.82762574833e+00 7.39162189130e-03
-2.13649364940e-02 8.90569460777e+00 7.43890957200e-03
-2.13596359640e-02 8.98419530384e+00 7.48661407770e-03
-2.13543354340e-02 9.06312389575e+00 7.53473768040e-03
-2.13490349030e-02 9.14247692159e+00 7.58328263380e-03
-2.13437343730e-02 9.22225140614e+00 7.63225117570e-03
-2.13384338430e-02 9.30244486606e+00 7.68164553090e-03
-2.13331333130e-02 9.38305531355e+00 7.73146791350e-03
-2.13278327830e-02 9.46408125608e+00 7.78172052960e-03
-2.13225322530e-02 9.54552169720e+00 7.83240558030e-03
-2.13172317230e-02 9.62737613218e+00 7.88352526370e-03
-2.13119311930e-02 9.70964454369e+00 7.93508177790e-03
-2.13066306630e-02 9.79232739654e+00 7.98707732370e-03
-2.13013301330e-02 9.87542562992e+00 8.03951410650e-03
-2.12960296030e-02 9.95894064842e+00 8.09239433950e-03
-2.12907290730e-02 1.00428743139e+01 8.14572024560e-03
-2.12854285430e-02 1.01272289355e+01 8.19949405990e-03
-2.12801280130e-02 1.02120072596e+01 8.25371803230e-03
-2.12748274830e-02 1.02972124602e+01 8.30839442950e-03
-2.12695269530e-02 1.03828481299e+01 8.36352553700e-03
-2.12642264230e-02 1.04689182704e+01 8.41911366200e-03
-2.12589258930e-02 1.05554272848e+01 8.47516113470e-03
-2.12536253630e-02 1.06423799719e+01 8.53167031090e-03
-2.12483248320e-02 1.07297815188e+01 8.58864357410e-03
-2.12430243020e-02 1.08176374988e+01 8.64608333710e-03
-2.12377237720e-02 1.09059538690e+01 8.70399204470e-03
-2.12324232420e-02 1.09947369701e+01 8.76237217500e-03
-2.12271227120e-02 1.10839935278e+01 8.82122624190e-03
-2.12218221820e-02 1.11737306580e+01 8.88055679740e-03
-2.12165216520e-02 1.12639558728e+01 8.94036643300e-03
-2.12112211220e-02 1.13546770886e+01 9.00065778230e-03
-2.12059205920e-02 1.14459026362e+01 9.06143352340e-03
-2.12006200620e-02 1.15376412748e+01 9.12269638050e-03
-2.11953195320e-02 1.16299022057e+01 9.18444912710e-03
-2.11900190020e-02 1.17226950888e+01 9.24669458770e-03
-2.11847184720e-02 1.18160300597e+01 9.30943564060e-03
-2.11794179420e-02 1.19099177502e+01 9.37267522080e-03
-2.11741174120e-02 1.20043693071e+01 9.43641632220e-03
-2.11688168820e-02 1.20993964140e+01 9.50066200090e-03
-2.11635163520e-02 1.21950113118e+01 9.56541537800e-03
-2.11582158220e-02 1.22912268204e+01 9.63067964260e-03
-2.11529152920e-02 1.23880563591e+01 9.69645805520e-03
-2.11476147610e-02 1.24855139676e+01 9.76275395050e-03
-2.11423142310e-02 1.25836143234e+01 9.82957074170e-03
-2.11370137010e-02 1.26823727616e+01 9.89691192280e-03
-2.11317131710e-02 1.27818052891e+01 9.96478107330e-03
-2.11264126410e-02 1.28819285983e+01 1.00331818610e-02
-2.11211121110e-02 1.29827600792e+01 1.01021180460e-02
-2.11158115810e-02 1.30843178271e+01 1.01715934850e-02
-2.11105110510e-02 1.31866206476e+01 1.02416121350e-02
-2.11052105210e-02 1.32896880597e+01 1.03121780540e-02
-2.10999099910e-02 1.33935402940e+01 1.03832954100e-02
-2.10946094610e-02 1.34981982879e+01 1.04549684820e-02
-2.10893089310e-02 1.36036836772e+01 1.05272016630e-02
-2.10840084010e-02 1.37100187851e+01 1.05999994650e-02
-2.10787078710e-02 1.38172266049e+01 1.06733665220e-02
-2.10734073410e-02 1.39253307829e+01 1.07473075920e-02
-2.10681068110e-02 1.40343555949e+01 1.08218275660e-02
-2.10628062810e-02 1.41443259214e+01 1.08969314630e-02
-2.10575057510e-02 1.42552672183e+01 1.09726244380e-02
-2.10522052210e-02 1.43672054874e+01 1.10489117870e-02
-2.10469046900e-02 1.44801672412e+01 1.11257989420e-02
-2.10416041600e-02 1.45941794689e+01 1.12032914820e-02
-2.10363036300e-02 1.47092695985e+01 1.12813951310e-02
-2.10310031000e-02 1.48254654595e+01 1.13601157600e-02
-2.10257025700e-02 1.49427952427e+01 1.14394593890e-02
-2.10204020400e-02 1.50612874619e+01 1.15194321910e-02
-2.10151015100e-02 1.51809709129e+01 1.16000404910e-02
-2.10098009800e-02 1.53018746360e+01 1.16812907690e-02
-2.10045004500e-02 1.54240278765e+01 1.17631896600e-02
-2.09991999200e-02 1.55474600476e+01 1.18457439530e-02
-2.09938993900e-02 1.56722006943e+01 1.19289605980e-02
-2.09885988600e-02 1.57982794608e+01 1.20128466980e-02
-2.09832983300e-02 1.59257260557e+01 1.20974095180e-02
-2.09779978000e-02 1.60545702247e+01 1.21826564780e-02
-2.09726972700e-02 1.61848417213e+01 1.22685951570e-02
-2.09673967400e-02 1.63165702830e+01 1.23552332910e-02
-2.09620962100e-02 1.64497856075e+01 1.24425787760e-02
-2.09567956800e-02 1.65845173334e+01 1.25306396620e-02
-2.09514951500e-02 1.67207950235e+01 1.26194241590e-02
-2.09461946190e-02 1.68586481488e+01 1.27089406320e-02
-2.09408940890e-02 1.69981060756e+01 1.27991976020e-02
-2.09355935590e-02 1.71391980565e+01 1.28902037460e-02
-2.09302930290e-02 1.72819532203e+01 1.29819678950e-02
-2.09249924990e-02 1.74264005659e+01 1.30744990340e-02
-2.09196919690e-02 1.75725689571e+01 1.31678063020e-02
-2.09143914390e-02 1.77204871174e+01 1.32618989890e-02
-2.09090909090e-02 1.78701836277e+01 1.33567865380e-02
-2.09037903790e-02 1.80216869222e+01 1.34524785440e-02
-2.08984898490e-02 1.81750252869e+01 1.35489847490e-02
-2.08931893190e-02 1.83302268563e+01 1.36463150480e-02
-2.08878887890e-02 1.84873196098e+01 1.37444794810e-02
-2.08825882590e-02 1.86463313695e+01 1.38434882400e-02
-2.08772877290e-02 1.88072897942e+01 1.39433516590e-02
-2.08719871990e-02 1.89702223755e+01 1.40440802220e-02
-2.08666866690e-02 1.91351564279e+01 1.41456845560e-02
-2.08613861390e-02 1.93021190855e+01 1.42481754320e-02
-2.08560856090e-02 1.94711372913e+01 1.43515637650e-02
-2.08507850790e-02 1.96422377821e+01 1.44558606120e-02
-2.08454845480e-02 1.98154470825e+01 1.45610771710e-02
-2.08401840180e-02 1.99907914927e+01 1.46672247770e-02
-2.08348834880e-02 2.01682970665e+01 1.47743149070e-02
-2.08295829580e-02 2.03479896030e+01 1.48823591730e-02
-2.08242824280e-02 2.05298946362e+01 1.49913693220e-02
-2.08189818980e-02 2.07140374041e+01 1.51013572380e-02
-2.08136813680e-02 2.09004428510e+01 1.52123349340e-02
-2.08083808380e-02 2.10891356012e+01 1.53243145550e-02
-2.08030803080e-02 2.12801399491e+01 1.54373083770e-02
-2.07977797780e-02 2.14734798504e+01 1.55513287990e-02
-2.07924792480e-02 2.16691789048e+01 1.56663883490e-02
-2.07871787180e-02 2.18672603579e+01 1.57824996770e-02
-2.07818781880e-02 2.20677470897e+01 1.58996755540e-02
-2.07765776580e-02 2.22706616152e+01 1.60179288720e-02
-2.07712771280e-02 2.24760260897e+01 1.61372726390e-02
-2.07659765980e-02 2.26838623160e+01 1.62577199810e-02
-2.07606760680e-02 2.28941917562e+01 1.63792841340e-02
-2.07553755380e-02 2.31070355504e+01 1.65019784520e-02
-2.07500750080e-02 2.33224145411e+01 1.66258163940e-02
-2.07447744770e-02 2.35403493054e+01 1.67508115310e-02
-2.07394739470e-02 2.37608601883e+01 1.68769775430e-02
-2.07341734170e-02 2.39839673451e+01 1.70043282150e-02
-2.07288728870e-02 2.42096907971e+01 1.71328774380e-02
-2.07235723570e-02 2.44380504847e+01 1.72626392120e-02
-2.07182718270e-02 2.46690663276e+01 1.73936276400e-02
-2.07129712970e-02 2.49027583058e+01 1.75258569310e-02
-2.07076707670e-02 2.51391465233e+01 1.76593414020e-02
-2.07023702370e-02 2.53782513031e+01 1.77940954770e-02
-2.06970697070e-02 2.56200932635e+01 1.79301336910e-02
-2.06917691770e-02 2.58646934238e+01 1.80674706900e-02
-2.06864686470e-02 2.61120733030e+01 1.82061212320e-02
-2.06811681170e-02 2.63622550088e+01 1.83461001950e-02
-2.06758675870e-02 2.66152613670e+01 1.84874225780e-02
-2.06705670570e-02 2.68711160111e+01 1.86301035040e-02
-2.06652665270e-02 2.71298435069e+01 1.87741582280e-02
-2.06599659970e-02 2.73914694578e+01 1.89196021400e-02
-2.06546654670e-02 2.76560206256e+01 1.90664507720e-02
-2.06493649360e-02 2.79235250321e+01 1.92147198060e-02
-2.06440644060e-02 2.81940120809e+01 1.93644250790e-02
-2.06387638760e-02 2.84675126546e+01 1.95155825920e-02
-2.06334633460e-02 2.87440592233e+01 1.96682085190e-02
-2.06281628160e-02 2.90236859461e+01 1.98223192150e-02
-2.06228622860e-02 2.93064287526e+01 1.99779312260e-02
-2.06175617560e-02 2.95923254372e+01 2.01350612980e-02
-2.06122612260e-02 2.98814157316e+01 2.02937263890e-02
-2.06069606960e-02 3.01737413755e+01 2.04539436780e-02
-2.06016601660e-02 3.04693461651e+01 2.06157305770e-02
-2.05963596360e-02 3.07682760153e+01 2.07791047410e-02
-2.05910591060e-02 3.10705789746e+01 2.09440840810e-02
-2.05857585760e-02 3.13763052652e+01 2.11106867740e-02
-2.05804580460e-02 3.16855072805e+01 2.12789312760e-02
-2.05751575160e-02 3.19982395834e+01 2.14488363320e-02
-2.05698569860e-02 3.23145588951e+01 2.16204209870e-02
-2.05645564560e-02 3.26345240465e+01 2.17937046020e-02
-2.05592559260e-02 3.29581959508e+01 2.19687068580e-02
-2.05539553960e-02 3.32856375254e+01 2.21454477710e-02
-2.05486548650e-02 3.36169136255e+01 2.23239477030e-02
-2.05433543350e-02 3.39520909484e+01 2.25042273680e-02
-2.05380538050e-02 3.42912379348e+01 2.26863078430e-02
-2.05327532750e-02 3.46344246476e+01 2.28702105800e-02
-2.05274527450e-02 3.49817226409e+01 2.30559574090e-02
-2.05221522150e-02 3.53332048228e+01 2.32435705470e-02
-2.05168516850e-02 3.56889452938e+01 2.34330726040e-02
-2.05115511550e-02 3.60490191880e+01 2.36244865910e-02
-2.05062506250e-02 3.64135025026e+01 2.38178359200e-02
-2.05009500950e-02 3.67824719026e+01 2.40131444130e-02
-2.04956495650e-02 3.71560045472e+01 2.42104362980e-02
-2.04903490350e-02 3.75341778814e+01 2.44097362180e-02
-2.04850485050e-02 3.79170694444e+01 2.46110692250e-02
-2.04797479750e-02 3.83047566588e+01 2.48144607830e-02
-2.04744474450e-02 3.86973166363e+01 2.50199367660e-02
-2.04691469150e-02 3.90948259538e+01 2.52275234540e-02
-2.04638463850e-02 3.94973604633e+01 2.54372475290e-02
-2.04585458550e-02 3.99049950824e+01 2.56491360740e-02
-2.04532453250e-02 4.03178035912e+01 2.58632165590e-02
-2.04479447940e-02 4.07358584482e+01 2.60795168430e-02
-2.04426442640e-02 4.11592305875e+01 2.62980651580e-02
-2.04373437340e-02 4.15879892469e+01 2.65188901070e-02
-2.04320432040e-02 4.20222017942e+01 2.67420206490e-02
-2.04267426740e-02 4.24619335666e+01 2.69674860890e-02
-2.04214421440e-02 4.29072477167e+01 2.71953160700e-02
-2.04161416140e-02 4.33582050773e+01 2.74255405550e-02
-2.04108410840e-02 4.38148640400e+01 2.76581898200e-02
-2.04055405540e-02 4.42772804352e+01 2.78932944350e-02
-2.04002400240e-02 4.47455074532e+01 2.81308852530e-02
-2.03949394940e-02 4.52195955493e+01 2.83709933960e-02
-2.03896389640e-02 4.56995923937e+01 2.86136502390e-02
-2.03843384340e-02 4.61855428260e+01 2.88588873930e-02
-2.03790379040e-02 4.66774888228e+01 2.91067366950e-02
-2.03737373740e-02 4.71754695026e+01 2.93572301860e-02
-2.03684368440e-02 4.76795211242e+01 2.96104001040e-02
-2.03631363140e-02 4.81896771240e+01 2.98662788610e-02
-2.03578357840e-02 4.87059681715e+01 3.01248990330e-02
-2.03525352540e-02 4.92284222241e+01 3.03862933450e-02
-2.03472347230e-02 4.97570646313e+01 3.06504946550e-02
-2.03419341930e-02 5.02919182318e+01 3.09175359450e-02
-2.03366336630e-02 5.08330034820e+01 3.11874503020e-02
-2.03313331330e-02 5.13803386084e+01 3.14602709140e-02
-2.03260326030e-02 5.19339397586e+01 3.17360310500e-02
-2.03207320730e-02 5.24938211929e+01 3.20147640590e-02
-2.03154315430e-02 5.30599954748e+01 3.22965033550e-02
-2.03101310130e-02 5.36324736855e+01 3.25812824100e-02
-2.03048304830e-02 5.42112656580e+01 3.28691347490e-02
-2.02995299530e-02 5.47963802134e+01 3.31600939430e-02
-2.02942294230e-02 5.53878254218e+01 3.34541936090e-02
-2.02889288930e-02 5.59856088691e+01 3.37514674000e-02
-2.02836283630e-02 5.65897379341e+01 3.40519490100e-02
-2.02783278330e-02 5.72002200822e+01 3.43556721740e-02
-2.02730273030e-02 5.78170631610e+01 3.46626706670e-02
-2.02677267730e-02 5.84402757021e+01 3.49729783100e-02
-2.02624262430e-02 5.90698672272e+01 3.52866289730e-02
-2.02571257130e-02 5.97058485674e+01 3.56036565860e-02
-2.02518251830e-02 6.03482321749e+01 3.59240951440e-02
-2.02465246520e-02 6.09970324326e+01 3.62479787170e-02
-2.02412241220e-02 6.16522659700e+01 3.65753414660e-02
-2.02359235920e-02 6.23139519704e+01 3.69062176520e-02
-2.02306230620e-02 6.29821124741e+01 3.72406416540e-02
-2.02253225320e-02 6.36567726740e+01 3.75786479830e-02
-2.02200220020e-02 6.43379612000e+01 3.79202713040e-02
-2.02147214720e-02 6.50257103941e+01 3.82655464520e-02
-2.02094209420e-02 6.57200565739e+01 3.86145084580e-02
-2.02041204120e-02 6.64210402755e+01 3.89671925650e-02
-2.01988198820e-02 6.71287064853e+01 3.93236342550e-02
-2.01935193520e-02 6.78431048510e+01 3.96838692760e-02
-2.01882188220e-02 6.85642898676e+01 4.00479336630e-02
-2.01829182920e-02 6.92923210553e+01 4.04158637680e-02
-2.01776177620e-02 7.00272630882e+01 4.07876962870e-02
-2.01723172320e-02 7.07691859330e+01 4.11634682860e-02
-2.01670167020e-02 7.15181649274e+01 4.15432172330e-02
-2.01617161720e-02 7.22742808536e+01 4.19269810230e-02
-2.01564156420e-02 7.30376199726e+01 4.23147980110e-02
-2.01511151120e-02 7.38082740330e+01 4.27067070360e-02
-2.01458145810e-02 7.45863402473e+01 4.31027474580e-02
-2.01405140510e-02 7.53719212401e+01 4.35029591760e-02
-2.01352135210e-02 7.61651249662e+01 4.39073826680e-02
-2.01299129910e-02 7.69660645873e+01 4.43160590100e-02
-2.01246124610e-02 7.77748583372e+01 4.47290299040e-02
-2.01193119310e-02 7.85916293292e+01 4.51463377100e-02
-2.01140114010e-02 7.94165053639e+01 4.55680254630e-02
-2.01087108710e-02 8.02496186777e+01 4.59941369020e-02
-2.01034103410e-02 8.10911056814e+01 4.64247164900e-02
-2.00981098110e-02 8.19411066700e+01 4.68598094350e-02
-2.00928092810e-02 8.27997654899e+01 4.72994617070e-02
-2.00875087510e-02 8.36672291968e+01 4.77437200600e-02
-2.00822082210e-02 8.45436476939e+01 4.81926320430e-02
-2.00769076910e-02 8.54291733235e+01 4.86462460110e-02
-2.00716071610e-02 8.63239604671e+01 4.91046111430e-02
-2.00663066310e-02 8.72281651130e+01 4.95677774430e-02
-2.00610061010e-02 8.81419444170e+01 5.00357957510e-02
-2.00557055710e-02 8.90654562337e+01 5.05087177460e-02
-2.00504050410e-02 8.99988586681e+01 5.09865959440e-02
-2.00451045100e-02 9.09423095897e+01 5.14694837020e-02
-2.00398039800e-02 9.18959661640e+01 5.19574352090e-02
-2.00345034500e-02 9.28599843714e+01 5.24505054840e-02
-2.00292029200e-02 9.38345185392e+01 5.29487503660e-02
-2.00239023900e-02 9.48197208588e+01 5.34522264990e-02
-2.00186018600e-02 9.58157409394e+01 5.39609913250e-02
-2.00133013300e-02 9.68227253550e+01 5.44751030620e-02
-2.00080008000e-02 9.78408172041e+01 5.49946206880e-02
-2.00027002700e-02 9.88701556988e+01 5.55196039220e-02
-1.99973997400e-02 9.99108757700e+01 5.60501131970e-02
-1.99920992100e-02 1.00963107694e+02 5.65862096400e-02
-1.99867986800e-02 1.02026976748e+02 5.71279550420e-02
-1.99814981500e-02 1.03102602897e+02 5.76754118300e-02
-1.99761976200e-02 1.04190100505e+02 5.82286430400e-02
-1.99708970900e-02 1.05289578092e+02 5.87877122840e-02
-1.99655965600e-02 1.06401138117e+02 5.93526837180e-02
-1.99602960300e-02 1.07524876807e+02 5.99236220070e-02
-1.99549955000e-02 1.08660884014e+02 6.05005922960e-02
-1.99496949690e-02 1.09809243133e+02 6.10836601710e-02
-1.99443944390e-02 1.10970031046e+02 6.16728916260e-02
-1.99390939090e-02 1.12143318111e+02 6.22683530310e-02
-1.99337933790e-02 1.13329168198e+02 6.28701110920e-02
-1.99284928490e-02 1.14527638778e+02 6.34782328230e-02
-1.99231923190e-02 1.15738781031e+02 6.40927855070e-02
-1.99178917890e-02 1.16962640031e+02 6.47138366680e-02
-1.99125912590e-02 1.18199254937e+02 6.53414540380e-02
-1.99072907290e-02 1.19448659257e+02 6.59757055270e-02
-1.99019901990e-02 1.20710881124e+02 6.66166591930e-02
-1.98966896690e-02 1.21985943642e+02 6.72643832170e-02
-1.98913891390e-02 1.23273865233e+02 6.79189458810e-02
-1.98860886090e-02 1.24574660030e+02 6.85804155370e-02
-1.98807880790e-02 1.25888338323e+02 6.92488605950e-02
-1.98754875490e-02 1.27214906982e+02 6.99243495000e-02
-1.98701870190e-02 1.28554369962e+02 7.06069507200e-02
-1.98648864890e-02 1.29906728768e+02 7.12967327280e-02
-1.98595859590e-02 1.31271982992e+02 7.19937639980e-02
-1.98542854290e-02 1.32650130812e+02 7.26981129910e-02
-1.98489848980e-02 1.34041169526e+02 7.34098481570e-02
-1.98436843680e-02 1.35445096086e+02 7.41290379270e-02
-1.98383838380e-02 1.36861907614e+02 7.48557507190e-02
-1.98330833080e-02 1.38291601932e+02 7.55900549370e-02
-1.98277827780e-02 1.39734178056e+02 7.63320189830e-02
-1.98224822480e-02 1.41189636686e+02 7.70817112590e-02
-1.98171817180e-02 1.42657980678e+02 7.78392001840e-02
-1.98118811880e-02 1.44139215476e+02 7.86045542080e-02
-1.98065806580e-02 1.45633349520e+02 7.93778418220e-02
-1.98012801280e-02 1.47140394616e+02 8.01591315820e-02
-1.97959795980e-02 1.48660366266e+02 8.09484921250e-02
-1.97906790680e-02 1.50193283950e+02 8.17459921940e-02
-1.97853785380e-02 1.51739171365e+02 8.25517006540e-02
-1.97800780080e-02 1.53298056607e+02 8.33656865220e-02
-1.97747774780e-02 1.54869972300e+02 8.41880189870e-02
-1.97694769480e-02 1.56454955667e+02 8.50187674370e-02
-1.97641764180e-02 1.58053048548e+02 8.58580014800e-02
-1.97588758880e-02 1.59664297337e+02 8.67057909730e-02
-1.97535753580e-02 1.61288752884e+02 8.75622060410e-02
-1.97482748270e-02 1.62926470313e+02 8.84273171020e-02
-1.97429742970e-02 1.64577508775e+02 8.93011948880e-02
-1.97376737670e-02 1.66241931162e+02 9.01839104660e-02
-1.97323732370e-02 1.67919803725e+02 9.10755352530e-02
-1.97270727070e-02 1.69611195661e+02 9.19761410370e-02
-1.97217721770e-02 1.71316178622e+02 9.28857999810e-02
-1.97164716470e-02 1.73034826179e+02 9.38045846430e-02
-1.97111711170e-02 1.74767213230e+02 9.47325679780e-02
-1.97058705870e-02 1.76513415353e+02 9.56698233400e-02
-1.97005700570e-02 1.78273508127e+02 9.66164244880e-02
-1.96952695270e-02 1.80047566400e+02 9.75724455740e-02
-1.96899689970e-02 1.81835663537e+02 9.85379611440e-02
-1.96846684670e-02 1.83637870620e+02 9.95130461170e-02
-1.96793679370e-02 1.85454255643e+02 1.00497775780e-01
-1.96740674070e-02 1.87284882679e+02 1.01492225750e-01
-1.96687668770e-02 1.89129811040e+02 1.02496471960e-01
-1.96634663470e-02 1.90989094429e+02 1.03510590650e-01
-1.96581658170e-02 1.92862780139e+02 1.04534658280e-01
-1.96528652870e-02 1.94750908131e+02 1.05568751540e-01
-1.96475647560e-02 1.96653510312e+02 1.06612947280e-01
-1.96422642260e-02 1.98570609729e+02 1.07667322490e-01
-1.96369636960e-02 2.00502219795e+02 1.08731954210e-01
-1.96316631660e-02 2.02448343541e+02 1.09806919500e-01
-1.96263626360e-02 2.04408973018e+02 1.10892295400e-01
-1.96210621060e-02 2.06384088603e+02 1.11988158810e-01
-1.96157615760e-02 2.08373658450e+02 1.13094586490e-01
-1.96104610460e-02 2.10377637998e+02 1.14211654950e-01
-1.96051605160e-02 2.12395969564e+02 1.15339440400e-01
-1.95998599860e-02 2.14428581865e+02 1.16478018670e-01
-1.95945594560e-02 2.16475389830e+02 1.17627465130e-01
-1.95892589260e-02 2.18536294324e+02 1.18787854630e-01
-1.95839583960e-02 2.20611182009e+02 1.19959261420e-01
-1.95786578660e-02 2.22699925330e+02 1.21141759070e-01
-1.95733573360e-02 2.24802382416e+02 1.22335420400e-01
-1.95680568060e-02 2.26918397332e+02 1.23540317400e-01
-1.95627562760e-02 2.29047800146e+02 1.24756521160e-01
-1.95574557460e-02 2.31190407198e+02 1.25984101780e-01
-1.95521552160e-02 2.33346021441e+02 1.27223128340e-01
-1.95468546850e-02 2.35514432847e+02 1.28473668790e-01
-1.95415541550e-02 2.37695418848e+02 1.29735789890e-01
-1.95362536250e-02 2.39888744822e+02 1.31009557170e-01
-1.95309530950e-02 2.42094164773e+02 1.32295034840e-01
-1.95256525650e-02 2.44311421818e+02 1.33592285760e-01
-1.95203520350e-02 2.46540248905e+02 1.34901371360e-01
-1.95150515050e-02 2.48780369547e+02 1.36222351610e-01
-1.95097509750e-02 2.51031498461e+02 1.37555284960e-01
-1.95044504450e-02 2.53293342342e+02 1.38900228300e-01
-1.94991499150e-02 2.55565600577e+02 1.40257236940e-01
-1.94938493850e-02 2.57847966000e+02 1.41626364540e-01
-1.94885488550e-02 2.60140125588e+02 1.43007663110e-01
-1.94832483250e-02 2.62441761213e+02 1.44401182960e-01
-1.94779477950e-02 2.64752550209e+02 1.45806972700e-01
-1.94726472650e-02 2.67072166143e+02 1.47225079190e-01
-1.94673467350e-02 2.69400279325e+02 1.48655547550e-01
-1.94620462050e-02 2.71736557353e+02 1.50098421140e-01
-1.94567456750e-02 2.74080665639e+02 1.51553741540e-01
-1.94514451450e-02 2.76432267767e+02 1.53021548530e-01
-1.94461446140e-02 2.78791025934e+02 1.54501880120e-01
-1.94408440840e-02 2.81156601140e+02 1.55994772490e-01
-1.94355435540e-02 2.83528653472e+02 1.57500260050e-01
-1.94302430240e-02 2.85906842203e+02 1.59018375380e-01
-1.94249424940e-02 2.88290825869e+02 1.60549149240e-01
-1.94196419640e-02 2.90680262201e+02 1.62092610590e-01
-1.94143414340e-02 2.93074808118e+02 1.63648786560e-01
-1.94090409040e-02 2.95474119502e+02 1.65217702460e-01
-1.94037403740e-02 2.97877850995e+02 1.66799381740e-01
-1.93984398440e-02 3.00285655710e+02 1.68393846050e-01
-1.93931393140e-02 3.02697184879e+02 1.70001115160e-01
-1.93878387840e-02 3.05112087474e+02 1.71621206980e-01
-1.93825382540e-02 3.07530009735e+02 1.73254137550e-01
-1.93772377240e-02 3.09950594796e+02 1.74899920990e-01
-1.93719371940e-02 3.12373482041e+02 1.76558569550e-01
-1.93666366640e-02 3.14798306790e+02 1.78230093500e-01
-1.93613361340e-02 3.17224699594e+02 1.79914501170e-01
-1.93560356040e-02 3.19652285864e+02 1.81611798900e-01
-1.93507350740e-02 3.22080685344e+02 1.83321991000e-01
-1.93454345430e-02 3.24509511637e+02 1.85045079750e-01
-1.93401340130e-02 3.26938371753e+02 1.86781065320e-01
-1.93348334830e-02 3.29366865756e+02 1.88529945770e-01
-1.93295329530e-02 3.31794586438e+02 1.90291716990e-01
-1.93242324230e-02 3.34221118964e+02 1.92066372680e-01
-1.93189318930e-02 3.36646040759e+02 1.93853904270e-01
-1.93136313630e-02 3.39068921319e+02 1.95654300940e-01
-1.93083308330e-02 3.41489322154e+02 1.97467549510e-01
-1.93030303030e-02 3.43906796850e+02 1.99293634450e-01
-1.92977297730e-02 3.46320891131e+02 2.01132537810e-01
-1.92924292430e-02 3.48731143102e+02 2.02984239190e-01
-1.92871287130e-02 3.51137083500e+02 2.04848715680e-01
-1.92818281830e-02 3.53538236112e+02 2.06725941880e-01
-1.92765276530e-02 3.55934118249e+02 2.08615889790e-01
-1.92712271230e-02 3.58324241252e+02 2.10518528840e-01
-1.92659265930e-02 3.60708111168e+02 2.12433825820e-01
-1.92606260630e-02 3.63085229448e+02 2.14361744890e-01
-1.92553255330e-02 3.65455093779e+02 2.16302247510e-01
-1.92500250030e-02 3.67817198835e+02 2.18255292510e-01
-1.92447244720e-02 3.70171037253e+02 2.20220835970e-01
-1.92394239420e-02 3.72516100598e+02 2.22198831310e-01
-1.92341234120e-02 3.74851880341e+02 2.24189229230e-01
-1.92288228820e-02 3.77177868840e+02 2.26191977740e-01
-1.92235223520e-02 3.79493560502e+02 2.28207022180e-01
-1.92182218220e-02 3.81798452694e+02 2.30234305180e-01
-1.92129212920e-02 3.84092046962e+02 2.32273766770e-01
-1.92076207620e-02 3.86373849937e+02 2.34325344340e-01
-1.92023202320e-02 3.88643374466e+02 2.36388972680e-01
-1.91970197020e-02 3.90900140590e+02 2.38464584050e-01
-1.91917191720e-02 3.93143676466e+02 2.40552108210e-01
-1.91864186420e-02 3.95373519369e+02 2.42651472450e-01
-1.91811181120e-02 3.97589216495e+02 2.44762601650e-01
-1.91758175820e-02 3.99790325719e+02 2.46885418350e-01
-1.91705170520e-02 4.01976416465e+02 2.49019842820e-01
-1.91652165220e-02 4.04147070204e+02 2.51165793070e-01
-1.91599159920e-02 4.06301881087e+02 2.53323185000e-01
-1.91546154620e-02 4.08440456482e+02 2.55491932380e-01
-1.91493149310e-02 4.10562417243e+02 2.57671947010e-01
-1.91440144010e-02 4.12667398123e+02 2.59863138710e-01
-1.91387138710e-02 4.14755047885e+02 2.62065415480e-01
-1.91334133410e-02 4.16825029515e+02 2.64278683480e-01
-1.91281128110e-02 4.18877020099e+02 2.66502847190e-01
-1.91228122810e-02 4.20910710853e+02 2.68737809450e-01
-1.91175117510e-02 4.22925806869e+02 2.70983471510e-01
-1.91122112210e-02 4.24922026898e+02 2.73239733150e-01
-1.91069106910e-02 4.26899102999e+02 2.75506492720e-01
-1.91016101610e-02 4.28856780025e+02 2.77783647210e-01
-1.90963096310e-02 4.30794815199e+02 2.80071092330e-01
-1.90910091010e-02 4.32712977495e+02 2.82368722560e-01
-1.90857085710e-02 4.34611046927e+02 2.84676431200e-01
-1.90804080410e-02 4.36488813977e+02 2.86994110460e-01
-1.90751075110e-02 4.38346078655e+02 2.89321651470e-01
-1.90698069810e-02 4.40182649809e+02 2.91658944350e-01
-1.90645064510e-02 4.41998344267e+02 2.94005878250e-01
-1.90592059210e-02 4.43792985923e+02 2.96362341390e-01
-1.90539053910e-02 4.45566404808e+02 2.98728221060e-01
-1.90486048600e-02 4.47318436284e+02 3.01103403720e-01
-1.90433043300e-02 4.49048920007e+02 3.03487774950e-01
-1.90380038000e-02 4.50757699080e+02 3.05881219490e-01
-1.90327032700e-02 4.52444619108e+02 3.08283621280e-01
-1.90274027400e-02 4.54109527300e+02 3.10694863450e-01
-1.90221022100e-02 4.55752271635e+02 3.13114828300e-01
-1.90168016800e-02 4.57372700001e+02 3.15543397340e-01
-1.90115011500e-02 4.58970659359e+02 3.17980451260e-01
-1.90062006200e-02 4.60545995034e+02 3.20425869940e-01
-1.90009000900e-02 4.62098549978e+02 3.22879532420e-01
-1.89955995600e-02 4.63628164127e+02 3.25341316880e-01
-1.89902990300e-02 4.65134673788e+02 3.27811100640e-01
-1.89849985000e-02 4.66617911119e+02 3.30288760140e-01
-1.89796979700e-02 4.68077703684e+02 3.32774170880e-01
-1.89743974400e-02 4.69513874022e+02 3.35267207430e-01
-1.89690969100e-02 4.70926239376e+02 3.37767743390e-01
-1.89637963800e-02 4.72314611435e+02 3.40275651370e-01
-1.89584958500e-02 4.73678796237e+02 3.42790802930e-01
-1.89531953200e-02 4.75018593966e+02 3.45313068580e-01
-1.89478947890e-02 4.76333799151e+02 3.47842317740e-01
-1.89425942590e-02 4.77624200620e+02 3.50378418700e-01
-1.89372937290e-02 4.78889581754e+02 3.52921238620e-01
-1.89319931990e-02 4.80129720757e+02 3.55470643460e-01
-1.89266926690e-02 4.81344391031e+02 3.58026497990e-01
-1.89213921390e-02 4.82533361550e+02 3.60588665740e-01
-1.89160916090e-02 4.83696397504e+02 3.63157009010e-01
-1.89107910790e-02 4.84833260790e+02 3.65731388830e-01
-1.89054905490e-02 4.85943710794e+02 3.68311664940e-01
-1.89001900190e-02 4.87027505080e+02 3.70897695810e-01
-1.88948894890e-02 4.88084400270e+02 3.73489338600e-01
-1.88895889590e-02 4.89114152927e+02 3.76086449210e-01
-1.88842884290e-02 4.90116520538e+02 3.78688882210e-01
-1.88789878990e-02 4.91091262495e+02 3.81296490920e-01
-1.88736873690e-02 4.92038141198e+02 3.83909127390e-01
-1.88683868390e-02 4.92956923157e+02 3.86526642430e-01
-1.88630863090e-02 4.93847380133e+02 3.89148885640e-01
-1.88577857790e-02 4.94709290369e+02 3.91775705450e-01
-1.88524852490e-02 4.95542439752e+02 3.94406949130e-01
-1.88471847180e-02 4.96346623058e+02 3.97042462880e-01
-1.88418841880e-02 4.97121645120e+02 3.99682091870e-01
-1.88365836580e-02 4.97867322187e+02 4.02325680270e-01
-1.88312831280e-02 4.98583482990e+02 4.04973071360e-01
-1.88259825980e-02 4.99269970046e+02 4.07624107580e-01
-1.88206820680e-02 4.99926640752e+02 4.10278630600e-01
-1.88153815380e-02 5.00553368534e+02 4.12936481440e-01
-1.88100810080e-02 5.01150043950e+02 4.15597500520e-01
-1.88047804780e-02 5.01716575643e+02 4.18261527780e-01
-1.87994799480e-02 5.02252891388e+02 4.20928402790e-01
-1.87941794180e-02 5.02758938848e+02 4.23597964820e-01
-1.87888788880e-02 5.03234686477e+02 4.26270052990e-01
-1.87835783580e-02 5.03680124162e+02 4.28944506350e-01
-1.87782778280e-02 5.04095263788e+02 4.31621164030e-01
-1.87729772980e-02 5.04480139854e+02 4.34299865340e-01
-1.87676767680e-02 5.04834809748e+02 4.36980449880e-01
-1.87623762380e-02 5.05159354016e+02 4.39662757690e-01
-1.87570757080e-02 5.05453876599e+02 4.42346629370e-01
-1.87517751780e-02 5.05718504787e+02 4.45031906180e-01
-1.87464746470e-02 5.05953389116e+02 4.47718430180e-01
-1.87411741170e-02 5.06158703167e+02 4.50406044370e-01
-1.87358735870e-02 5.06334643181e+02 4.53094592760e-01
-1.87305730570e-02 5.06481427619e+02 4.55783920560e-01
-1.87252725270e-02 5.06599296512e+02 4.58473874210e-01
-1.87199719970e-02 5.06688510750e+02 4.61164301580e-01
-1.87146714670e-02 5.06749351228e+02 4.63855052010e-01
-1.87093709370e-02 5.06782117920e+02 4.66545976410e-01
-1.87040704070e-02 5.06787128781e+02 4.69236927430e-01
-1.86987698770e-02 5.06764718571e+02 4.71927759450e-01
-1.86934693470e-02 5.06715237694e+02 4.74618328730e-01
-1.86881688170e-02 5.06639050741e+02 4.77308493480e-01
-1.86828682870e-02 5.06536535160e+02 4.79998113890e-01
-1.86775677570e-02 5.06408079761e+02 4.82687052220e-01
-1.86722672270e-02 5.06254083220e+02 4.85375172850e-01
-1.86669666970e-02 5.06074952442e+02 4.88062342330e-01
-1.86616661670e-02 5.05871101039e+02 4.90748429400e-01
-1.86563656370e-02 5.05642947629e+02 4.93433305010e-01
-1.86510651070e-02 5.05390914280e+02 4.96116842370e-01
-1.86457645760e-02 5.05115424810e+02 4.98798916930e-01
-1.86404640460e-02 5.04816903226e+02 5.01479406390e-01
-1.86351635160e-02 5.04495772045e+02 5.04158190700e-01
-1.86298629860e-02 5.04152450756e+02 5.06835152040e-01
-1.86245624560e-02 5.03787354266e+02 5.09510174770e-01
-1.86192619260e-02 5.03400891405e+02 5.12183145460e-01
-1.86139613960e-02 5.02993463503e+02 5.14853952780e-01
-1.86086608660e-02 5.02565462964e+02 5.17522487480e-01
-1.86033603360e-02 5.02117271968e+02 5.20188642370e-01
-1.85980598060e-02 5.01649261241e+02 5.22852312210e-01
-1.85927592760e-02 5.01161788839e+02 5.25513393650e-01
-1.85874587460e-02 5.00655199063e+02 5.28171785190e-01
-1.85821582160e-02 5.00129821456e+02 5.30827387070e-01
-1.85768576860e-02 4.99585969852e+02 5.33480101190e-01
-1.85715571560e-02 4.99023941528e+02 5.36129831040e-01
-1.85662566260e-02 4.98444016437e+02 5.38776481590e-01
-1.85609560960e-02 4.97846456547e+02 5.41419959190e-01
-1.85556555660e-02 4.97231505161e+02 5.44060171520e-01
-1.85503550360e-02 4.96599386487e+02 5.46697027400e-01
-1.85450545050e-02 4.95950305163e+02 5.49330436780e-01
-1.85397539750e-02 4.95284445887e+02 5.51960310560e-01
-1.85344534450e-02 4.94601973105e+02 5.54586560530e-01
-1.85291529150e-02 4.93903030855e+02 5.57209099240e-01
-1.85238523850e-02 4.93187742605e+02 5.59827839890e-01
-1.85185518550e-02 4.92456211183e+02 5.62442696240e-01
-1.85132513250e-02 4.91708518702e+02 5.65053582470e-01
-1.85079507950e-02 4.90944726764e+02 5.67660413100e-01
-1.85026502650e-02 4.90164876425e+02 5.70263102860e-01
-1.84973497350e-02 4.89368988496e+02 5.72861566600e-01
-1.84920492050e-02 4.88557063730e+02 5.75455719150e-01
-1.84867486750e-02 4.87729083142e+02 5.78045475280e-01
-1.84814481450e-02 4.86885008315e+02 5.80630749510e-01
-1.84761476150e-02 4.86024781901e+02 5.83211456100e-01
-1.84708470850e-02 4.85148328098e+02 5.85787508870e-01
-1.84655465550e-02 4.84255553060e+02 5.88358821150e-01
-1.84602460250e-02 4.83346345635e+02 5.90925305710e-01
-1.84549454950e-02 4.82420577948e+02 5.93486874600e-01
-1.84496449640e-02 4.81478106150e+02 5.96043439130e-01
-1.84443444340e-02 4.80518771123e+02 5.98594909760e-01
-1.84390439040e-02 4.79542399415e+02 6.01141196030e-01
-1.84337433740e-02 4.78548804108e+02 6.03682206480e-01
-1.84284428440e-02 4.77537785759e+02 6.06217848600e-01
-1.84231423140e-02 4.76509133514e+02 6.08748028750e-01
-1.84178417840e-02 4.75462626106e+02 6.11272652140e-01
-1.84125412540e-02 4.74398033187e+02 6.13791622720e-01
-1.84072407240e-02 4.73315116424e+02 6.16304843200e-01
-1.84019401940e-02 4.72213630934e+02 6.18812214990e-01
-1.83966396640e-02 4.71093326575e+02 6.21313638160e-01
-1.83913391340e-02 4.69953949459e+02 6.23809011430e-01
-1.83860386040e-02 4.68795243440e+02 6.26298232180e-01
-1.83807380740e-02 4.67616951690e+02 6.28781196400e-01
-1.83754375440e-02 4.66418818308e+02 6.31257798750e-01
-1.83701370140e-02 4.65200590027e+02 6.33727932520e-01
-1.83648364840e-02 4.63962017930e+02 6.36191489680e-01
-1.83595359540e-02 4.62702859205e+02 6.38648360940e-01
-1.83542354240e-02 4.61422878945e+02 6.41098435720e-01
-1.83489348930e-02 4.60121851930e+02 6.43541602270e-01
-1.83436343630e-02 4.58799564515e+02 6.45977747720e-01
-1.83383338330e-02 4.57455816392e+02 6.48406758090e-01
-1.83330333030e-02 4.56090422472e+02 6.50828518460e-01
-1.83277327730e-02 4.54703214576e+02 6.53242913000e-01
-1.83224322430e-02 4.53294043395e+02 6.55649825090e-01
-1.83171317130e-02 4.51862779962e+02 6.58049137420e-01
-1.83118311830e-02 4.50409317585e+02 6.60440732110e-01
-1.83065306530e-02 4.48933573194e+02 6.62824490870e-01
-1.83012301230e-02 4.47435489029e+02 6.65200295050e-01
-1.82959295930e-02 4.45915034012e+02 6.67568025890e-01
-1.82906290630e-02 4.44372205001e+02 6.69927564580e-01
-1.82853285330e-02 4.42807028041e+02 6.72278792450e-01
-1.82800280030e-02 4.41219559405e+02 6.74621591140e-01
-1.82747274730e-02 4.39609886498e+02 6.76955842740e-01
-1.82694269430e-02 4.37978128663e+02 6.79281430000e-01
-1.82641264130e-02 4.36324437695e+02 6.81598236450e-01
-1.82588258830e-02 4.34648998384e+02 6.83906146610e-01
-1.82535253530e-02 4.32952028646e+02 6.86205046160e-01
-1.82482248220e-02 4.31233779752e+02 6.88494822100e-01
-1.82429242920e-02 4.29494536023e+02 6.90775362970e-01
-1.82376237620e-02 4.27734614720e+02 6.93046558960e-01
-1.82323232320e-02 4.25954365403e+02 6.95308302140e-01
-1.82270227020e-02 4.24154169365e+02 6.97560486590e-01
-1.82217221720e-02 4.22334438653e+02 6.99803008590e-01
-1.82164216420e-02 4.20495615109e+02 7.02035766760e-01
-1.82111211120e-02 4.18638169086e+02 7.04258662220e-01
-1.82058205820e-02 4.16762598080e+02 7.06471598720e-01
-1.82005200520e-02 4.14869425155e+02 7.08674482800e-01
-1.81952195220e-02 4.12959197169e+02 7.10867223910e-01
-1.81899189920e-02 4.11032483009e+02 7.13049734510e-01
-1.81846184620e-02 4.09089871527e+02 7.15221930170e-01
-1.81793179320e-02 4.07131969446e+02 7.17383729720e-01
-1.81740174020e-02 4.05159399180e+02 7.19535055270e-01
-1.81687168720e-02 4.03172796475e+02 7.21675832300e-01
-1.81634163420e-02 4.01172808112e+02 7.23805989740e-01
-1.81581158120e-02 3.99160089443e+02 7.25925460000e-01
-1.81528152820e-02 3.97135301882e+02 7.28034178990e-01
-1.81475147510e-02 3.95099110556e+02 7.30132086170e-01
-1.81422142210e-02 3.93052181721e+02 7.32219124510e-01
-1.81369136910e-02 3.90995180312e+02 7.34295240530e-01
-1.81316131610e-02 3.88928767538e+02 7.36360384260e-01
-1.81263126310e-02 3.86853598489e+02 7.38414509200e-01
-1.81210121010e-02 3.84770319811e+02 7.40457572300e-01
-1.81157115710e-02 3.82679567517e+02 7.42489533870e-01
-1.81104110410e-02 3.80581964771e+02 7.44510357540e-01
-1.81051105110e-02 3.78478119956e+02 7.46520010160e-01
-1.80998099810e-02 3.76368624727e+02 7.48518461730e-01
-1.80945094510e-02 3.74254052214e+02 7.50505685290e-01
-1.80892089210e-02 3.72134955482e+02 7.52481656810e-01
-1.80839083910e-02 3.70011866040e+02 7.54446355100e-01
-1.80786078610e-02 3.67885292528e+02 7.56399761660e-01
-1.80733073310e-02 3.65755719595e+02 7.58341860560e-01
-1.80680068010e-02 3.63623606937e+02 7.60272638310e-01
-1.80627062710e-02 3.61489388559e+02 7.62192083740e-01
-1.80574057410e-02 3.59353472197e+02 7.64100187820e-01
-1.80521052110e-02 3.57216238805e+02 7.65996943570e-01
-1.80468046800e-02 3.55078042425e+02 7.67882345870e-01
-1.80415041500e-02 3.52939210110e+02 7.69756391350e-01
-1.80362036200e-02 3.50800042021e+02 7.71619078220e-01
-1.80309030900e-02 3.48660811727e+02 7.73470406140e-01
-1.80256025600e-02 3.46521766674e+02 7.75310376120e-01
-1.80203020300e-02 3.44383128772e+02 7.77138990300e-01
-1.80150015000e-02 3.42245095203e+02 7.78956251890e-01
-1.80097009700e-02 3.40107839231e+02 7.80762165030e-01
-1.80044004400e-02 3.37971511311e+02 7.82556734640e-01
-1.79990999100e-02 3.35836240167e+02 7.84339966340e-01
-1.79937993800e-02 3.33702134129e+02 7.86111866300e-01
-1.79884988500e-02 3.31569282388e+02 7.87872441200e-01
-1.79831983200e-02 3.29437756471e+02 7.89621698070e-01
-1.79778977900e-02 3.27307611749e+02 7.91359644240e-01
-1.79725972600e-02 3.25178888977e+02 7.93086287260e-01
-1.79672967300e-02 3.23051615894e+02 7.94801634840e-01
-1.79619962000e-02 3.20925808848e+02 7.96505694750e-01
-1.79566956700e-02 3.18801474544e+02 7.98198474820e-01
-1.79513951400e-02 3.16678611587e+02 7.99879982860e-01
-1.79460946090e-02 3.14557212201e+02 8.01550226640e-01
-1.79407940790e-02 3.12437263879e+02 8.03209213870e-01
-1.79354935490e-02 3.10318751009e+02 8.04856952160e-01
-1.79301930190e-02 3.08201656472e+02 8.06493449050e-01
-1.79248924890e-02 3.06085963111e+02 8.08118711980e-01
-1.79195919590e-02 3.03971655295e+02 8.09732748300e-01
-1.79142914290e-02 3.01858720330e+02 8.11335565310e-01
-1.79089908990e-02 2.99747149761e+02 8.12927170250e-01
-1.79036903690e-02 2.97636940687e+02 8.14507570340e-01
-1.78983898390e-02 2.95528096987e+02 8.16076772850e-01
-1.78930893090e-02 2.93420630282e+02 8.17634785080e-01
-1.78877887790e-02 2.91314561136e+02 8.19181614440e-01
-1.78824882490e-02 2.89209919816e+02 8.20717268530e-01
-1.78771877190e-02 2.87106747131e+02 8.22241755140e-01
-1.78718871890e-02 2.85005095193e+02 8.23755082350e-01
-1.78665866590e-02 2.82905027997e+02 8.25257258570e-01
-1.78612861290e-02 2.80806621910e+02 8.26748292620e-01
-1.78559855990e-02 2.78709966088e+02 8.28228193790e-01
-1.78506850690e-02 2.76615162718e+02 8.29696971920e-01
-1.78453845380e-02 2.74522327286e+02 8.31154637460e-01
-1.78400840080e-02 2.72431588702e+02 8.32601201550e-01
-1.78347834780e-02 2.70343089138e+02 8.34036676070e-01
-1.78294829480e-02 2.68256984133e+02 8.35461073730e-01
-1.78241824180e-02 2.66173442302e+02 8.36874408160e-01
-1.78188818880e-02 2.64092645101e+02 8.38276693910e-01
-1.78135813580e-02 2.62014786471e+02 8.39667946600e-01
-1.78082808280e-02 2.59940072483e+02 8.41048182920e-01
-1.78029802980e-02 2.57868720751e+02 8.42417420730e-01
-1.77976797680e-02 2.55800959968e+02 8.43775679080e-01
-1.77923792380e-02 2.53737029311e+02 8.45122978330e-01
-1.77870787080e-02 2.51677177676e+02 8.46459340120e-01
-1.77817781780e-02 2.49621663078e+02 8.47784787490e-01
-1.77764776480e-02 2.47570751888e+02 8.49099344880e-01
-1.77711771180e-02 2.45524718035e+02 8.50403038190e-01
-1.77658765880e-02 2.43483842205e+02 8.51695894810e-01
-1.77605760580e-02 2.41448410979e+02 8.52977943640e-01
-1.77552755280e-02 2.39418716120e+02 8.54249215150e-01
-1.77499749970e-02 2.37395053531e+02 8.55509741360e-01
-1.77446744670e-02 2.35377722525e+02 8.56759555900e-01
-1.77393739370e-02 2.33367024939e+02 8.57998693980e-01
-1.77340734070e-02 2.31363264248e+02 8.59227192450e-01
-1.77287728770e-02 2.29366744719e+02 8.60445089750e-01
-1.77234723470e-02 2.27377770598e+02 8.61652425940e-01
-1.77181718170e-02 2.25396645286e+02 8.62849242700e-01
-1.77128712870e-02 2.23423670506e+02 8.64035583320e-01
-1.77075707570e-02 2.21459145571e+02 8.65211492640e-01
-1.77022702270e-02 2.19503366592e+02 8.66377017130e-01
-1.76969696970e-02 2.17556625764e+02 8.67532204760e-01
-1.76916691670e-02 2.15619210724e+02 8.68677105060e-01
-1.76863686370e-02 2.13691403779e+02 8.69811769030e-01
-1.76810681070e-02 2.11773481414e+02 8.70936249180e-01
-1.76757675770e-02 2.09865713603e+02 8.72050599410e-01
-1.76704670470e-02 2.07968363254e+02 8.73154875050e-01
-1.76651665170e-02 2.06081685779e+02 8.74249132750e-01
-1.76598659870e-02 2.04205928514e+02 8.75333430520e-01
-1.76545654570e-02 2.02341330298e+02 8.76407827590e-01
-1.76492649260e-02 2.00488121082e+02 8.77472384450e-01
-1.76439643960e-02 1.98646521552e+02 8.78527162730e-01
-1.76386638660e-02 1.96816742807e+02 8.79572225210e-01
-1.76333633360e-02 1.94998985983e+02 8.80607635720e-01
-1.76280628060e-02 1.93193442104e+02 8.81633459110e-01
-1.76227622760e-02 1.91400291740e+02 8.82649761180e-01
-1.76174617460e-02 1.89619704898e+02 8.83656608650e-01
-1.76121612160e-02 1.87851840744e+02 8.84654069070e-01
-1.76068606860e-02 1.86096847612e+02 8.85642210780e-01
-1.76015601560e-02 1.84354862793e+02 8.86621102860e-01
-1.75962596260e-02 1.82626012498e+02 8.87590815040e-01
-1.75909590960e-02 1.80910411819e+02 8.88551417680e-01
-1.75856585660e-02 1.79208164708e+02 8.89502981690e-01
-1.75803580360e-02 1.77519363992e+02 8.90445578470e-01
-1.75750575060e-02 1.75844091415e+02 8.91379279840e-01
-1.75697569760e-02 1.74182417712e+02 8.92304158010e-01
-1.75644564460e-02 1.72534402688e+02 8.93220285510e-01
-1.75591559160e-02 1.70900095355e+02 8.94127735130e-01
-1.75538553860e-02 1.69279534070e+02 8.95026579850e-01
-1.75485548550e-02 1.67672746702e+02 8.95916892800e-01
-1.75432543250e-02 1.66079750833e+02 8.96798747230e-01
-1.75379537950e-02 1.64500553969e+02 8.97672216400e-01
-1.75326532650e-02 1.62935153781e+02 8.98537373570e-01
-1.75273527350e-02 1.61383538378e+02 8.99394291930e-01
-1.75220522050e-02 1.59845686570e+02 9.00243044570e-01
-1.75167516750e-02 1.58321568196e+02 9.01083704410e-01
-1.75114511450e-02 1.56811144435e+02 9.01916344160e-01
-1.75061506150e-02 1.55314368150e+02 9.02741036290e-01
-1.75008500850e-02 1.53831184258e+02 9.03557852970e-01
-1.74955495550e-02 1.52361530098e+02 9.04366866040e-01
-1.74902490250e-02 1.50905335839e+02 9.05168146980e-01
-1.74849484950e-02 1.49462524870e+02 9.05961766850e-01
-1.74796479650e-02 1.48033014238e+02 9.06747796260e-01
-1.74743474350e-02 1.46616715071e+02 9.07526305380e-01
-1.74690469050e-02 1.45213533020e+02 9.08297363840e-01
-1.74637463750e-02 1.43823368705e+02 9.09061040770e-01
-1.74584458450e-02 1.42446118180e+02 9.09817404740e-01
-1.74531453150e-02 1.41081673377e+02 9.10566523750e-01
-1.74478447840e-02 1.39729922567e+02 9.11308465200e-01
-1.74425442540e-02 1.38390750826e+02 9.12043295880e-01
-1.74372437240e-02 1.37064040481e+02 9.12771081970e-01
-1.74319431940e-02 1.35749671563e+02 9.13491888980e-01
-1.74266426640e-02 1.34447522247e+02 9.14205781810e-01
-1.74213421340e-02 1.33157469289e+02 9.14912824680e-01
-1.74160416040e-02 1.31879388438e+02 9.15613081160e-01
-1.74107410740e-02 1.30613154852e+02 9.16306614170e-01
-1.74054405440e-02 1.29358643485e+02 9.16993485940e-01
-1.74001400140e-02 1.28115729460e+02 9.17673758060e-01
-1.73948394840e-02 1.26884288427e+02 9.18347491440e-01
-1.73895389540e-02 1.25664196894e+02 9.19014746340e-01
-1.73842384240e-02 1.24455332541e+02 9.19675582390e-01
-1.73789378940e-02 1.23257574508e+02 9.20330058550e-01
-1.73736373640e-02 1.22070803662e+02 9.20978233170e-01
-1.73683368340e-02 1.20894902835e+02 9.21620163960e-01
-1.73630363040e-02 1.19729757038e+02 9.22255908030e-01
-1.73577357740e-02 1.18575253655e+02 9.22885521890e-01
-1.73524352440e-02 1.17431282596e+02 9.23509061460e-01
-1.73471347130e-02 1.16297736440e+02 9.24126582100e-01
-1.73418341830e-02 1.15174510556e+02 9.24738138600e-01
-1.73365336530e-02 1.14061503169e+02 9.25343785230e-01
-1.73312331230e-02 1.12958615443e+02 9.25943575730e-01
-1.73259325930e-02 1.11865751497e+02 9.26537563300e-01
-1.73206320630e-02 1.10782818449e+02 9.27125800690e-01
-1.73153315330e-02 1.09709726387e+02 9.27708340150e-01
-1.73100310030e-02 1.08646388356e+02 9.28285233470e-01
-1.73047304730e-02 1.07592720310e+02 9.28856531990e-01
-1.72994299430e-02 1.06548641054e+02 9.29422286640e-01
-1.72941294130e-02 1.05514072166e+02 9.29982547910e-01
-1.72888288830e-02 1.04488937908e+02 9.30537365890e-01
-1.72835283530e-02 1.03473165119e+02 9.31086790300e-01
-1.72782278230e-02 1.02466683109e+02 9.31630870470e-01
-1.72729272930e-02 1.01469423536e+02 9.32169655360e-01
-1.72676267630e-02 1.00481320269e+02 9.32703193600e-01
-1.72623262330e-02 9.95023092650e+01 9.33231533460e-01
-1.72570257030e-02 9.85323284223e+01 9.33754722890e-01
-1.72517251730e-02 9.75713174402e+01 9.34272809520e-01
-1.72464246420e-02 9.66192176819e+01 9.34785840660e-01
-1.72411241120e-02 9.56759720230e+01 9.35293863340e-01
-1.72358235820e-02 9.47415247199e+01 9.35796924260e-01
-1.72305230520e-02 9.38158212660e+01 9.36295069870e-01
-1.72252225220e-02 9.28988082566e+01 9.36788346290e-01
-1.72199219920e-02 9.19904332587e+01 9.37276799400e-01
-1.72146214620e-02 9.10906446905e+01 9.37760474790e-01
-1.72093209320e-02 9.01993916877e+01 9.38239417790e-01
-1.72040204020e-02 8.93166240078e+01 9.38713673440e-01
-1.71987198720e-02 8.84422919089e+01 9.39183286540e-01
-1.71934193420e-02 8.75763460543e+01 9.39648301620e-01
-1.71881188120e-02 8.67187374253e+01 9.40108762950e-01
-1.71828182820e-02 8.58694172218e+01 9.40564714530e-01
-1.71775177520e-02 8.50283368040e+01 9.41016200130e-01
-1.71722172220e-02 8.41954475994e+01 9.41463263230e-01
-1.71669166920e-02 8.33707010604e+01 9.41905947070e-01
-1.71616161620e-02 8.25540485902e+01 9.42344294630e-01
-1.71563156320e-02 8.17454415075e+01 9.42778348630e-01
-1.71510151020e-02 8.09448309989e+01 9.43208151520e-01
-1.71457145710e-02 8.01521680760e+01 9.43633745520e-01
-1.71404140410e-02 7.93674035564e+01 9.44055172550e-01
-1.71351135110e-02 7.85904880336e+01 9.44472474290e-01
-1.71298129810e-02 7.78213718598e+01 9.44885692170e-01
-1.71245124510e-02 7.70600051298e+01 9.45294867310e-01
-1.71192119210e-02 7.63063376741e+01 9.45700040620e-01
-1.71139113910e-02 7.55603190559e+01 9.46101252700e-01
-1.71086108610e-02 7.48218985675e+01 9.46498543890e-01
-1.71033103310e-02 7.40910252373e+01 9.46891954280e-01
-1.70980098010e-02 7.33676478320e+01 9.47281523660e-01
-1.70927092710e-02 7.26517148716e+01 9.47667291560e-01
-1.70874087410e-02 7.19431746386e+01 9.48049297230e-01
-1.70821082110e-02 7.12419751935e+01 9.48427579660e-01
-1.70768076810e-02 7.05480643935e+01 9.48802177540e-01
-1.70715071510e-02 6.98613899127e+01 9.49173129300e-01
-1.70662066210e-02 6.91818992581e+01 9.49540473090e-01
-1.70609060910e-02 6.85095397969e+01 9.49904246760e-01
-1.70556055610e-02 6.78442587798e+01 9.50264487910e-01
-1.70503050310e-02 6.71860033631e+01 9.50621233830e-01
-1.70450045000e-02 6.65347206320e+01 9.50974521560e-01
-1.70397039700e-02 6.58903576297e+01 9.51324387840e-01
-1.70344034400e-02 6.52528613827e+01 9.51670869120e-01
-1.70291029100e-02 6.46221789177e+01 9.52014001590e-01
-1.70238023800e-02 6.39982573006e+01 9.52353821140e-01
-1.70185018500e-02 6.33810436464e+01 9.52690363400e-01
-1.70132013200e-02 6.27704851474e+01 9.53023663690e-01
-1.70079007900e-02 6.21665291013e+01 9.53353757090e-01
-1.70026002600e-02 6.15691229188e+01 9.53680678360e-01
-1.69972997300e-02 6.09782141536e+01 9.54004462010e-01
-1.69919992000e-02 6.03937505123e+01 9.54325142270e-01
-1.69866986700e-02 5.98156798744e+01 9.54642753060e-01
-1.69813981400e-02 5.92439502985e+01 9.54957328080e-01
-1.69760976100e-02 5.86785100408e+01 9.55268900700e-01
-1.69707970800e-02 5.81193075554e+01 9.55577504060e-01
-1.69654965500e-02 5.75662915035e+01 9.55883171000e-01
-1.69601960200e-02 5.70194107556e+01 9.56185934100e-01
-1.69548954900e-02 5.64786143849e+01 9.56485825660e-01
-1.69495949590e-02 5.59438516782e+01 9.56782877730e-01
-1.69442944290e-02 5.54150721178e+01 9.57077122070e-01
-1.69389938990e-02 5.48922253742e+01 9.57368590190e-01
-1.69336933690e-02 5.43752613046e+01 9.57657313310e-01
-1.69283928390e-02 5.38641299243e+01 9.57943322420e-01
-1.69230923090e-02 5.33587814087e+01 9.58226648220e-01
-1.69177917790e-02 5.28591660593e+01 9.58507321150e-01
-1.69124912490e-02 5.23652342945e+01 9.58785371380e-01
-1.69071907190e-02 5.18769366268e+01 9.59060828840e-01
-1.69018901890e-02 5.13942236308e+01 9.59333723180e-01
-1.68965896590e-02 5.09170459376e+01 9.59604083790e-01
-1.68912891290e-02 5.04453541916e+01 9.59871939800e-01
-1.68859885990e-02 4.99790990390e+01 9.60137320070e-01
-1.68806880690e-02 4.95182310959e+01 9.60400253220e-01
-1.68753875390e-02 4.90627009255e+01 9.60660767580e-01
-1.68700870090e-02 4.86124590198e+01 9.60918891230e-01
-1.68647864790e-02 4.81674557650e+01 9.61174652000e-01
-1.68594859490e-02 4.77276414324e+01 9.61428077420e-01
-1.68541854190e-02 4.72929661524e+01 9.61679194800e-01
-1.68488848880e-02 4.68633798951e+01 9.61928031150e-01
-1.68435843580e-02 4.64388324571e+01 9.62174613230e-01
-1.68382838280e-02 4.60192734490e+01 9.62418967520e-01
-1.68329832980e-02 4.56046522854e+01 9.62661120250e-01
-1.68276827680e-02 4.51949181696e+01 9.62901097360e-01
-1.68223822380e-02 4.47900201002e+01 9.63138924540e-01
-1.68170817080e-02 4.43899068607e+01 9.63374627180e-01
-1.68117811780e-02 4.39945270181e+01 9.63608230420e-01
-1.68064806480e-02 4.36038289419e+01 9.63839759130e-01
-1.68011801180e-02 4.32177607940e+01 9.64069237880e-01
-1.67958795880e-02 4.28362705522e+01 9.64296690980e-01
-1.67905790580e-02 4.24593060130e+01 9.64522142470e-01
-1.67852785280e-02 4.20868148170e+01 9.64745616090e-01
-1.67799779980e-02 4.17187444672e+01 9.64967135330e-01
-1.67746774680e-02 4.13550423405e+01 9.65186723370e-01
-1.67693769380e-02 4.09956557231e+01 9.65404403130e-01
-1.67640764080e-02 4.06405318317e+01 9.65620197250e-01
-1.67587758780e-02 4.02896178418e+01 9.65834128070e-01
-1.67534753480e-02 3.99428609134e+01 9.66046217680e-01
-1.67481748170e-02 3.96002082258e+01 9.66256487860e-01
-1.67428742870e-02 3.92616070105e+01 9.66464960120e-01
-1.67375737570e-02 3.89270045786e+01 9.66671655710e-01
-1.67322732270e-02 3.85963483538e+01 9.66876595570e-01
-1.67269726970e-02 3.82695859108e+01 9.67079800380e-01
-1.67216721670e-02 3.79466650011e+01 9.67281290530e-01
-1.67163716370e-02 3.76275335873e+01 9.67481086150e-01
-1.67110711070e-02 3.73121398803e+01 9.67679207090e-01
-1.67057705770e-02 3.70004323608e+01 9.67875672910e-01
-1.67004700470e-02 3.66923598159e+01 9.68070502930e-01
-1.66951695170e-02 3.63878713626e+01 9.68263716160e-01
-1.66898689870e-02 3.60869164815e+01 9.68455331370e-01
-1.66845684570e-02 3.57894450373e+01 9.68645367070e-01
-1.66792679270e-02 3.54954073012e+01 9.68833841470e-01
-1.66739673970e-02 3.52047539797e+01 9.69020772560e-01
-1.66686668670e-02 3.49174362277e+01 9.69206178040e-01
-1.66633663370e-02 3.46334056706e+01 9.69390075360e-01
-1.66580658070e-02 3.43526144235e+01 9.69572481740e-01
-1.66527652770e-02 3.40750150990e+01 9.69753414110e-01
-1.66474647460e-02 3.38005608272e+01 9.69932889180e-01
-1.66421642160e-02 3.35292052620e+01 9.70110923390e-01
-1.66368636860e-02 3.32609025901e+01 9.70287532970e-01
-1.66315631560e-02 3.29956075446e+01 9.70462733870e-01
-1.66262626260e-02 3.27332754047e+01 9.70636541840e-01
-1.66209620960e-02 3.24738620011e+01 9.70808972370e-01
-1.66156615660e-02 3.22173237206e+01 9.70980040720e-01
-1.66103610360e-02 3.19636175088e+01 9.71149761940e-01
-1.66050605060e-02 3.17127008711e+01 9.71318150830e-01
-1.65997599760e-02 3.14645318643e+01 9.71485221990e-01
-1.65944594460e-02 3.12190691068e+01 9.71650989790e-01
-1.65891589160e-02 3.09762717704e+01 9.71815468380e-01
-1.65838583860e-02 3.07360995731e+01 9.71978671690e-01
-1.65785578560e-02 3.04985127869e+01 9.72140613460e-01
-1.65732573260e-02 3.02634722256e+01 9.72301307200e-01
-1.65679567960e-02 3.00309392368e+01 9.72460766240e-01
-1.65626562660e-02 2.98008757077e+01 9.72619003670e-01
-1.65573557360e-02 2.95732440553e+01 9.72776032430e-01
-1.65520552060e-02 2.93480072202e+01 9.72931865210e-01
-1.65467546750e-02 2.91251286604e+01 9.73086514550e-01
-1.65414541450e-02 2.89045723522e+01 9.73239992770e-01
-1.65361536150e-02 2.86863027822e+01 9.73392312030e-01
-1.65308530850e-02 2.84702849380e+01 9.73543484260e-01
-1.65255525550e-02 2.82564843119e+01 9.73693521250e-01
-1.65202520250e-02 2.80448668933e+01 9.73842434590e-01
-1.65149514950e-02 2.78353991632e+01 9.73990235690e-01
-1.65096509650e-02 2.76280480904e+01 9.74136935790e-01
-1.65043504350e-02 2.74227811313e+01 9.74282545960e-01
-1.64990499050e-02 2.72195662268e+01 9.74427077100e-01
-1.64937493750e-02 2.70183717899e+01 9.74570539930e-01
-1.64884488450e-02 2.68191667161e+01 9.74712945010e-01
-1.64831483150e-02 2.66219203772e+01 9.74854302750e-01
-1.64778477850e-02 2.64266026085e+01 9.74994623390e-01
-1.64725472550e-02 2.62331837234e+01 9.75133917010e-01
-1.64672467250e-02 2.60416345025e+01 9.75272193530e-01
-1.64619461950e-02 2.58519261859e+01 9.75409462740e-01
-1.64566456650e-02 2.56640304885e+01 9.75545734250e-01
-1.64513451350e-02 2.54779195785e+01 9.75681017550e-01
-1.64460446040e-02 2.52935660956e+01 9.75815321960e-01
-1.64407440740e-02 2.51109431348e+01 9.75948656680e-01
-1.64354435440e-02 2.49300242509e+01 9.76081030740e-01
-1.64301430140e-02 2.47507834562e+01 9.76212453070e-01
-1.64248424840e-02 2.45731952225e+01 9.76342932440e-01
-1.64195419540e-02 2.43972344755e+01 9.76472477490e-01
-1.64142414240e-02 2.42228765930e+01 9.76601096730e-01
-1.64089408940e-02 2.40500974103e+01 9.76728798540e-01
-1.64036403640e-02 2.38788732074e+01 9.76855591180e-01
-1.63983398340e-02 2.37091807196e+01 9.76981482780e-01
-1.63930393040e-02 2.35409971290e+01 9.77106481360e-01
-1.63877387740e-02 2.33743000581e+01 9.77230594810e-01
-1.63824382440e-02 2.32090675835e+01 9.77353830890e-01
-1.63771377140e-02 2.30452782149e+01 9.77476197290e-01
-1.63718371840e-02 2.28829109082e+01 9.77597701550e-01
-1.63665366540e-02 2.27219450563e+01 9.77718351100e-01
-1.63612361240e-02 2.25623604871e+01 9.77838153290e-01
-1.63559355940e-02 2.24041374638e+01 9.77957115340e-01
-1.63506350640e-02 2.22472566823e+01 9.78075244380e-01
-1.63453345330e-02 2.20916992628e+01 9.78192547440e-01
-1.63400340030e-02 2.19374467601e+01 9.78309031450e-01
-1.63347334730e-02 2.17844811453e+01 9.78424703230e-01
-1.63294329430e-02 2.16327848172e+01 9.78539569530e-01
-1.63241324130e-02 2.14823405924e+01 9.78653637010e-01
-1.63188318830e-02 2.13331317040e+01 9.78766912200e-01
-1.63135313530e-02 2.11851417974e+01 9.78879401600e-01
-1.63082308230e-02 2.10383549304e+01 9.78991111590e-01
-1.63029302930e-02 2.08927555696e+01 9.79102048460e-01
-1.62976297630e-02 2.07483285883e+01 9.79212218460e-01
-1.62923292330e-02 2.06050592589e+01 9.79321627720e-01
-1.62870287030e-02 2.04629332573e+01 9.79430282320e-01
-1.62817281730e-02 2.03219366545e+01 9.79538188250e-01
-1.62764276430e-02 2.01820559114e+01 9.79645351430e-01
-1.62711271130e-02 2.00432778826e+01 9.79751777730e-01
-1.62658265830e-02 1.99055898087e+01 9.79857472930e-01
-1.62605260530e-02 1.97689793089e+01 9.79962442760e-01
-1.62552255230e-02 1.96334343866e+01 9.80066692860e-01
-1.62499249920e-02 1.94989434143e+01 9.80170228840e-01
-1.62446244620e-02 1.93654951373e+01 9.80273056230e-01
-1.62393239320e-02 1.92330786684e+01 9.80375180510e-01
-1.62340234020e-02 1.91016834740e+01 9.80476607110e-01
-1.62287228720e-02 1.89712993847e+01 9.80577341390e-01
-1.62234223420e-02 1.88419165749e+01 9.80677388670e-01
-1.62181218120e-02 1.87135255624e+01 9.80776754220e-01
-1.62128212820e-02 1.85861172076e+01 9.80875443250e-01
-1.62075207520e-02 1.84596826984e+01 9.80973460940e-01
-1.62022202220e-02 1.83342135475e+01 9.81070812410e-01
-1.61969196920e-02 1.82097015848e+01 9.81167502740e-01
-1.61916191620e-02 1.80861389485e+01 9.81263536970e-01
-1.61863186320e-02 1.79635180779e+01 9.81358920110e-01
-1.61810181020e-02 1.78418317039e+01 9.81453657120e-01
-1.61757175720e-02 1.77210728408e+01 9.81547752910e-01
-1.61704170420e-02 1.76012347756e+01 9.81641212390e-01
-1.61651165120e-02 1.74823110592e+01 9.81734040410e-01
-1.61598159820e-02 1.73642954952e+01 9.81826241780e-01
-1.61545154520e-02 1.72471821303e+01 9.81917821300e-01
-1.61492149210e-02 1.71309652416e+01 9.82008783730e-01
-1.61439143910e-02 1.70156393264e+01 9.82099133800e-01
-1.61386138610e-02 1.69011990900e+01 9.82188876210e-01
-1.61333133310e-02 1.67876394334e+01 9.82278015640e-01
-1.61280128010e-02 1.66749554412e+01 9.82366556730e-01
-1.61227122710e-02 1.65631423687e+01 9.82454504120e-01
-1.61174117410e-02 1.64521956297e+01 9.82541862400e-01
-1.61121112110e-02 1.63421107822e+01 9.82628636150e-01
-1.61068106810e-02 1.62328835170e+01 9.82714829930e-01
-1.61015101510e-02 1.61245096429e+01 9.82800448250e-01
-1.60962096210e-02 1.60169850747e+01 9.82885495640e-01
-1.60909090910e-02 1.59103058190e+01 9.82969976580e-01
-1.60856085610e-02 1.58044679616e+01 9.83053895540e-01
-1.60803080310e-02 1.56994676544e+01 9.83137256970e-01
-1.60750075010e-02 1.55953011022e+01 9.83220065290e-01
-1.60697069710e-02 1.54919645501e+01 9.83302324910e-01
-1.60644064410e-02 1.53894542708e+01 9.83384040220e-01
-1.60591059110e-02 1.52877665532e+01 9.83465215590e-01
-1.60538053810e-02 1.51868976899e+01 9.83545855360e-01
-1.60485048500e-02 1.50868439652e+01 9.83625963860e-01
-1.60432043200e-02 1.49876016458e+01 9.83705545410e-01
-1.60379037900e-02 1.48891669687e+01 9.83784604280e-01
-1.60326032600e-02 1.47915361319e+01 9.83863144750e-01
-1.60273027300e-02 1.46947052848e+01 9.83941171060e-01
-1.60220022000e-02 1.45986705196e+01 9.84018687450e-01
-1.60167016700e-02 1.45034278629e+01 9.84095698120e-01
-1.60114011400e-02 1.44089732680e+01 9.84172207240e-01
-1.60061006100e-02 1.43153026087e+01 9.84248219000e-01
-1.60008000800e-02 1.42224116721e+01 9.84323737520e-01
-1.59954995500e-02 1.41302961545e+01 9.84398766920e-01
-1.59901990200e-02 1.40389516559e+01 9.84473311290e-01
-1.59848984900e-02 1.39483736765e+01 9.84547374720e-01
-1.59795979600e-02 1.38585576136e+01 9.84620961240e-01
-1.59742974300e-02 1.37694987590e+01 9.84694074870e-01
-1.59689969000e-02 1.36811922984e+01 9.84766719600e-01
-1.59636963700e-02 1.35936333103e+01 9.84838899420e-01
-1.59583958400e-02 1.35068167652e+01 9.84910618250e-01
-1.59530953100e-02 1.34207375279e+01 9.84981880020e-01
-1.59477947790e-02 1.33353903589e+01 9.85052688610e-01
-1.59424942490e-02 1.32507699159e+01 9.85123047880e-01
-1.59371937190e-02 1.31668707578e+01 9.85192961670e-01
-1.59318931890e-02 1.30836873485e+01 9.85262433760e-01
-1.59265926590e-02 1.30012140612e+01 9.85331467930e-01
-1.59212921290e-02 1.29194451834e+01 9.85400067920e-01
-1.59159915990e-02 1.28383749234e+01 9.85468237450e-01
-1.59106910690e-02 1.27579974154e+01 9.85535980180e-01
-1.59053905390e-02 1.26783067278e+01 9.85603299780e-01
-1.59000900090e-02 1.25992968693e+01 9.85670199840e-01
-1.58947894790e-02 1.25209617976e+01 9.85736683950e-01
-1.58894889490e-02 1.24432954267e+01 9.85802755680e-01
-1.58841884190e-02 1.23662916357e+01 9.85868418520e-01
-1.58788878890e-02 1.22899442778e+01 9.85933675980e-01
-1.58735873590e-02 1.22142471886e+01 9.85998531490e-01
-1.58682868290e-02 1.21391941957e+01 9.86062988490e-01
-1.58629862990e-02 1.20647791276e+01 9.86127050360e-01
-1.58576857690e-02 1.19909958223e+01 9.86190720450e-01
-1.58523852390e-02 1.19178381376e+01 9.86254002090e-01
-1.58470847080e-02 1.18452999588e+01 9.86316898560e-01
-1.58417841780e-02 1.17733752090e+01 9.86379413120e-01
-1.58364836480e-02 1.17020578557e+01 9.86441549000e-01
-1.58311831180e-02 1.16313419215e+01 9.86503309390e-01
-1.58258825880e-02 1.15612214903e+01 9.86564697450e-01
-1.58205820580e-02 1.14916907159e+01 9.86625716320e-01
-1.58152815280e-02 1.14227438285e+01 9.86686369090e-01
-1.58099809980e-02 1.13543751426e+01 9.86746658840e-01
-1.58046804680e-02 1.12865790619e+01 9.86806588600e-01
-1.57993799380e-02 1.12193500855e+01 9.86866161390e-01
-1.57940794080e-02 1.11526828129e+01 9.86925380180e-01
-1.57887788780e-02 1.10865719491e+01 9.86984247940e-01
-1.57834783480e-02 1.10210123065e+01 9.87042767590e-01
-1.57781778180e-02 1.09559988105e+01 9.87100942030e-01
-1.57728772880e-02 1.08915264992e+01 9.87158774130e-01
-1.57675767580e-02 1.08275905277e+01 9.87216266740e-01
-1.57622762280e-02 1.07641861670e+01 9.87273422680e-01
-1.57569756980e-02 1.07013088049e+01 9.87330244760e-01
-1.57516751680e-02 1.06389539461e+01 9.87386735750e-01
-1.57463746370e-02 1.05771172104e+01 9.87442898390e-01
-1.57410741070e-02 1.05157943306e+01 9.87498735420e-01
-1.57357735770e-02 1.04549811509e+01 9.87554249540e-01
-1.57304730470e-02 1.03946736224e+01 9.87609443440e-01
-1.57251725170e-02 1.03348678007e+01 9.87664319780e-01
-1.57198719870e-02 1.02755598402e+01 9.87718881200e-01
-1.57145714570e-02 1.02167459899e+01 9.87773130340e-01
-1.57092709270e-02 1.01584225879e+01 9.87827069790e-01
-1.57039703970e-02 1.01005860547e+01 9.87880702130e-01
-1.56986698670e-02 1.00432328878e+01 9.87934029940e-01
-1.56933693370e-02 9.98635965402e+00 9.87987055760e-01
-1.56880688070e-02 9.92996298282e+00 9.88039782130e-01
-1.56827682770e-02 9.87403955922e+00 9.88092211550e-01
-1.56774677470e-02 9.81858611496e+00 9.88144346530e-01
-1.56721672170e-02 9.76359942240e+00 9.88196189530e-01
-1.56668666870e-02 9.70907628505e+00 9.88247743030e-01
-1.56615661570e-02 9.65501353046e+00 9.88299009460e-01
-1.56562656270e-02 9.60140800168e+00 9.88349991260e-01
-1.56509650970e-02 9.54825654961e+00 9.88400690830e-01
-1.56456645660e-02 9.49555602521e+00 9.88451110580e-01
-1.56403640360e-02 9.44330327112e+00 9.88501252860e-01
-1.56350635060e-02 9.39149511508e+00 9.88551120060e-01
-1.56297629760e-02 9.34012836155e+00 9.88600714510e-01
-1.56244624460e-02 9.28919978553e+00 9.88650038530e-01
-1.56191619160e-02 9.23870612553e+00 9.88699094450e-01
-1.56138613860e-02 9.18864407693e+00 9.88747884540e-01
-1.56085608560e-02 9.13901028687e+00 9.88796411090e-01
-1.56032603260e-02 9.08980134773e+00 9.88844676340e-01
-1.55979597960e-02 9.04101379289e+00 9.88892682540e-01
-1.55926592660e-02 8.99264409230e+00 9.88940431910e-01
-1.55873587360e-02 8.94468864755e+00 9.88987926640e-01
-1.55820582060e-02 8.89714378920e+00 9.89035168920e-01
-1.55767576760e-02 8.85000577402e+00 9.89082160900e-01
-1.55714571460e-02 8.80327078189e+00 9.89128904730e-01
-1.55661566160e-02 8.75693491440e+00 9.89175402520e-01
-1.55608560860e-02 8.71099419401e+00 9.89221656380e-01
-1.55555555560e-02 8.66544456297e+00 9.89267668380e-01
-1.55502550260e-02 8.62028188346e+00 9.89313440560e-01
-1.55449544950e-02 8.57550193822e+00 9.89358974980e-01
-1.55396539650e-02 8.53110043144e+00 9.89404273630e-01
-1.55343534350e-02 8.48707299045e+00 9.89449338500e-01
-1.55290529050e-02 8.44341516824e+00 9.89494171560e-01
-1.55237523750e-02 8.40012244600e+00 9.89538774740e-01
-1.55184518450e-02 8.35719023562e+00 9.89583149960e-01
-1.55131513150e-02 8.31461388463e+00 9.89627299110e-01
-1.55078507850e-02 8.27238867909e+00 9.89671224040e-01
-1.55025502550e-02 8.23050984918e+00 9.89714926610e-01
-1.54972497250e-02 8.18897257327e+00 9.89758408620e-01
-1.54919491950e-02 8.14777198360e+00 9.89801671870e-01
-1.54866486650e-02 8.10690317152e+00 9.89844718110e-01
-1.54813481350e-02 8.06636119374e+00 9.89887549070e-01
-1.54760476050e-02 8.02614107854e+00 9.89930166480e-01
-1.54707470750e-02 7.98623783160e+00 9.89972572000e-01
-1.54654465450e-02 7.94664644257e+00 9.90014767310e-01
-1.54601460150e-02 7.90736189247e+00 9.90056754020e-01
-1.54548454850e-02 7.86837915927e+00 9.90098533730e-01
-1.54495449540e-02 7.82969322606e+00 9.90140108030e-01
-1.54442444240e-02 7.79129908664e+00 9.90181478470e-01
-1.54389438940e-02 7.75319175347e+00 9.90222646560e-01
-1.54336433640e-02 7.71536626366e+00 9.90263613810e-01
-1.54283428340e-02 7.67781768637e+00 9.90304381680e-01
-1.54230423040e-02 7.64054112914e+00 9.90344951610e-01
-1.54177417740e-02 7.60353174513e+00 9.90385325040e-01
-1.54124412440e-02 7.56678473831e+00 9.90425503340e-01
-1.54071407140e-02 7.53029537066e+00 9.90465487890e-01
-1.54018401840e-02 7.49405896842e+00 9.90505280030e-01
-1.53965396540e-02 7.45807092709e+00 9.90544881090e-01
-1.53912391240e-02 7.42232671732e+00 9.90584292340e-01
-1.53859385940e-02 7.38682189097e+00 9.90623515080e-01
-1.53806380640e-02 7.35155208478e+00 9.90662550530e-01
-1.53753375340e-02 7.31651302611e+00 9.90701399940e-01
-1.53700370040e-02 7.28170053744e+00 9.90740064490e-01
-1.53647364740e-02 7.24711053989e+00 9.90778545380e-01
-1.53594359440e-02 7.21273905727e+00 9.90816843760e-01
-1.53541354140e-02 7.17858221976e+00 9.90854960780e-01
-1.53488348830e-02 7.14463626658e+00 9.90892897550e-01
-1.53435343530e-02 7.11089754944e+00 9.90930655170e-01
-1.53382338230e-02 7.07736253410e+00 9.90968234730e-01
-1.53329332930e-02 7.04402780314e+00 9.91005637280e-01
-1.53276327630e-02 7.01089005720e+00 9.91042863880e-01
-1.53223322330e-02 6.97794611669e+00 9.91079915560e-01
-1.53170317030e-02 6.94519292278e+00 9.91116793320e-01
-1.53117311730e-02 6.91262753769e+00 9.91153498160e-01
-1.53064306430e-02 6.88024714551e+00 9.91190031070e-01
-1.53011301130e-02 6.84804905198e+00 9.91226393010e-01
-1.52958295830e-02 6.81603068415e+00 9.91262584940e-01
-1.52905290530e-02 6.78418958978e+00 9.91298607800e-01
-1.52852285230e-02 6.75252343675e+00 9.91334462520e-01
-1.52799279930e-02 6.72103001070e+00 9.91370150010e-01
-1.52746274630e-02 6.68970721512e+00 9.91405671190e-01
-1.52693269330e-02 6.65855306822e+00 9.91441026940e-01
-1.52640264030e-02 6.62756570121e+00 9.91476218160e-01
-1.52587258730e-02 6.59674335640e+00 9.91511245710e-01
-1.52534253430e-02 6.56608438381e+00 9.91546110470e-01
-1.52481248120e-02 6.53558723935e+00 9.91580813300e-01
-1.52428242820e-02 6.50525048039e+00 9.91615355040e-01
-1.52375237520e-02 6.47507276378e+00 9.91649736540e-01
-1.52322232220e-02 6.44505284163e+00 9.91683958640e-01
-1.52269226920e-02 6.41518955834e+00 9.91718022180e-01
-1.52216221620e-02 6.38548184554e+00 9.91751927970e-01
-1.52163216320e-02 6.35592871974e+00 9.91785676840e-01
-1.52110211020e-02 6.32652927659e+00 9.91819269600e-01
-1.52057205720e-02 6.29728268801e+00 9.91852707070e-01
-1.52004200420e-02 6.26818819653e+00 9.91885990060e-01
-1.51951195120e-02 6.23924511211e+00 9.91919119360e-01
-1.51898189820e-02 6.21045280666e+00 9.91952095780e-01
-1.51845184520e-02 6.18181070974e+00 9.91984920110e-01
-1.51792179220e-02 6.15331830382e+00 9.92017593150e-01
-1.51739173920e-02 6.12497511994e+00 9.92050115700e-01
-1.51686168620e-02 6.09678073250e+00 9.92082488540e-01
-1.51633163320e-02 6.06873475465e+00 9.92114712460e-01
-1.51580158020e-02 6.04083683384e+00 9.92146788250e-01
-1.51527152720e-02 6.01308664728e+00 9.92178716680e-01
-1.51474147410e-02 5.98548389627e+00 9.92210498560e-01
-1.51421142110e-02 5.95802830360e+00 9.92242134650e-01
-1.51368136810e-02 5.93071960691e+00 9.92273625730e-01
-1.51315131510e-02 5.90355755610e+00 9.92304972590e-01
-1.51262126210e-02 5.87654190786e+00 9.92336176000e-01
-1.51209120910e-02 5.84967242263e+00 9.92367236730e-01
-1.51156115610e-02 5.82294885933e+00 9.92398155570e-01
-1.51103110310e-02 5.79637097277e+00 9.92428933290e-01
-1.51050105010e-02 5.76993850985e+00 9.92459570650e-01
-1.50997099710e-02 5.74365120518e+00 9.92490068440e-01
-1.50944094410e-02 5.71750877873e+00 9.92520427410e-01
-1.50891089110e-02 5.69151093275e+00 9.92550648340e-01
-1.50838083810e-02 5.66565734839e+00 9.92580731990e-01
-1.50785078510e-02 5.63994768347e+00 9.92610679120e-01
-1.50732073210e-02 5.61438157074e+00 9.92640490510e-01
-1.50679067910e-02 5.58895861431e+00 9.92670166900e-01
-1.50626062610e-02 5.56367838914e+00 9.92699709060e-01
-1.50573057310e-02 5.53854043834e+00 9.92729117740e-01
-1.50520052010e-02 5.51354427319e+00 9.92758393700e-01
-1.50467046700e-02 5.48868937033e+00 9.92787537680e-01
-1.50414041400e-02 5.46397517190e+00 9.92816550430e-01
-1.50361036100e-02 5.43940108525e+00 9.92845432700e-01
-1.50308030800e-02 5.41496648134e+00 9.92874185220e-01
-1.50255025500e-02 5.39067069557e+00 9.92902808740e-01
-1.50202020200e-02 5.36651302773e+00 9.92931303990e-01
-1.50149014900e-02 5.34249274179e+00 9.92959671690e-01
-1.50096009600e-02 5.31860906733e+00 9.92987912570e-01
-1.50043004300e-02 5.29486119923e+00 9.93016027360e-01
-1.49989999000e-02 5.27124829980e+00 9.93044016770e-01
-1.49936993700e-02 5.24776949819e+00 9.93071881500e-01
-1.49883988400e-02 5.22442389400e+00 9.93099622280e-01
-1.49830983100e-02 5.20121055668e+00 9.93127239800e-01
-1.49777977800e-02 5.17812852803e+00 9.93154734760e-01
-1.49724972500e-02 5.15517682401e+00 9.93182107840e-01
-1.49671967200e-02 5.13235443648e+00 9.93209359750e-01
-1.49618961900e-02 5.10966033492e+00 9.93236491150e-01
-1.49565956600e-02 5.08709346918e+00 9.93263502730e-01
-1.49512951300e-02 5.06465277050e+00 9.93290395150e-01
-1.49459945990e-02 5.04233715467e+00 9.93317169080e-01
-1.49406940690e-02 5.02014552389e+00 9.93343825170e-01
-1.49353935390e-02 4.99807676872e+00 9.93370364080e-01
-1.49300930090e-02 4.97612977142e+00 9.93396786460e-01
-1.49247924790e-02 4.95430340673e+00 9.93423092950e-01
-1.49194919490e-02 4.93259654541e+00 9.93449284170e-01
-1.49141914190e-02 4.91100805540e+00 9.93475360770e-01
-1.49088908890e-02 4.88953680522e+00 9.93501323350e-01
-1.49035903590e-02 4.86818166509e+00 9.93527172540e-01
-1.48982898290e-02 4.84694150934e+00 9.93552908960e-01
-1.48929892990e-02 4.82581521855e+00 9.93578533190e-01
-1.48876887690e-02 4.80480168176e+00 9.93604045850e-01
-1.48823882390e-02 4.78389979742e+00 9.93629447520e-01
-1.48770877090e-02 4.76310847586e+00 9.93654738790e-01
-1.48717871790e-02 4.74242664077e+00 9.93679920250e-01
-1.48664866490e-02 4.72185323089e+00 9.93704992460e-01
-1.48611861190e-02 4.70138720102e+00 9.93729956010e-01
-1.48558855890e-02 4.68102752344e+00 9.93754811440e-01
-1.48505850590e-02 4.66077318943e+00 9.93779559330e-01
-1.48452845280e-02 4.64062320970e+00 9.93804200230e-01
-1.48399839980e-02 4.62057661606e+00 9.93828734680e-01
-1.48346834680e-02 4.60063246138e+00 9.93853163240e-01
-1.48293829380e-02 4.58078982098e+00 9.93877486430e-01
-1.48240824080e-02 4.56104779254e+00 9.93901704800e-01
-1.48187818780e-02 4.54140549715e+00 9.93925818870e-01
-1.48134813480e-02 4.52186207884e+00 9.93949829160e-01
-1.48081808180e-02 4.50241670519e+00 9.93973736210e-01
-1.48028802880e-02 4.48306856770e+00 9.93997540520e-01
-1.47975797580e-02 4.46381688046e+00 9.94021242600e-01
-1.47922792280e-02 4.44466088131e+00 9.94044842980e-01
-1.47869786980e-02 4.42559983087e+00 9.94068342140e-01
-1.47816781680e-02 4.40663301215e+00 9.94091740590e-01
-1.47763776380e-02 4.38775973003e+00 9.94115038820e-01
-1.47710771080e-02 4.36897931087e+00 9.94138237340e-01
-1.47657765780e-02 4.35029110171e+00 9.94161336630e-01
-1.47604760480e-02 4.33169446919e+00 9.94184337170e-01
-1.47551755180e-02 4.31318879918e+00 9.94207239440e-01
-1.47498749870e-02 4.29477349525e+00 9.94230043940e-01
-1.47445744570e-02 4.27644797863e+00 9.94252751130e-01
-1.47392739270e-02 4.25821168605e+00 9.94275361490e-01
-1.47339733970e-02 4.24006406964e+00 9.94297875490e-01
-1.47286728670e-02 4.22200459513e+00 9.94320293590e-01
-1.47233723370e-02 4.20403274081e+00 9.94342616270e-01
-1.47180718070e-02 4.18614799692e+00 9.94364843990e-01
-1.47127712770e-02 4.16834986358e+00 9.94386977200e-01
-1.47074707470e-02 4.15063785004e+00 9.94409016360e-01
-1.47021702170e-02 4.13301147359e+00 9.94430961920e-01
-1.46968696870e-02 4.11547025758e+00 9.94452814350e-01
-1.46915691570e-02 4.09801373154e+00 9.94474574090e-01
-1.46862686270e-02 4.08064142825e+00 9.94496241580e-01
-1.46809680970e-02 4.06335288421e+00 9.94517817270e-01
-1.46756675670e-02 4.04614763726e+00 9.94539301610e-01
-1.46703670370e-02 4.02902522601e+00 9.94560695030e-01
-1.46650665070e-02 4.01198518864e+00 9.94581997970e-01
-1.46597659770e-02 3.99502706152e+00 9.94603210860e-01
-1.46544654470e-02 3.97815037887e+00 9.94624334150e-01
-1.46491649160e-02 3.96135467122e+00 9.94645368250e-01
-1.46438643860e-02 3.94463946433e+00 9.94666313590e-01
-1.46385638560e-02 3.92800427872e+00 9.94687170610e-01
-1.46332633260e-02 3.91144862888e+00 9.94707939720e-01
-1.46279627960e-02 3.89497202232e+00 9.94728621340e-01
-1.46226622660e-02 3.87857395884e+00 9.94749215890e-01
-1.46173617360e-02 3.86225393031e+00 9.94769723780e-01
-1.46120612060e-02 3.84601141922e+00 9.94790145430e-01
-1.46067606760e-02 3.82984589937e+00 9.94810481240e-01
-1.46014601460e-02 3.81375683457e+00 9.94830731620e-01
-1.45961596160e-02 3.79774367887e+00 9.94850896970e-01
-1.45908590860e-02 3.78180587537e+00 9.94870977700e-01
-1.45855585560e-02 3.76594285776e+00 9.94890974200e-01
-1.45802580260e-02 3.75015404824e+00 9.94910886860e-01
-1.45749574960e-02 3.73443885866e+00 9.94930716080e-01
-1.45696569660e-02 3.71879669033e+00 9.94950462240e-01
-1.45643564360e-02 3.70322693397e+00 9.94970125730e-01
-1.45590559060e-02 3.68772896981e+00 9.94989706920e-01
-1.45537553760e-02 3.67230216827e+00 9.95009206200e-01
-1.45484548450e-02 3.65694588957e+00 9.95028623950e-01
-1.45431543150e-02 3.64165948435e+00 9.95047960520e-01
-1.45378537850e-02 3.62644229442e+00 9.95067216300e-01
-1.45325532550e-02 3.61129365289e+00 9.95086391630e-01
-1.45272527250e-02 3.59621288458e+00 9.95105486900e-01
-1.45219521950e-02 3.58119930680e+00 9.95124502440e-01
-1.45166516650e-02 3.56625223010e+00 9.95143438610e-01
-1.45113511350e-02 3.55137095839e+00 9.95162295770e-01
-1.45060506050e-02 3.53655479013e+00 9.95181074260e-01
-1.45007500750e-02 3.52180301873e+00 9.95199774420e-01
-1.44954495450e-02 3.50711493380e+00 9.95218396580e-01
-1.44901490150e-02 3.49248982079e+00 9.95236941090e-01
-1.44848484850e-02 3.47792696371e+00 9.95255408280e-01
-1.44795479550e-02 3.46342564368e+00 9.95273798460e-01
-1.44742474250e-02 3.44898514147e+00 9.95292111970e-01
-1.44689468950e-02 3.43460473786e+00 9.95310349120e-01
-1.44636463650e-02 3.42028371416e+00 9.95328510230e-01
-1.44583458350e-02 3.40602135342e+00 9.95346595610e-01
-1.44530453050e-02 3.39181694110e+00 9.95364605560e-01
-1.44477447740e-02 3.37766976608e+00 9.95382540400e-01
-1.44424442440e-02 3.36357912172e+00 9.95400400410e-01
-1.44371437140e-02 3.34954430632e+00 9.95418185910e-01
-1.44318431840e-02 3.33556462400e+00 9.95435897170e-01
-1.44265426540e-02 3.32163938585e+00 9.95453534500e-01
-1.44212421240e-02 3.30776791048e+00 9.95471098170e-01
-1.44159415940e-02 3.29394952501e+00 9.95488588460e-01
-1.44106410640e-02 3.28018356611e+00 9.95506005660e-01
-1.44053405340e-02 3.26646937973e+00 9.95523350040e-01
-1.44000400040e-02 3.25280632347e+00 9.95540621880e-01
-1.43947394740e-02 3.23919376568e+00 9.95557821430e-01
-1.43894389440e-02 3.22563108786e+00 9.95574948970e-01
-1.43841384140e-02 3.21211768342e+00 9.95592004750e-01
-1.43788378840e-02 3.19865296062e+00 9.95608989040e-01
-1.43735373540e-02 3.18523634093e+00 9.95625902090e-01
-1.43682368240e-02 3.17186726140e+00 9.95642744150e-01
-1.43629362940e-02 3.15854517456e+00 9.95659515470e-01
-1.43576357640e-02 3.14526954895e+00 9.95676216300e-01
-1.43523352340e-02 3.13203986986e+00 9.95692846880e-01
-1.43470347030e-02 3.11885563955e+00 9.95709407460e-01
-1.43417341730e-02 3.10571637851e+00 9.95725898270e-01
-1.43364336430e-02 3.09262162515e+00 9.95742319550e-01
-1.43311331130e-02 3.07957093652e+00 9.95758671540e-01
-1.43258325830e-02 3.06656388849e+00 9.95774954450e-01
-1.43205320530e-02 3.05360007712e+00 9.95791168540e-01
-1.43152315230e-02 3.04067911742e+00 9.95807314010e-01
-1.43099309930e-02 3.02780064502e+00 9.95823391100e-01
-1.43046304630e-02 3.01496431599e+00 9.95839400030e-01
-1.42993299330e-02 3.00216980680e+00 9.95855341030e-01
-1.42940294030e-02 2.98941681516e+00 9.95871214310e-01
-1.42887288730e-02 2.97670505973e+00 9.95887020090e-01
-1.42834283430e-02 2.96403428022e+00 9.95902758600e-01
-1.42781278130e-02 2.95140423803e+00 9.95918430040e-01
-1.42728272830e-02 2.93881471582e+00 9.95934034630e-01
-1.42675267530e-02 2.92626551753e+00 9.95949572590e-01
-1.42622262230e-02 2.91375646896e+00 9.95965044130e-01
-1.42569256930e-02 2.90128741681e+00 9.95980449450e-01
-1.42516251630e-02 2.88885822963e+00 9.95995788790e-01
-1.42463246320e-02 2.87646879649e+00 9.96011062330e-01
-1.42410241020e-02 2.86411902793e+00 9.96026270300e-01
-1.42357235720e-02 2.85180885465e+00 9.96041412910e-01
-1.42304230420e-02 2.83953822844e+00 9.96056490360e-01
-1.42251225120e-02 2.82730712066e+00 9.96071502870e-01
-1.42198219820e-02 2.81511552248e+00 9.96086450640e-01
-1.42145214520e-02 2.80296344424e+00 9.96101333880e-01
-1.42092209220e-02 2.79085091514e+00 9.96116152810e-01
-1.42039203920e-02 2.77877798263e+00 9.96130907640e-01
-1.41986198620e-02 2.76674471150e+00 9.96145598570e-01
-1.41933193320e-02 2.75475118406e+00 9.96160225820e-01
-1.41880188020e-02 2.74279749823e+00 9.96174789590e-01
-1.41827182720e-02 2.73088376796e+00 9.96189290110e-01
-1.41774177420e-02 2.71901012186e+00 9.96203727580e-01
-1.41721172120e-02 2.70717670233e+00 9.96218102210e-01
-1.41668166820e-02 2.69538366529e+00 9.96232414230e-01
-1.41615161520e-02 2.68363117837e+00 9.96246663840e-01
-1.41562156220e-02 2.67191942066e+00 9.96260851260e-01
-1.41509150920e-02 2.66024858143e+00 9.96274976720e-01
-1.41456145610e-02 2.64861885956e+00 9.96289040420e-01
-1.41403140310e-02 2.63703046166e+00 9.96303042590e-01
-1.41350135010e-02 2.62548360204e+00 9.96316983450e-01
-1.41297129710e-02 2.61397850104e+00 9.96330863220e-01
-1.41244124410e-02 2.60251538353e+00 9.96344682120e-01
-1.41191119110e-02 2.59109447910e+00 9.96358440380e-01
-1.41138113810e-02 2.57971601975e+00 9.96372138220e-01
-1.41085108510e-02 2.56838023958e+00 9.96385775870e-01
-1.41032103210e-02 2.55708737269e+00 9.96399353560e-01
-1.40979097910e-02 2.54583765375e+00 9.96412871510e-01
-1.40926092610e-02 2.53463131494e+00 9.96426329960e-01
-1.40873087310e-02 2.52346858680e+00 9.96439729130e-01
-1.40820082010e-02 2.51234969570e+00 9.96453069270e-01
-1.40767076710e-02 2.50127486368e+00 9.96466350600e-01
-1.40714071410e-02 2.49024430694e+00 9.96479573370e-01
-1.40661066110e-02 2.47925823584e+00 9.96492737790e-01
-1.40608060810e-02 2.46831685246e+00 9.96505844120e-01
-1.40555055510e-02 2.45742035155e+00 9.96518892600e-01
-1.40502050210e-02 2.44656891785e+00 9.96531883450e-01
-1.40449044900e-02 2.43576272726e+00 9.96544816920e-01
-1.40396039600e-02 2.42500194437e+00 9.96557693260e-01
-1.40343034300e-02 2.41428672307e+00 9.96570512700e-01
-1.40290029000e-02 2.40361720514e+00 9.96583275490e-01
-1.40237023700e-02 2.39299352037e+00 9.96595981860e-01
-1.40184018400e-02 2.38241578552e+00 9.96608632080e-01
-1.40131013100e-02 2.37188410434e+00 9.96621226360e-01
-1.40078007800e-02 2.36139856706e+00 9.96633764980e-01
-1.40025002500e-02 2.35095924994e+00 9.96646248160e-01
-1.39971997200e-02 2.34056621533e+00 9.96658676160e-01
-1.39918991900e-02 2.33021951124e+00 9.96671049220e-01
-1.39865986600e-02 2.31991917177e+00 9.96683367580e-01
-1.39812981300e-02 2.30966521632e+00 9.96695631500e-01
-1.39759976000e-02 2.29945765034e+00 9.96707841220e-01
-1.39706970700e-02 2.28929646480e+00 9.96719996980e-01
-1.39653965400e-02 2.27918163690e+00 9.96732099040e-01
-1.39600960100e-02 2.26911313011e+00 9.96744147630e-01
-1.39547954800e-02 2.25909089396e+00 9.96756143010e-01
-1.39494949490e-02 2.24911486499e+00 9.96768085410e-01
-1.39441944190e-02 2.23918496692e+00 9.96779975100e-01
-1.39388938890e-02 2.22930111084e+00 9.96791812290e-01
-1.39335933590e-02 2.21946319584e+00 9.96803597260e-01
-1.39282928290e-02 2.20967110945e+00 9.96815330220e-01
-1.39229922990e-02 2.19992472797e+00 9.96827011440e-01
-1.39176917690e-02 2.19022391748e+00 9.96838641140e-01
-1.39123912390e-02 2.18056853371e+00 9.96850219580e-01
-1.39070907090e-02 2.17095842339e+00 9.96861746990e-01
-1.39017901790e-02 2.16139342415e+00 9.96873223610e-01
-1.38964896490e-02 2.15187336574e+00 9.96884649680e-01
-1.38911891190e-02 2.14239807021e+00 9.96896025440e-01
-1.38858885890e-02 2.13296735298e+00 9.96907351130e-01
-1.38805880590e-02 2.12358102272e+00 9.96918626970e-01
-1.38752875290e-02 2.11423888299e+00 9.96929853210e-01
-1.38699869990e-02 2.10494073208e+00 9.96941030080e-01
-1.38646864690e-02 2.09568636416e+00 9.96952157800e-01
-1.38593859390e-02 2.08647556944e+00 9.96963236620e-01
-1.38540854090e-02 2.07730813527e+00 9.96974266770e-01
-1.38487848780e-02 2.06818384621e+00 9.96985248460e-01
-1.38434843480e-02 2.05910248513e+00 9.96996181940e-01
-1.38381838180e-02 2.05006383317e+00 9.97007067420e-01
-1.38328832880e-02 2.04106767112e+00 9.97017905130e-01
-1.38275827580e-02 2.03211377902e+00 9.97028695300e-01
-1.38222822280e-02 2.02320193726e+00 9.97039438150e-01
-1.38169816980e-02 2.01433192663e+00 9.97050133900e-01
-1.38116811680e-02 2.00550352925e+00 9.97060782770e-01
-1.38063806380e-02 1.99671652833e+00 9.97071384980e-01
-1.38010801080e-02 1.98797070917e+00 9.97081940760e-01
-1.37957795780e-02 1.97926585917e+00 9.97092450320e-01
-1.37904790480e-02 1.97060176795e+00 9.97102913870e-01
-1.37851785180e-02 1.96197822854e+00 9.97113331630e-01
-1.37798779880e-02 1.95339503603e+00 9.97123703810e-01
-1.37745774580e-02 1.94485198946e+00 9.97134030640e-01
-1.37692769280e-02 1.93634889131e+00 9.97144312310e-01
-1.37639763980e-02 1.92788554719e+00 9.97154549050e-01
-1.37586758680e-02 1.91946176652e+00 9.97164741050e-01
-1.37533753380e-02 1.91107736322e+00 9.97174888540e-01
-1.37480748070e-02 1.90273215426e+00 9.97184991710e-01
-1.37427742770e-02 1.89442596108e+00 9.97195050790e-01
-1.37374737470e-02 1.88615860891e+00 9.97205065960e-01
-1.37321732170e-02 1.87792992741e+00 9.97215037440e-01
-1.37268726870e-02 1.86973974980e+00 9.97224965430e-01
-1.37215721570e-02 1.86158791349e+00 9.97234850130e-01
-1.37162716270e-02 1.85347425978e+00 9.97244691760e-01
-1.37109710970e-02 1.84539863384e+00 9.97254490500e-01
-1.37056705670e-02 1.83736088460e+00 9.97264246570e-01
-1.37003700370e-02 1.82936086465e+00 9.97273960150e-01
-1.36950695070e-02 1.82139843018e+00 9.97283631460e-01
-1.36897689770e-02 1.81347344072e+00 9.97293260690e-01
-1.36844684470e-02 1.80558575916e+00 9.97302848030e-01
-1.36791679170e-02 1.79773525147e+00 9.97312393690e-01
-1.36738673870e-02 1.78992178665e+00 9.97321897860e-01
-1.36685668570e-02 1.78214523642e+00 9.97331360740e-01
-1.36632663270e-02 1.77440547520e+00 9.97340782530e-01
-1.36579657970e-02 1.76670237985e+00 9.97350163410e-01
-1.36526652670e-02 1.75903582950e+00 9.97359503580e-01
-1.36473647360e-02 1.75140570536e+00 9.97368803240e-01
-1.36420642060e-02 1.74381189058e+00 9.97378062570e-01
-1.36367636760e-02 1.73625426997e+00 9.97387281780e-01
-1.36314631460e-02 1.72873272994e+00 9.97396461050e-01
-1.36261626160e-02 1.72124715819e+00 9.97405600570e-01
-1.36208620860e-02 1.71379744361e+00 9.97414700530e-01
-1.36155615560e-02 1.70638347613e+00 9.97423761130e-01
-1.36102610260e-02 1.69900514637e+00 9.97432782550e-01
-1.36049604960e-02 1.69166234568e+00 9.97441764980e-01
-1.35996599660e-02 1.68435496581e+00 9.97450708610e-01
-1.35943594360e-02 1.67708289890e+00 9.97459613630e-01
-1.35890589060e-02 1.66984603710e+00 9.97468480220e-01
-1.35837583760e-02 1.66264427268e+00 9.97477308570e-01
-1.35784578460e-02 1.65547749767e+00 9.97486098870e-01
-1.35731573160e-02 1.64834560384e+00 9.97494851290e-01
-1.35678567860e-02 1.64124848249e+00 9.97503566040e-01
-1.35625562560e-02 1.63418602440e+00 9.97512243280e-01
-1.35572557260e-02 1.62715811965e+00 9.97520883200e-01
-1.35519551960e-02 1.62016465754e+00 9.97529485990e-01
-1.35466546650e-02 1.61320552648e+00 9.97538051830e-01
-1.35413541350e-02 1.60628061382e+00 9.97546580900e-01
-1.35360536050e-02 1.59938980590e+00 9.97555073380e-01
-1.35307530750e-02 1.59253298782e+00 9.97563529450e-01
-1.35254525450e-02 1.58571004352e+00 9.97571949300e-01
-1.35201520150e-02 1.57892085550e+00 9.97580333090e-01
-1.35148514850e-02 1.57216530498e+00 9.97588681010e-01
-1.35095509550e-02 1.56544327167e+00 9.97596993240e-01
-1.35042504250e-02 1.55875463383e+00 9.97605269960e-01
-1.34989498950e-02 1.55209926821e+00 9.97613511330e-01
-1.34936493650e-02 1.54547704991e+00 9.97621717550e-01
-1.34883488350e-02 1.53888785252e+00 9.97629888770e-01
-1.34830483050e-02 1.53233154797e+00 9.97638025180e-01
-1.34777477750e-02 1.52580800656e+00 9.97646126960e-01
-1.34724472450e-02 1.51931709694e+00 9.97654194270e-01
-1.34671467150e-02 1.51285868609e+00 9.97662227280e-01
-1.34618461850e-02 1.50643263937e+00 9.97670226170e-01
-1.34565456550e-02 1.50003882046e+00 9.97678191120e-01
-1.34512451250e-02 1.49367709142e+00 9.97686122280e-01
-1.34459445940e-02 1.48734731271e+00 9.97694019840e-01
-1.34406440640e-02 1.48104934309e+00 9.97701883950e-01
-1.34353435340e-02 1.47478303985e+00 9.97709714790e-01
-1.34300430040e-02 1.46854825868e+00 9.97717512520e-01
-1.34247424740e-02 1.46234485377e+00 9.97725277320e-01
-1.34194419440e-02 1.45617267782e+00 9.97733009340e-01
-1.34141414140e-02 1.45003158203e+00 9.97740708760e-01
-1.34088408840e-02 1.44392141634e+00 9.97748375730e-01
-1.34035403540e-02 1.43784202922e+00 9.97756010420e-01
-1.33982398240e-02 1.43179326789e+00 9.97763612990e-01
-1.33929392940e-02 1.42577497834e+00 9.97771183600e-01
-1.33876387640e-02 1.41978700536e+00 9.97778722420e-01
-1.33823382340e-02 1.41382919258e+00 9.97786229610e-01
-1.33770377040e-02 1.40790138263e+00 9.97793705320e-01
-1.33717371740e-02 1.40200341712e+00 9.97801149710e-01
-1.33664366440e-02 1.39613513669e+00 9.97808562950e-01
-1.33611361140e-02 1.39029638115e+00 9.97815945180e-01
-1.33558355840e-02 1.38448698951e+00 9.97823296560e-01
-1.33505350540e-02 1.37870680004e+00 9.97830617250e-01
-1.33452345230e-02 1.37295565042e+00 9.97837907410e-01
-1.33399339930e-02 1.36723337767e+00 9.97845167180e-01
-1.33346334630e-02 1.36153981841e+00 9.97852396720e-01
-1.33293329330e-02 1.35587480875e+00 9.97859596170e-01
-1.33240324030e-02 1.35023818456e+00 9.97866765700e-01
-1.33187318730e-02 1.34462978139e+00 9.97873905450e-01
-1.33134313430e-02 1.33904943460e+00 9.97881015570e-01
-1.33081308130e-02 1.33349697953e+00 9.97888096200e-01
-1.33028302830e-02 1.32797225141e+00 9.97895147510e-01
-1.32975297530e-02 1.32247508562e+00 9.97902169620e-01
-1.32922292230e-02 1.31700531765e+00 9.97909162680e-01
-1.32869286930e-02 1.31156278322e+00 9.97916126850e-01
-1.32816281630e-02 1.30614731840e+00 9.97923062270e-01
-1.32763276330e-02 1.30075875963e+00 9.97929969070e-01
-1.32710271030e-02 1.29539694385e+00 9.97936847400e-01
-1.32657265730e-02 1.29006170853e+00 9.97943697400e-01
-1.32604260430e-02 1.28475289182e+00 9.97950519220e-01
-1.32551255130e-02 1.27947033255e+00 9.97957312980e-01
-1.32498249820e-02 1.27421387045e+00 9.97964078830e-01
-1.32445244520e-02 1.26898334604e+00 9.97970816910e-01
-1.32392239220e-02 1.26377860081e+00 9.97977527350e-01
-1.32339233920e-02 1.25859947734e+00 9.97984210300e-01
-1.32286228620e-02 1.25344581929e+00 9.97990865880e-01
-1.32233223320e-02 1.24831747151e+00 9.97997494220e-01
-1.32180218020e-02 1.24321428013e+00 9.98004095470e-01
-1.32127212720e-02 1.23813609261e+00 9.98010669760e-01
-1.32074207420e-02 1.23308275778e+00 9.98017217210e-01
-1.32021202120e-02 1.22805412600e+00 9.98023737970e-01
-1.31968196820e-02 1.22305004913e+00 9.98030232150e-01
-1.31915191520e-02 1.21807038067e+00 9.98036699890e-01
-1.31862186220e-02 1.21311497573e+00 9.98043141320e-01
-1.31809180920e-02 1.20818369121e+00 9.98049556560e-01
-1.31756175620e-02 1.20327638575e+00 9.98055945750e-01
-1.31703170320e-02 1.19839291986e+00 9.98062309010e-01
-1.31650165020e-02 1.19353315594e+00 9.98068646460e-01
-1.31597159720e-02 1.18869695832e+00 9.98074958230e-01
-1.31544154420e-02 1.18388419335e+00 9.98081244450e-01
-1.31491149110e-02 1.17909472941e+00 9.98087505240e-01
-1.31438143810e-02 1.17432843696e+00 9.98093740710e-01
-1.31385138510e-02 1.16958518857e+00 9.98099951010e-01
-1.31332133210e-02 1.16486485904e+00 9.98106136240e-01
-1.31279127910e-02 1.16016732527e+00 9.98112296520e-01
-1.31226122610e-02 1.15549246649e+00 9.98118431980e-01
-1.31173117310e-02 1.15084016407e+00 9.98124542740e-01
-1.31120112010e-02 1.14621030180e+00 9.98130628920e-01
-1.31067106710e-02 1.14160276566e+00 9.98136690630e-01
-1.31014101410e-02 1.13701744404e+00 9.98142727990e-01
-1.30961096110e-02 1.13245422760e+00 9.98148741130e-01
-1.30908090810e-02 1.12791300939e+00 9.98154730150e-01
-1.30855085510e-02 1.12339368484e+00 9.98160695170e-01
-1.30802080210e-02 1.11889615171e+00 9.98166636320e-01
-1.30749074910e-02 1.11442031016e+00 9.98172553690e-01
-1.30696069610e-02 1.10996606271e+00 9.98178447420e-01
-1.30643064310e-02 1.10553331421e+00 9.98184317610e-01
-1.30590059010e-02 1.10112197193e+00 9.98190164370e-01
-1.30537053710e-02 1.09673194549e+00 9.98195987830e-01
-1.30484048400e-02 1.09236314676e+00 9.98201788080e-01
-1.30431043100e-02 1.08801549000e+00 9.98207565260e-01
-1.30378037800e-02 1.08368889172e+00 9.98213319450e-01
-1.30325032500e-02 1.07938327075e+00 9.98219050790e-01
-1.30272027200e-02 1.07509854807e+00 9.98224759380e-01
-1.30219021900e-02 1.07083464697e+00 9.98230445320e-01
-1.30166016600e-02 1.06659149279e+00 9.98236108740e-01
-1.30113011300e-02 1.06236901315e+00 9.98241749730e-01
-1.30060006000e-02 1.05816713761e+00 9.98247368410e-01
-1.30007000700e-02 1.05398579788e+00 9.98252964890e-01
-1.29953995400e-02 1.04982492762e+00 9.98258539280e-01
-1.29900990100e-02 1.04568446244e+00 9.98264091680e-01
-1.29847984800e-02 1.04156433986e+00 9.98269622200e-01
-1.29794979500e-02 1.03746449919e+00 9.98275130960e-01
-1.29741974200e-02 1.03338488153e+00 9.98280618050e-01
-1.29688968900e-02 1.02932542970e+00 9.98286083590e-01
-1.29635963600e-02 1.02528608816e+00 9.98291527680e-01
-1.29582958300e-02 1.02126680291e+00 9.98296950430e-01
-1.29529953000e-02 1.01726752148e+00 9.98302351940e-01
-1.29476947690e-02 1.01328819280e+00 9.98307732320e-01
-1.29423942390e-02 1.00932876717e+00 9.98313091680e-01
-1.29370937090e-02 1.00538919613e+00 9.98318430120e-01
-1.29317931790e-02 1.00146943244e+00 9.98323747750e-01
-1.29264926490e-02 9.97569429935e-01 9.98329044670e-01
-1.29211921190e-02 9.93689143458e-01 9.98334320990e-01
-1.29158915890e-02 9.89828528816e-01 9.98339576800e-01
-1.29105910590e-02 9.85987542639e-01 9.98344812220e-01
-1.29052905290e-02 9.82166142266e-01 9.98350027350e-01
-1.28999899990e-02 9.78364285775e-01 9.98355222300e-01
-1.28946894690e-02 9.74581931717e-01 9.98360397160e-01
-1.28893889390e-02 9.70819039165e-01 9.98365552040e-01
-1.28840884090e-02 9.67075567555e-01 9.98370687040e-01
-1.28787878790e-02 9.63351476583e-01 9.98375802270e-01
-1.28734873490e-02 9.59646726116e-01 9.98380897820e-01
-1.28681868190e-02 9.55961276115e-01 9.98385973810e-01
-1.28628862890e-02 9.52295086522e-01 9.98391030330e-01
-1.28575857590e-02 9.48648117112e-01 9.98396067490e-01
-1.28522852290e-02 9.45020327485e-01 9.98401085380e-01
-1.28469846980e-02 9.41411676925e-01 9.98406084110e-01
-1.28416841680e-02 9.37822124265e-01 9.98411063780e-01
-1.28363836380e-02 9.34251627825e-01 9.98416024490e-01
-1.28310831080e-02 9.30700145325e-01 9.98420966350e-01
-1.28257825780e-02 9.27167633752e-01 9.98425889450e-01
-1.28204820480e-02 9.23654049261e-01 9.98430793890e-01
-1.28151815180e-02 9.20159347145e-01 9.98435679770e-01
-1.28098809880e-02 9.16683481656e-01 9.98440547200e-01
-1.28045804580e-02 9.13226405958e-01 9.98445396280e-01
-1.27992799280e-02 9.09788072025e-01 9.98450227090e-01
-1.27939793980e-02 9.06368430535e-01 9.98455039750e-01
-1.27886788680e-02 9.02967430789e-01 9.98459834350e-01
-1.27833783380e-02 8.99585020676e-01 9.98464610990e-01
-1.27780778080e-02 8.96221146466e-01 9.98469369760e-01
-1.27727772780e-02 8.92875752864e-01 9.98474110780e-01
-1.27674767480e-02 8.89548782844e-01 9.98478834130e-01
-1.27621762180e-02 8.86240177554e-01 9.98483539910e-01
-1.27568756880e-02 8.82949876332e-01 9.98488228220e-01
-1.27515751580e-02 8.79677816539e-01 9.98492899150e-01
-1.27462746270e-02 8.76423933579e-01 9.98497552810e-01
-1.27409740970e-02 8.73188160707e-01 9.98502189290e-01
-1.27356735670e-02 8.69970429069e-01 9.98506808680e-01
-1.27303730370e-02 8.66770667664e-01 9.98511411080e-01
-1.27250725070e-02 8.63588803141e-01 9.98515996580e-01
-1.27197719770e-02 8.60424759863e-01 9.98520565290e-01
-1.27144714470e-02 8.57278459900e-01 9.98525117290e-01
-1.27091709170e-02 8.54149822778e-01 9.98529652670e-01
-1.27038703870e-02 8.51038765690e-01 9.98534171540e-01
-1.26985698570e-02 8.47945203264e-01 9.98538673980e-01
-1.26932693270e-02 8.44869047627e-01 9.98543160090e-01
-1.26879687970e-02 8.41810208286e-01 9.98547629950e-01
-1.26826682670e-02 8.38768592241e-01 9.98552083670e-01
-1.26773677370e-02 8.35744103805e-01 9.98556521320e-01
-1.26720672070e-02 8.32736644705e-01 9.98560943010e-01
-1.26667666770e-02 8.29746113960e-01 9.98565348810e-01
-1.26614661470e-02 8.26772407986e-01 9.98569738830e-01
-1.26561656170e-02 8.23815420493e-01 9.98574113150e-01
-1.26508650870e-02 8.20875042510e-01 9.98578471850e-01
-1.26455645560e-02 8.17951162416e-01 9.98582815030e-01
-1.26402640260e-02 8.15043665913e-01 9.98587142770e-01
-1.26349634960e-02 8.12152436047e-01 9.98591455150e-01
-1.26296629660e-02 8.09277353228e-01 9.98595752280e-01
-1.26243624360e-02 8.06418295231e-01 9.98600034220e-01
-1.26190619060e-02 8.03575137231e-01 9.98604301060e-01
-1.26137613760e-02 8.00747751821e-01 9.98608552890e-01
-1.26084608460e-02 7.97936009074e-01 9.98612789790e-01
-1.26031603160e-02 7.95139776537e-01 9.98617011840e-01
-1.25978597860e-02 7.92358919270e-01 9.98621219130e-01
-1.25925592560e-02 7.89593299963e-01 9.98625411730e-01
-1.25872587260e-02 7.86842778856e-01 9.98629589730e-01
-1.25819581960e-02 7.84107213929e-01 9.98633753200e-01
-1.25766576660e-02 7.81386460845e-01 9.98637902230e-01
-1.25713571360e-02 7.78680373085e-01 9.98642036880e-01
-1.25660566060e-02 7.75988801961e-01 9.98646157250e-01
-1.25607560760e-02 7.73311596733e-01 9.98650263400e-01
-1.25554555460e-02 7.70648604592e-01 9.98654355410e-01
-1.25501550160e-02 7.67999670842e-01 9.98658433350e-01
-1.25448544850e-02 7.65364638925e-01 9.98662497300e-01
-1.25395539550e-02 7.62743350455e-01 9.98666547340e-01
-1.25342534250e-02 7.60135645408e-01 9.98670583530e-01
-1.25289528950e-02 7.57541362121e-01 9.98674605940e-01
-1.25236523650e-02 7.54960337388e-01 9.98678614650e-01
-1.25183518350e-02 7.52392406608e-01 9.98682609720e-01
-1.25130513050e-02 7.49837403805e-01 9.98686591220e-01
-1.25077507750e-02 7.47295161781e-01 9.98690559230e-01
-1.25024502450e-02 7.44765512223e-01 9.98694513800e-01
-1.24971497150e-02 7.42248285750e-01 9.98698455010e-01
-1.24918491850e-02 7.39743312034e-01 9.98702382920e-01
-1.24865486550e-02 7.37250419940e-01 9.98706297590e-01
-1.24812481250e-02 7.34769437560e-01 9.98710199090e-01
-1.24759475950e-02 7.32300192460e-01 9.98714087470e-01
-1.24706470650e-02 7.29842511601e-01 9.98717962810e-01
-1.24653465350e-02 7.27396221588e-01 9.98721825160e-01
-1.24600460050e-02 7.24961148762e-01 9.98725674570e-01
-1.24547454750e-02 7.22537119238e-01 9.98729511120e-01
-1.24494449440e-02 7.20123959129e-01 9.98733334850e-01
-1.24441444140e-02 7.17721494534e-01 9.98737145830e-01
-1.24388438840e-02 7.15329551773e-01 9.98740944100e-01
-1.24335433540e-02 7.12947957431e-01 9.98744729730e-01
-1.24282428240e-02 7.10576538491e-01 9.98748502770e-01
-1.24229422940e-02 7.08215122423e-01 9.98752263270e-01
-1.24176417640e-02 7.05863537338e-01 9.98756011280e-01
-1.24123412340e-02 7.03521612080e-01 9.98759746860e-01
-1.24070407040e-02 7.01189176345e-01 9.98763470050e-01
-1.24017401740e-02 6.98866060804e-01 9.98767180900e-01
-1.23964396440e-02 6.96552097128e-01 9.98770879470e-01
-1.23911391140e-02 6.94247118266e-01 9.98774565800e-01
-1.23858385840e-02 6.91950958377e-01 9.98778239940e-01
-1.23805380540e-02 6.89663453030e-01 9.98781901940e-01
-1.23752375240e-02 6.87384439337e-01 9.98785551830e-01
-1.23699369940e-02 6.85113755936e-01 9.98789189660e-01
-1.23646364640e-02 6.82851243239e-01 9.98792815480e-01
-1.23593359340e-02 6.80596743423e-01 9.98796429330e-01
-1.23540354040e-02 6.78350100589e-01 9.98800031250e-01
-1.23487348730e-02 6.76111160777e-01 9.98803621280e-01
-1.23434343430e-02 6.73879772174e-01 9.98807199470e-01
-1.23381338130e-02 6.71655785115e-01 9.98810765840e-01
-1.23328332830e-02 6.69439052192e-01 9.98814320450e-01
-1.23275327530e-02 6.67229428374e-01 9.98817863320e-01
-1.23222322230e-02 6.65026771019e-01 9.98821394490e-01
-1.23169316930e-02 6.62830940010e-01 9.98824914010e-01
-1.23116311630e-02 6.60641797827e-01 9.98828421900e-01
-1.23063306330e-02 6.58459209570e-01 9.98831918210e-01
-1.23010301030e-02 6.56283043087e-01 9.98835402950e-01
-1.22957295730e-02 6.54113169015e-01 9.98838876180e-01
-1.22904290430e-02 6.51949460815e-01 9.98842337920e-01
-1.22851285130e-02 6.49791794885e-01 9.98845788200e-01
-1.22798279830e-02 6.47640050563e-01 9.98849227050e-01
-1.22745274530e-02 6.45494110236e-01 9.98852654510e-01
-1.22692269230e-02 6.43353859287e-01 9.98856070610e-01
-1.22639263930e-02 6.41219186280e-01 9.98859475370e-01
-1.22586258630e-02 6.39089982870e-01 9.98862868830e-01
-1.22533253330e-02 6.36966143950e-01 9.98866251010e-01
-1.22480248020e-02 6.34847567556e-01 9.98869621940e-01
-1.22427242720e-02 6.32734155024e-01 9.98872981650e-01
-1.22374237420e-02 6.30625810964e-01 9.98876330160e-01
-1.22321232120e-02 6.28522443207e-01 9.98879667500e-01
-1.22268226820e-02 6.26423962993e-01 9.98882993700e-01
-1.22215221520e-02 6.24330284802e-01 9.98886308790e-01
-1.22162216220e-02 6.22241326484e-01 9.98889612780e-01
-1.22109210920e-02 6.20157009223e-01 9.98892905710e-01
-1.22056205620e-02 6.18077257536e-01 9.98896187590e-01
-1.22003200320e-02 6.16001999311e-01 9.98899458450e-01
-1.21950195020e-02 6.13931165714e-01 9.98902718320e-01
-1.21897189720e-02 6.11864691282e-01 9.98905967210e-01
-1.21844184420e-02 6.09802513845e-01 9.98909205160e-01
-1.21791179120e-02 6.07744574572e-01 9.98912432170e-01
-1.21738173820e-02 6.05690817847e-01 9.98915648290e-01
-1.21685168520e-02 6.03641191389e-01 9.98918853520e-01
-1.21632163220e-02 6.01595646102e-01 9.98922047880e-01
-1.21579157920e-02 5.99554136069e-01 9.98925231410e-01
-1.21526152620e-02 5.97516618617e-01 9.98928404120e-01
-1.21473147310e-02 5.95483054177e-01 9.98931566030e-01
-1.21420142010e-02 5.93453406268e-01 9.98934717170e-01
-1.21367136710e-02 5.91427641482e-01 9.98937857540e-01
-1.21314131410e-02 5.89405729421e-01 9.98940987180e-01
-1.21261126110e-02 5.87387642665e-01 9.98944106110e-01
-1.21208120810e-02 5.85373356713e-01 9.98947214340e-01
-1.21155115510e-02 5.83362849942e-01 9.98950311890e-01
-1.21102110210e-02 5.81356103523e-01 9.98953398790e-01
-1.21049104910e-02 5.79353101407e-01 9.98956475060e-01
-1.20996099610e-02 5.77353830262e-01 9.98959540700e-01
-1.20943094310e-02 5.75358279352e-01 9.98962595760e-01
-1.20890089010e-02 5.73366440598e-01 9.98965640230e-01
-1.20837083710e-02 5.71378308350e-01 9.98968674150e-01
-1.20784078410e-02 5.69393879502e-01 9.98971697530e-01
-1.20731073110e-02 5.67413153261e-01 9.98974710400e-01
-1.20678067810e-02 5.65436131172e-01 9.98977712760e-01
-1.20625062510e-02 5.63462817059e-01 9.98980704650e-01
-1.20572057210e-02 5.61493216909e-01 9.98983686080e-01
-1.20519051910e-02 5.59527338804e-01 9.98986657080e-01
-1.20466046600e-02 5.57565192855e-01 9.98989617650e-01
-1.20413041300e-02 5.55606791154e-01 9.98992567830e-01
-1.20360036000e-02 5.53652147674e-01 9.98995507620e-01
-1.20307030700e-02 5.51701278198e-01 9.98998437060e-01
-1.20254025400e-02 5.49754200241e-01 9.99001356160e-01
-1.20201020100e-02 5.47810932993e-01 9.99004264940e-01
-1.20148014800e-02 5.45871497208e-01 9.99007163420e-01
-1.20095009500e-02 5.43935915166e-01 9.99010051620e-01
-1.20042004200e-02 5.42004210597e-01 9.99012929570e-01
-1.19988998900e-02 5.40076408567e-01 9.99015797280e-01
-1.19935993600e-02 5.38152535403e-01 9.99018654780e-01
-1.19882988300e-02 5.36232618717e-01 9.99021502080e-01
-1.19829983000e-02 5.34316687153e-01 9.99024339210e-01
-1.19776977700e-02 5.32404770504e-01 9.99027166180e-01
-1.19723972400e-02 5.30496899508e-01 9.99029983030e-01
-1.19670967100e-02 5.28593105801e-01 9.99032789770e-01
-1.19617961800e-02 5.26693421928e-01 9.99035586420e-01
-1.19564956500e-02 5.24797881111e-01 9.99038373000e-01
-1.19511951200e-02 5.22906517362e-01 9.99041149540e-01
-1.19458945890e-02 5.21019365276e-01 9.99043916070e-01
-1.19405940590e-02 5.19136460035e-01 9.99046672590e-01
-1.19352935290e-02 5.17257837289e-01 9.99049419140e-01
-1.19299929990e-02 5.15383533179e-01 9.99052155730e-01
-1.19246924690e-02 5.13513584166e-01 9.99054882400e-01
-1.19193919390e-02 5.11648027029e-01 9.99057599160e-01
-1.19140914090e-02 5.09786898815e-01 9.99060306040e-01
-1.19087908790e-02 5.07930236773e-01 9.99063003060e-01
-1.19034903490e-02 5.06078078232e-01 9.99065690250e-01
-1.18981898190e-02 5.04230460651e-01 9.99068367630e-01
-1.18928892890e-02 5.02387421469e-01 9.99071035210e-01
-1.18875887590e-02 5.00548998145e-01 9.99073693040e-01
-1.18822882290e-02 4.98715228026e-01 9.99076341130e-01
-1.18769876990e-02 4.96886148343e-01 9.99078979510e-01
-1.18716871690e-02 4.95061796142e-01 9.99081608200e-01
-1.18663866390e-02 4.93242208259e-01 9.99084227230e-01
-1.18610861090e-02 4.91427421269e-01 9.99086836630e-01
-1.18557855790e-02 4.89617471483e-01 9.99089436410e-01
-1.18504850490e-02 4.87812394795e-01 9.99092026610e-01
-1.18451845180e-02 4.86012226799e-01 9.99094607250e-01
-1.18398839880e-02 4.84217002619e-01 9.99097178360e-01
-1.18345834580e-02 4.82426757003e-01 9.99099739960e-01
-1.18292829280e-02 4.80641524150e-01 9.99102292080e-01
-1.18239823980e-02 4.78861337811e-01 9.99104834750e-01
-1.18186818680e-02 4.77086231186e-01 9.99107367990e-01
-1.18133813380e-02 4.75316236915e-01 9.99109891840e-01
-1.18080808080e-02 4.73551387088e-01 9.99112406320e-01
-1.18027802780e-02 4.71791713194e-01 9.99114911450e-01
-1.17974797480e-02 4.70037246082e-01 9.99117407260e-01
-1.17921792180e-02 4.68288015979e-01 9.99119893790e-01
-1.17868786880e-02 4.66544052471e-01 9.99122371060e-01
-1.17815781580e-02 4.64805384467e-01 9.99124839090e-01
-1.17762776280e-02 4.63072040254e-01 9.99127297920e-01
-1.17709770980e-02 4.61344047367e-01 9.99129747580e-01
-1.17656765680e-02 4.59621432716e-01 9.99132188090e-01
-1.17603760380e-02 4.57904222443e-01 9.99134619480e-01
-1.17550755080e-02 4.56192442085e-01 9.99137041780e-01
-1.17497749770e-02 4.54486116371e-01 9.99139455020e-01
-1.17444744470e-02 4.52785269424e-01 9.99141859240e-01
-1.17391739170e-02 4.51089924580e-01 9.99144254440e-01
-1.17338733870e-02 4.49400104531e-01 9.99146640680e-01
-1.17285728570e-02 4.47715831257e-01 9.99149017970e-01
-1.17232723270e-02 4.46037126019e-01 9.99151386350e-01
-1.17179717970e-02 4.44364009421e-01 9.99153745850e-01
-1.17126712670e-02 4.42696501388e-01 9.99156096490e-01
-1.17073707370e-02 4.41034621130e-01 9.99158438300e-01
-1.17020702070e-02 4.39378387234e-01 9.99160771330e-01
-1.16967696770e-02 4.37727817631e-01 9.99163095590e-01
-1.16914691470e-02 4.36082929590e-01 9.99165411110e-01
-1.16861686170e-02 4.34443739778e-01 9.99167717930e-01
-1.16808680870e-02 4.32810264240e-01 9.99170016080e-01
-1.16755675570e-02 4.31182518421e-01 9.99172305580e-01
-1.16702670270e-02 4.29560517160e-01 9.99174586470e-01
-1.16649664970e-02 4.27944274771e-01 9.99176858780e-01
-1.16596659670e-02 4.26333804963e-01 9.99179122540e-01
-1.16543654370e-02 4.24729120976e-01 9.99181377780e-01
-1.16490649060e-02 4.23130235486e-01 9.99183624520e-01


==> anc/fig_pdf_clim_fits.dat <==
# Data for 2603.29153 [hep-lat]
# Continuum-limit pdf of g_Agammagamma^QCD f_A/e^2 (3 definitions of Q_top, tau_f = 0.8 and 1.0 fm^2, Akaike weights) and the contribution of each slice of fits
# the contributions of the 3 slices add up to the total; each is its share of the total pdf (not normalised on its own)
# probability density with respect to g x 10^3, normalised so that the total has unit area; only the plotted range
#
# vertical lines: median -1.8645764576e+01 and median -/+ symmetric 68% half-width 8.0568056806e-01 (in g x 10^3)
# columns: g_Agammagamma^QCD f_A/e^2 x 10^3, all fits (black), linear in a^2 (red), quadratic in a^2 (yellow), cubic in a^2 (blue)
-2.1995699570e+01	3.5398966753e-03	2.1963162666e-04	1.5505781586e-03	1.7696868901e-03
-2.1990399040e+01	3.5637468821e-03	2.2382413124e-04	1.5584961379e-03	1.7814266130e-03
-2.1985098510e+01	3.5876041309e-03	2.2801382707e-04	1.5663281777e-03	1.7932621261e-03
-2.1979797980e+01	3.6114710334e-03	2.3219833616e-04	1.5740783396e-03	1.8051943576e-03
-2.1974497450e+01	3.6353507159e-03	2.3637535328e-04	1.5817511185e-03	1.8172242441e-03
-2.1969196920e+01	3.6592468235e-03	2.4054265343e-04	1.5893514389e-03	1.8293527312e-03
-2.1963896390e+01	3.6831635221e-03	2.4469809893e-04	1.5968846501e-03	1.8415807731e-03
-2.1958595860e+01	3.7071054994e-03	2.4883964636e-04	1.6043565205e-03	1.8539093325e-03
-2.1953295330e+01	3.7310779650e-03	2.5296535303e-04	1.6117732310e-03	1.8663393810e-03
-2.1947994799e+01	3.7550866490e-03	2.5707338328e-04	1.6191413670e-03	1.8788718988e-03
-2.1942694269e+01	3.7791377990e-03	2.6116201426e-04	1.6264679098e-03	1.8915078749e-03
-2.1937393739e+01	3.8032381763e-03	2.6522964142e-04	1.6337602279e-03	1.9042483070e-03
-2.1932093209e+01	3.8273950509e-03	2.6927478346e-04	1.6410260661e-03	1.9170942013e-03
-2.1926792679e+01	3.8516161949e-03	2.7329608697e-04	1.6482735348e-03	1.9300465731e-03
-2.1921492149e+01	3.8759098754e-03	2.7729233044e-04	1.6555110989e-03	1.9431064461e-03
-2.1916191619e+01	3.9002848457e-03	2.8126242789e-04	1.6627475651e-03	1.9562748527e-03
-2.1910891089e+01	3.9247503354e-03	2.8520543188e-04	1.6699920693e-03	1.9695528342e-03
-2.1905590559e+01	3.9493160399e-03	2.8912053608e-04	1.6772540636e-03	1.9829414403e-03
-2.1900290029e+01	3.9739921085e-03	2.9300707720e-04	1.6845433016e-03	1.9964417296e-03
-2.1894989499e+01	3.9987891309e-03	2.9686453641e-04	1.6918698251e-03	2.0100547694e-03
-2.1889688969e+01	4.0237181240e-03	3.0069254008e-04	1.6992439486e-03	2.0237816353e-03
-2.1884388439e+01	4.0487905162e-03	3.0449086010e-04	1.7066762441e-03	2.0376234119e-03
-2.1879087909e+01	4.0740181315e-03	3.0825941336e-04	1.7141775258e-03	2.0515811923e-03
-2.1873787379e+01	4.0994131727e-03	3.1199826089e-04	1.7217588337e-03	2.0656560781e-03
-2.1868486849e+01	4.1249882028e-03	3.1570760613e-04	1.7294314170e-03	2.0798491796e-03
-2.1863186319e+01	4.1507561262e-03	3.1938779284e-04	1.7372067178e-03	2.0941616156e-03
-2.1857885789e+01	4.1767301688e-03	3.2303930219e-04	1.7450963532e-03	2.1085945134e-03
-2.1852585259e+01	4.2029238566e-03	3.2666274939e-04	1.7531120983e-03	2.1231490089e-03
-2.1847284728e+01	4.2293509938e-03	3.3025887974e-04	1.7612658677e-03	2.1378262464e-03
-2.1841984198e+01	4.2560256403e-03	3.3382856398e-04	1.7695696976e-03	2.1526273787e-03
-2.1836683668e+01	4.2829620874e-03	3.3737279323e-04	1.7780357271e-03	2.1675535670e-03
-2.1831383138e+01	4.3101748334e-03	3.4089267331e-04	1.7866761791e-03	2.1826059809e-03
-2.1826082608e+01	4.3376785581e-03	3.4438941858e-04	1.7955033411e-03	2.1977857984e-03
-2.1820782078e+01	4.3654880968e-03	3.4786434526e-04	1.8045295456e-03	2.2130942059e-03
-2.1815481548e+01	4.3936184126e-03	3.5131886433e-04	1.8137671505e-03	2.2285323978e-03
-2.1810181018e+01	4.4220845697e-03	3.5475447397e-04	1.8232285187e-03	2.2441015771e-03
-2.1804880488e+01	4.4509017044e-03	3.5817275165e-04	1.8329259979e-03	2.2598029548e-03
-2.1799579958e+01	4.4800849966e-03	3.6157534578e-04	1.8428719005e-03	2.2756377503e-03
-2.1794279428e+01	4.5096496405e-03	3.6496396720e-04	1.8530784824e-03	2.2916071910e-03
-2.1788978898e+01	4.5396108153e-03	3.6834038019e-04	1.8635579228e-03	2.3077125123e-03
-2.1783678368e+01	4.5699836547e-03	3.7170639348e-04	1.8743223033e-03	2.3239549579e-03
-2.1778377838e+01	4.6007832176e-03	3.7506385088e-04	1.8853835873e-03	2.3403357794e-03
-2.1773077308e+01	4.6320244574e-03	3.7841462193e-04	1.8967535991e-03	2.3568562364e-03
-2.1767776778e+01	4.6637221924e-03	3.8176059239e-04	1.9084440037e-03	2.3735175963e-03
-2.1762476248e+01	4.6958910759e-03	3.8510365473e-04	1.9204662866e-03	2.3903211346e-03
-2.1757175718e+01	4.7285455663e-03	3.8844569865e-04	1.9328317332e-03	2.4072681344e-03
-2.1751875188e+01	4.7616998985e-03	3.9178860169e-04	1.9455514099e-03	2.4243598869e-03
-2.1746574657e+01	4.7953680547e-03	3.9513421993e-04	1.9586361441e-03	2.4415976907e-03
-2.1741274127e+01	4.8295637371e-03	3.9848437895e-04	1.9720965059e-03	2.4589828522e-03
-2.1735973597e+01	4.8643003402e-03	4.0184086496e-04	1.9859427897e-03	2.4765166856e-03
-2.1730673067e+01	4.8995909247e-03	4.0520541631e-04	2.0001849962e-03	2.4942005123e-03
-2.1725372537e+01	4.9354481924e-03	4.0857971524e-04	2.0148328157e-03	2.5120356615e-03
-2.1720072007e+01	4.9718844616e-03	4.1196538015e-04	2.0298956116e-03	2.5300234699e-03
-2.1714771477e+01	5.0089116446e-03	4.1536395823e-04	2.0453824050e-03	2.5481652813e-03
-2.1709470947e+01	5.0465412254e-03	4.1877691858e-04	2.0613018596e-03	2.5664624472e-03
-2.1704170417e+01	5.0847842401e-03	4.2220564597e-04	2.0776622679e-03	2.5849163262e-03
-2.1698869887e+01	5.1236512571e-03	4.2565143503e-04	2.0944715380e-03	2.6035282841e-03
-2.1693569357e+01	5.1631523603e-03	4.2911548516e-04	2.1117371812e-03	2.6222996939e-03
-2.1688268827e+01	5.2032971327e-03	4.3259889605e-04	2.1294663009e-03	2.6412319357e-03
-2.1682968297e+01	5.2440946422e-03	4.3610266384e-04	2.1476655816e-03	2.6603263968e-03
-2.1677667767e+01	5.2855534289e-03	4.3962767805e-04	2.1663412798e-03	2.6795844710e-03
-2.1672367237e+01	5.3276814933e-03	4.4317471919e-04	2.1854992145e-03	2.6990075596e-03
-2.1667066707e+01	5.3704862871e-03	4.4674445706e-04	2.2051447597e-03	2.7185970704e-03
-2.1661766177e+01	5.4139747048e-03	4.5033744983e-04	2.2252828370e-03	2.7383544180e-03
-2.1656465647e+01	5.4581530769e-03	4.5395414389e-04	2.2459179093e-03	2.7582810237e-03
-2.1651165117e+01	5.5030271650e-03	4.5759487442e-04	2.2670539751e-03	2.7783783155e-03
-2.1645864586e+01	5.5486021580e-03	4.6125986662e-04	2.2886945635e-03	2.7986477279e-03
-2.1640564056e+01	5.5948826698e-03	4.6494923779e-04	2.3108427300e-03	2.8190907020e-03
-2.1635263526e+01	5.6418727382e-03	4.6866300001e-04	2.3335010529e-03	2.8397086852e-03
-2.1629962996e+01	5.6895758251e-03	4.7240106357e-04	2.3566716302e-03	2.8605031313e-03
-2.1624662466e+01	5.7379948186e-03	4.7616324098e-04	2.3803560772e-03	2.8814755004e-03
-2.1619361936e+01	5.7871320350e-03	4.7994925163e-04	2.4045555247e-03	2.9026272587e-03
-2.1614061406e+01	5.8369892232e-03	4.8375872704e-04	2.4292706175e-03	2.9239598787e-03
-2.1608760876e+01	5.8875675689e-03	4.8759121661e-04	2.4545015137e-03	2.9454748386e-03
-2.1603460346e+01	5.9388677013e-03	4.9144619386e-04	2.4802478844e-03	2.9671736231e-03
-2.1598159816e+01	5.9908896992e-03	4.9532306309e-04	2.5065089139e-03	2.9890577222e-03
-2.1592859286e+01	6.0436330990e-03	4.9922116643e-04	2.5332833003e-03	3.0111286322e-03
-2.1587558756e+01	6.0970969032e-03	5.0313979119e-04	2.5605692571e-03	3.0333878549e-03
-2.1582258226e+01	6.1512795899e-03	5.0707817744e-04	2.5883645148e-03	3.0558368977e-03
-2.1576957696e+01	6.2061791230e-03	5.1103552583e-04	2.6166663235e-03	3.0784772737e-03
-2.1571657166e+01	6.2617929633e-03	5.1501100545e-04	2.6454714565e-03	3.1013105014e-03
-2.1566356636e+01	6.3181180800e-03	5.1900376180e-04	2.6747762136e-03	3.1243381047e-03
-2.1561056106e+01	6.3751509640e-03	5.2301292476e-04	2.7045764264e-03	3.1475616128e-03
-2.1555755576e+01	6.4328876407e-03	5.2703761638e-04	2.7348674640e-03	3.1709825603e-03
-2.1550455046e+01	6.4913236846e-03	5.3107695864e-04	2.7656442394e-03	3.1946024867e-03
-2.1545154515e+01	6.5504542346e-03	5.3513008090e-04	2.7969012171e-03	3.2184229366e-03
-2.1539853985e+01	6.6102740094e-03	5.3919612714e-04	2.8286324226e-03	3.2424454597e-03
-2.1534553455e+01	6.6707773253e-03	5.4327426281e-04	2.8608314521e-03	3.2666716104e-03
-2.1529252925e+01	6.7319581133e-03	5.4736368133e-04	2.8934914839e-03	3.2911029480e-03
-2.1523952395e+01	6.7938099383e-03	5.5146361008e-04	2.9266052917e-03	3.3157410365e-03
-2.1518651865e+01	6.8563260190e-03	5.5557331596e-04	2.9601652586e-03	3.3405874444e-03
-2.1513351335e+01	6.9194992484e-03	5.5969211036e-04	2.9941633933e-03	3.3656437448e-03
-2.1508050805e+01	6.9833222162e-03	5.6381935358e-04	3.0285913475e-03	3.3909115151e-03
-2.1502750275e+01	7.0477872313e-03	5.6795445857e-04	3.0634404357e-03	3.4163923371e-03
-2.1497449745e+01	7.1128863461e-03	5.7209689413e-04	3.0987016553e-03	3.4420877967e-03
-2.1492149215e+01	7.1786113816e-03	5.7624618734e-04	3.1343657102e-03	3.4679994840e-03
-2.1486848685e+01	7.2449539533e-03	5.8040192538e-04	3.1704230347e-03	3.4941289932e-03
-2.1481548155e+01	7.3119054987e-03	5.8456375663e-04	3.2068638198e-03	3.5204779223e-03
-2.1476247625e+01	7.3794573052e-03	5.8873139107e-04	3.2436780409e-03	3.5470478732e-03
-2.1470947095e+01	7.4476005389e-03	5.9290460004e-04	3.2808554877e-03	3.5738404512e-03
-2.1465646565e+01	7.5163262751e-03	5.9708321529e-04	3.3183857942e-03	3.6008572657e-03
-2.1460346035e+01	7.5856255284e-03	6.0126712733e-04	3.3562584718e-03	3.6280999292e-03
-2.1455045505e+01	7.6554892838e-03	6.0545628329e-04	3.3944629427e-03	3.6555700578e-03
-2.1449744974e+01	7.7259085290e-03	6.0965068400e-04	3.4329885741e-03	3.6832692708e-03
-2.1444444444e+01	7.7968742861e-03	6.1385038067e-04	3.4718247146e-03	3.7111991908e-03
-2.1439143914e+01	7.8683776443e-03	6.1805547095e-04	3.5109607300e-03	3.7393614433e-03
-2.1433843384e+01	7.9404097918e-03	6.2226609454e-04	3.5503860405e-03	3.7677576568e-03
-2.1428542854e+01	8.0129620488e-03	6.2648242839e-04	3.5900901576e-03	3.7963894628e-03
-2.1423242324e+01	8.0860258989e-03	6.3070468158e-04	3.6300627221e-03	3.8252584952e-03
-2.1417941794e+01	8.1595930210e-03	6.3493308980e-04	3.6702935402e-03	3.8543663909e-03
-2.1412641264e+01	8.2336553201e-03	6.3916790964e-04	3.7107726214e-03	3.8837147891e-03
-2.1407340734e+01	8.3082049574e-03	6.4340941278e-04	3.7514902132e-03	3.9133053314e-03
-2.1402040204e+01	8.3832343789e-03	6.4765787992e-04	3.7924368374e-03	3.9431396616e-03
-2.1396739674e+01	8.4587363435e-03	6.5191359482e-04	3.8336033229e-03	3.9732194257e-03
-2.1391439144e+01	8.5347039489e-03	6.5617683825e-04	3.8749808388e-03	4.0035462719e-03
-2.1386138614e+01	8.6111306566e-03	6.6044788212e-04	3.9165609245e-03	4.0341218499e-03
-2.1380838084e+01	8.6880103143e-03	6.6472698372e-04	3.9583355189e-03	4.0649478116e-03
-2.1375537554e+01	8.7653371773e-03	6.6901438023e-04	4.0002969868e-03	4.0960258102e-03
-2.1370237024e+01	8.8431059272e-03	6.7331028349e-04	4.0424381430e-03	4.1273575007e-03
-2.1364936494e+01	8.9213116887e-03	6.7761487509e-04	4.0847522743e-03	4.1589445393e-03
-2.1359635964e+01	8.9999500441e-03	6.8192830194e-04	4.1272331586e-03	4.1907885835e-03
-2.1354335434e+01	9.0790170457e-03	6.8625067224e-04	4.1698750814e-03	4.2228912920e-03
-2.1349034903e+01	9.1585092254e-03	6.9058205192e-04	4.2126728490e-03	4.2552543245e-03
-2.1343734373e+01	9.2384236030e-03	6.9492246171e-04	4.2556217997e-03	4.2878793416e-03
-2.1338433843e+01	9.3187576907e-03	6.9927187467e-04	4.2987178117e-03	4.3207680044e-03
-2.1333133313e+01	9.3995094971e-03	7.0363021444e-04	4.3419573078e-03	4.3539219748e-03
-2.1327832783e+01	9.4806775273e-03	7.0799735398e-04	4.3853372581e-03	4.3873429152e-03
-2.1322532253e+01	9.5622607829e-03	7.1237311509e-04	4.4288551796e-03	4.4210324882e-03
-2.1317231723e+01	9.6442587581e-03	7.1675726846e-04	4.4725091331e-03	4.4549923566e-03
-2.1311931193e+01	9.7266714361e-03	7.2114953440e-04	4.5162977184e-03	4.4892241833e-03
-2.1306630663e+01	9.8094992822e-03	7.2554958428e-04	4.5602200670e-03	4.5237296310e-03
-2.1301330133e+01	9.8927432371e-03	7.2995704247e-04	4.6042758324e-03	4.5585103622e-03
-2.1296029603e+01	9.9764047080e-03	7.3437148903e-04	4.6484651800e-03	4.5935680390e-03
-2.1290729073e+01	1.0060485560e-02	7.3879246285e-04	4.6927887744e-03	4.6289043229e-03
-2.1285428543e+01	1.0144988107e-02	7.4321946547e-04	4.7372477661e-03	4.6645208749e-03
-2.1280128013e+01	1.0229915098e-02	7.4765196531e-04	4.7818437782e-03	4.7004193549e-03
-2.1274827483e+01	1.0315269715e-02	7.5208940241e-04	4.8265788911e-03	4.7366014219e-03
-2.1269526953e+01	1.0401055556e-02	7.5653119366e-04	4.8714556288e-03	4.7730687338e-03
-2.1264226423e+01	1.0487276630e-02	7.6097673825e-04	4.9164769443e-03	4.8098229473e-03
-2.1258925893e+01	1.0573937347e-02	7.6542542362e-04	4.9616462063e-03	4.8468657173e-03
-2.1253625363e+01	1.0661042515e-02	7.6987663148e-04	5.0069671860e-03	4.8841986974e-03
-2.1248324832e+01	1.0748597330e-02	7.7432974420e-04	5.0524440462e-03	4.9218235393e-03
-2.1243024302e+01	1.0836607375e-02	7.7878415118e-04	5.0980813305e-03	4.9597418928e-03
-2.1237723772e+01	1.0925078617e-02	7.8323925537e-04	5.1438839558e-03	4.9979554057e-03
-2.1232423242e+01	1.1014017408e-02	7.8769447976e-04	5.1898572052e-03	5.0364657234e-03
-2.1227122712e+01	1.1103430487e-02	7.9214927383e-04	5.2360067241e-03	5.0752744890e-03
-2.1221822182e+01	1.1193324981e-02	7.9660311978e-04	5.2823385182e-03	5.1143833429e-03
-2.1216521652e+01	1.1283708415e-02	8.0105553869e-04	5.3288589536e-03	5.1537939230e-03
-2.1211221122e+01	1.1374588720e-02	8.0550609631e-04	5.3755747598e-03	5.1935078639e-03
-2.1205920592e+01	1.1465974241e-02	8.0995440856e-04	5.4224930352e-03	5.2335267977e-03
-2.1200620062e+01	1.1557873754e-02	8.1440014671e-04	5.4696212542e-03	5.2738523526e-03
-2.1195319532e+01	1.1650296474e-02	8.1884304203e-04	5.5169672778e-03	5.3144861540e-03
-2.1190019002e+01	1.1743252079e-02	8.2328289005e-04	5.5645393655e-03	5.3554298235e-03
-2.1184718472e+01	1.1836750723e-02	8.2771955424e-04	5.6123461897e-03	5.3966849787e-03
-2.1179417942e+01	1.1930803055e-02	8.3215296920e-04	5.6603968522e-03	5.4382532338e-03
-2.1174117412e+01	1.2025420243e-02	8.3658314315e-04	5.7087009014e-03	5.4801361984e-03
-2.1168816882e+01	1.2120613990e-02	8.4101015994e-04	5.7572683517e-03	5.5223354784e-03
-2.1163516352e+01	1.2216396559e-02	8.4543418028e-04	5.8061097037e-03	5.5648526748e-03
-2.1158215822e+01	1.2312780791e-02	8.4985544241e-04	5.8552359648e-03	5.6076893843e-03
-2.1152915292e+01	1.2409780131e-02	8.5427426209e-04	5.9046586704e-03	5.6508471987e-03
-2.1147614761e+01	1.2507408642e-02	8.5869103190e-04	5.9543899049e-03	5.6943277049e-03
-2.1142314231e+01	1.2605681027e-02	8.6310621992e-04	6.0044423223e-03	5.7381324848e-03
-2.1137013701e+01	1.2704612649e-02	8.6752036767e-04	6.0548291661e-03	5.7822631148e-03
-2.1131713171e+01	1.2804219542e-02	8.7193408758e-04	6.1055642878e-03	5.8267211661e-03
-2.1126412641e+01	1.2904518428e-02	8.7634805966e-04	6.1566621638e-03	5.8715082042e-03
-2.1121112111e+01	1.3005526727e-02	8.8076302776e-04	6.2081379109e-03	5.9166257886e-03
-2.1115811581e+01	1.3107262567e-02	8.8517979514e-04	6.2600072991e-03	5.9620754732e-03
-2.1110511051e+01	1.3209744787e-02	8.8959921964e-04	6.3122867618e-03	6.0078588053e-03
-2.1105210521e+01	1.3312992939e-02	8.9402220833e-04	6.3649934038e-03	6.0539773264e-03
-2.1099909991e+01	1.3417027289e-02	8.9844971172e-04	6.4181450059e-03	6.1004325712e-03
-2.1094609461e+01	1.3521868812e-02	9.0288271771e-04	6.4717600261e-03	6.1472260677e-03
-2.1089308931e+01	1.3627539181e-02	9.0732224508e-04	6.5258575984e-03	6.1943593373e-03
-2.1084008401e+01	1.3734060758e-02	9.1176933682e-04	6.5804575274e-03	6.2418338943e-03
-2.1078707871e+01	1.3841456579e-02	9.1622505332e-04	6.6355802796e-03	6.2896512457e-03
-2.1073407341e+01	1.3949750329e-02	9.2069046524e-04	6.6912469721e-03	6.3378128913e-03
-2.1068106811e+01	1.4058966327e-02	9.2516664654e-04	6.7474793573e-03	6.3863203235e-03
-2.1062806281e+01	1.4169129498e-02	9.2965466733e-04	6.8042998042e-03	6.4351750269e-03
-2.1057505751e+01	1.4280265343e-02	9.3415558686e-04	6.8617312778e-03	6.4843784782e-03
-2.1052205221e+01	1.4392399907e-02	9.3867044663e-04	6.9197973147e-03	6.5339321461e-03
-2.1046904690e+01	1.4505559752e-02	9.4320026367e-04	6.9785219966e-03	6.5838374914e-03
-2.1041604160e+01	1.4619771912e-02	9.4774602405e-04	7.0379299216e-03	6.6340959662e-03
-2.1036303630e+01	1.4735063864e-02	9.5230867674e-04	7.0980461731e-03	6.6847090144e-03
-2.1031003100e+01	1.4851463487e-02	9.5688912782e-04	7.1588962881e-03	6.7356780711e-03
-2.1025702570e+01	1.4968999020e-02	9.6148823508e-04	7.2205062229e-03	6.7870045625e-03
-2.1020402040e+01	1.5087699028e-02	9.6610680312e-04	7.2829023190e-03	6.8386899061e-03
-2.1015101510e+01	1.5207592357e-02	9.7074557895e-04	7.3461112679e-03	6.8907355100e-03
-2.1009800980e+01	1.5328708098e-02	9.7540524821e-04	7.4101600761e-03	6.9431427733e-03
-2.1004500450e+01	1.5451075547e-02	9.8008643189e-04	7.4750760295e-03	6.9959130853e-03
-2.0999199920e+01	1.5574724169e-02	9.8478968383e-04	7.5408866593e-03	7.0490478261e-03
-2.0993899390e+01	1.5699683562e-02	9.8951548873e-04	7.6076197076e-03	7.1025483657e-03
-2.0988598860e+01	1.5825983421e-02	9.9426426104e-04	7.6753030953e-03	7.1564160645e-03
-2.0983298330e+01	1.5953653507e-02	9.9903634444e-04	7.7439648898e-03	7.2106522728e-03
-2.0977997800e+01	1.6082723618e-02	1.0038320121e-03	7.8136332752e-03	7.2652583306e-03
-2.0972697270e+01	1.6213223560e-02	1.0086514677e-03	7.8843365240e-03	7.3202355678e-03
-2.0967396740e+01	1.6345183121e-02	1.0134948474e-03	7.9561029701e-03	7.3755853036e-03
-2.0962096210e+01	1.6478632053e-02	1.0183622220e-03	8.0289609839e-03	7.4313088468e-03
-2.0956795680e+01	1.6613600045e-02	1.0232536007e-03	8.1029389490e-03	7.4874074955e-03
-2.0951495150e+01	1.6750116713e-02	1.0281689350e-03	8.1780652411e-03	7.5438825367e-03
-2.0946194619e+01	1.6888211578e-02	1.0331081234e-03	8.2543682079e-03	7.6007352467e-03
-2.0940894089e+01	1.7027914059e-02	1.0380710174e-03	8.3318761514e-03	7.6579668904e-03
-2.0935593559e+01	1.7169253460e-02	1.0430574272e-03	8.4106173108e-03	7.7155787217e-03
-2.0930293029e+01	1.7312258960e-02	1.0480671292e-03	8.4906198477e-03	7.7735719830e-03
-2.0924992499e+01	1.7456959609e-02	1.0530998733e-03	8.5719118307e-03	7.8319479053e-03
-2.0919691969e+01	1.7603384322e-02	1.0581553914e-03	8.6545212231e-03	7.8907077078e-03
-2.0914391439e+01	1.7751561873e-02	1.0632334060e-03	8.7384758686e-03	7.9498525982e-03
-2.0909090909e+01	1.7901520892e-02	1.0683336398e-03	8.8238034796e-03	8.0093837723e-03
-2.0903790379e+01	1.8053289863e-02	1.0734558257e-03	8.9105316238e-03	8.0693024138e-03
-2.0898489849e+01	1.8206897123e-02	1.0785997168e-03	8.9986877118e-03	8.1296096945e-03
-2.0893189319e+01	1.8362370855e-02	1.0837650976e-03	9.0882989833e-03	8.1903067740e-03
-2.0887888789e+01	1.8519739087e-02	1.0889517947e-03	9.1793924930e-03	8.2513947996e-03
-2.0882588259e+01	1.8679029691e-02	1.0941596887e-03	9.2719950961e-03	8.3128749062e-03
-2.0877287729e+01	1.8840270373e-02	1.0993887254e-03	9.3661334316e-03	8.3747482164e-03
-2.0871987199e+01	1.9003488674e-02	1.1046389281e-03	9.4618339057e-03	8.4370158399e-03
-2.0866686669e+01	1.9168711956e-02	1.1099104092e-03	9.5591226725e-03	8.4996788740e-03
-2.0861386139e+01	1.9335967401e-02	1.1152033826e-03	9.6580256149e-03	8.5627384032e-03
-2.0856085609e+01	1.9505281997e-02	1.1205181752e-03	9.7585683228e-03	8.6261954990e-03
-2.0850785079e+01	1.9676682531e-02	1.1258552394e-03	9.8607760711e-03	8.6900512201e-03
-2.0845484548e+01	1.9850195573e-02	1.1312151647e-03	9.9646737959e-03	8.7543066122e-03
-2.0840184018e+01	2.0025847467e-02	1.1365986893e-03	1.0070286070e-02	8.8189627078e-03
-2.0834883488e+01	2.0203664316e-02	1.1420067115e-03	1.0177637078e-02	8.8840205261e-03
-2.0829582958e+01	2.0383671964e-02	1.1474403005e-03	1.0286750590e-02	8.9494810733e-03
-2.0824282428e+01	2.0565895985e-02	1.1529007075e-03	1.0397649936e-02	9.0153453420e-03
-2.0818981898e+01	2.0750361668e-02	1.1583893753e-03	1.0510357981e-02	9.0816143115e-03
-2.0813681368e+01	2.0937093997e-02	1.1639079484e-03	1.0624897101e-02	9.1482889476e-03
-2.0808380838e+01	2.1126117639e-02	1.1694582819e-03	1.0741289155e-02	9.2153702023e-03
-2.0803080308e+01	2.1317456934e-02	1.1750424498e-03	1.0859555470e-02	9.2828590143e-03
-2.0797779778e+01	2.1511135877e-02	1.1806627526e-03	1.0979716816e-02	9.3507563083e-03
-2.0792479248e+01	2.1707178111e-02	1.1863217249e-03	1.1101793391e-02	9.4190629953e-03
-2.0787178718e+01	2.1905606921e-02	1.1920221407e-03	1.1225804808e-02	9.4877799723e-03
-2.0781878188e+01	2.2106445227e-02	1.1977670194e-03	1.1351770085e-02	9.5569081226e-03
-2.0776577658e+01	2.2309715585e-02	1.2035596295e-03	1.1479707640e-02	9.6264483153e-03
-2.0771277128e+01	2.2515440187e-02	1.2094034930e-03	1.1609635289e-02	9.6964014055e-03
-2.0765976598e+01	2.2723640876e-02	1.2153023869e-03	1.1741570255e-02	9.7667682342e-03
-2.0760676068e+01	2.2934339151e-02	1.2212603453e-03	1.1875529178e-02	9.8375496280e-03
-2.0755375538e+01	2.3147556190e-02	1.2272816596e-03	1.2011528131e-02	9.9087463996e-03
-2.0750075008e+01	2.3363312871e-02	1.2333708778e-03	1.2149582647e-02	9.9803593469e-03
-2.0744774477e+01	2.3581629808e-02	1.2395328032e-03	1.2289707751e-02	1.0052389254e-02
-2.0739473947e+01	2.3802527379e-02	1.2457724909e-03	1.2431917999e-02	1.0124836889e-02
-2.0734173417e+01	2.4026025778e-02	1.2520952445e-03	1.2576227525e-02	1.0197703008e-02
-2.0728872887e+01	2.4252145060e-02	1.2585066108e-03	1.2722650099e-02	1.0270988351e-02
-2.0723572357e+01	2.4480905200e-02	1.2650123737e-03	1.2871199184e-02	1.0344693642e-02
-2.0718271827e+01	2.4712326155e-02	1.2716185469e-03	1.3021888015e-02	1.0418819593e-02
-2.0712971297e+01	2.4946427936e-02	1.2783313661e-03	1.3174729671e-02	1.0493366899e-02
-2.0707670767e+01	2.5183230686e-02	1.2851572787e-03	1.3329737166e-02	1.0568336241e-02
-2.0702370237e+01	2.5422754760e-02	1.2921029345e-03	1.3486923540e-02	1.0643728286e-02
-2.0697069707e+01	2.5665020816e-02	1.2991751736e-03	1.3646301959e-02	1.0719543684e-02
-2.0691769177e+01	2.5910049910e-02	1.3063810144e-03	1.3807885826e-02	1.0795783070e-02
-2.0686468647e+01	2.6157863595e-02	1.3137276400e-03	1.3971688889e-02	1.0872447066e-02
-2.0681168117e+01	2.6408484022e-02	1.3212223848e-03	1.4137725361e-02	1.0949536276e-02
-2.0675867587e+01	2.6661934053e-02	1.3288727188e-03	1.4306010044e-02	1.1027051291e-02
-2.0670567057e+01	2.6918237366e-02	1.3366862325e-03	1.4476558449e-02	1.1104992684e-02
-2.0665266527e+01	2.7177418567e-02	1.3446706203e-03	1.4649386932e-02	1.1183361015e-02
-2.0659965997e+01	2.7439503308e-02	1.3528336639e-03	1.4824512817e-02	1.1262156827e-02
-2.0654665467e+01	2.7704518393e-02	1.3611832144e-03	1.5001954532e-02	1.1341380647e-02
-2.0649364936e+01	2.7972491898e-02	1.3697271748e-03	1.5181731737e-02	1.1421032986e-02
-2.0644064406e+01	2.8243453274e-02	1.3784734817e-03	1.5363865452e-02	1.1501114340e-02
-2.0638763876e+01	2.8517433460e-02	1.3874300864e-03	1.5548378185e-02	1.1581625189e-02
-2.0633463346e+01	2.8794464983e-02	1.3966049368e-03	1.5735294052e-02	1.1662565995e-02
-2.0628162816e+01	2.9074582061e-02	1.4060059579e-03	1.5924638898e-02	1.1743937205e-02
-2.0622862286e+01	2.9357820686e-02	1.4156410336e-03	1.6116440402e-02	1.1825739250e-02
-2.0617561756e+01	2.9644218721e-02	1.4255179877e-03	1.6310728189e-02	1.1907972544e-02
-2.0612261226e+01	2.9933815967e-02	1.4356445653e-03	1.6507533917e-02	1.1990637484e-02
-2.0606960696e+01	3.0226654233e-02	1.4460284147e-03	1.6706891369e-02	1.2073734449e-02
-2.0601660166e+01	3.0522777399e-02	1.4566770694e-03	1.6908836526e-02	1.2157263804e-02
-2.0596359636e+01	3.0822231453e-02	1.4675979310e-03	1.7113407628e-02	1.2241225893e-02
-2.0591059106e+01	3.1125064533e-02	1.4787982517e-03	1.7320645235e-02	1.2325621047e-02
-2.0585758576e+01	3.1431326947e-02	1.4902851190e-03	1.7530592253e-02	1.2410449575e-02
-2.0580458046e+01	3.1741071180e-02	1.5020654394e-03	1.7743293969e-02	1.2495711772e-02
-2.0575157516e+01	3.2054351894e-02	1.5141459244e-03	1.7958798057e-02	1.2581407912e-02
-2.0569856986e+01	3.2371225904e-02	1.5265330761e-03	1.8177154573e-02	1.2667538255e-02
-2.0564556456e+01	3.2691752150e-02	1.5392331751e-03	1.8398415936e-02	1.2754103039e-02
-2.0559255926e+01	3.3015991647e-02	1.5522522683e-03	1.8622636894e-02	1.2841102484e-02
-2.0553955396e+01	3.3344007425e-02	1.5655961581e-03	1.8849874472e-02	1.2928536795e-02
-2.0548654865e+01	3.3675864452e-02	1.5792703933e-03	1.9080187906e-02	1.3016406153e-02
-2.0543354335e+01	3.4011629545e-02	1.5932802605e-03	1.9313638560e-02	1.3104710724e-02
-2.0538053805e+01	3.4351371261e-02	1.6076307772e-03	1.9550289832e-02	1.3193450652e-02
-2.0532753275e+01	3.4695159788e-02	1.6223266857e-03	1.9790207039e-02	1.3282626064e-02
-2.0527452745e+01	3.5043066805e-02	1.6373724487e-03	2.0033457292e-02	1.3372237064e-02
-2.0522152215e+01	3.5395165348e-02	1.6527722465e-03	2.0280109361e-02	1.3462283740e-02
-2.0516851685e+01	3.5751529647e-02	1.6685299745e-03	2.0530233516e-02	1.3552766156e-02
-2.0511551155e+01	3.6112234970e-02	1.6846492434e-03	2.0783901369e-02	1.3643684358e-02
-2.0506250625e+01	3.6477357444e-02	1.7011333797e-03	2.1041185695e-02	1.3735038369e-02
-2.0500950095e+01	3.6846973872e-02	1.7179854277e-03	2.1302160250e-02	1.3826828194e-02
-2.0495649565e+01	3.7221161545e-02	1.7352081536e-03	2.1566899578e-02	1.3919053813e-02
-2.0490349035e+01	3.7599998046e-02	1.7528040500e-03	2.1835478809e-02	1.4011715187e-02
-2.0485048505e+01	3.7983561050e-02	1.7707753421e-03	2.2107973454e-02	1.4104812254e-02
-2.0479747975e+01	3.8371928117e-02	1.7891239951e-03	2.2384459192e-02	1.4198344929e-02
-2.0474447445e+01	3.8765176488e-02	1.8078517229e-03	2.2665011659e-02	1.4292313107e-02
-2.0469146915e+01	3.9163382881e-02	1.8269599977e-03	2.2949706227e-02	1.4386716656e-02
-2.0463846385e+01	3.9566623277e-02	1.8464500610e-03	2.3238617792e-02	1.4481555425e-02
-2.0458545855e+01	3.9974972727e-02	1.8663229356e-03	2.3531820555e-02	1.4576829235e-02
-2.0453245325e+01	4.0388505141e-02	1.8865794385e-03	2.3829387814e-02	1.4672537888e-02
-2.0447944794e+01	4.0807293101e-02	1.9072201946e-03	2.4131391748e-02	1.4768681158e-02
-2.0442644264e+01	4.1231407667e-02	1.9282456522e-03	2.4437903221e-02	1.4865258794e-02
-2.0437343734e+01	4.1660918200e-02	1.9496560976e-03	2.4748991579e-02	1.4962270523e-02
-2.0432043204e+01	4.2095892186e-02	1.9714516725e-03	2.5064724468e-02	1.5059716045e-02
-2.0426742674e+01	4.2536395074e-02	1.9936323902e-03	2.5385167651e-02	1.5157595033e-02
-2.0421442144e+01	4.2982490130e-02	2.0161981537e-03	2.5710384842e-02	1.5255907134e-02
-2.0416141614e+01	4.3434238293e-02	2.0391487739e-03	2.6040437548e-02	1.5354651971e-02
-2.0410841084e+01	4.3891698055e-02	2.0624839879e-03	2.6375384929e-02	1.5453829137e-02
-2.0405540554e+01	4.4354925348e-02	2.0862034786e-03	2.6715283669e-02	1.5553438200e-02
-2.0400240024e+01	4.4823973450e-02	2.1103068934e-03	2.7060187861e-02	1.5653478696e-02
-2.0394939494e+01	4.5298892910e-02	2.1347938645e-03	2.7410148907e-02	1.5753950138e-02
-2.0389638964e+01	4.5779731480e-02	2.1596640280e-03	2.7765215445e-02	1.5854852007e-02
-2.0384338434e+01	4.6266534078e-02	2.1849170446e-03	2.8125433278e-02	1.5956183755e-02
-2.0379037904e+01	4.6759342755e-02	2.2105526189e-03	2.8490845330e-02	1.6057944806e-02
-2.0373737374e+01	4.7258196696e-02	2.2365705198e-03	2.8861491624e-02	1.6160134552e-02
-2.0368436844e+01	4.7763132225e-02	2.2629706003e-03	2.9237409269e-02	1.6262752356e-02
-2.0363136314e+01	4.8274182839e-02	2.2897528173e-03	2.9618632474e-02	1.6365797548e-02
-2.0357835784e+01	4.8791379257e-02	2.3169172511e-03	3.0005192576e-02	1.6469269430e-02
-2.0352535254e+01	4.9314749489e-02	2.3444641250e-03	3.0397118095e-02	1.6573167268e-02
-2.0347234723e+01	4.9844318926e-02	2.3723938244e-03	3.0794434802e-02	1.6677490300e-02
-2.0341934193e+01	5.0380110448e-02	2.4007069154e-03	3.1197165807e-02	1.6782237726e-02
-2.0336633663e+01	5.0922144550e-02	2.4294041637e-03	3.1605331669e-02	1.6887408718e-02
-2.0331333133e+01	5.1470439486e-02	2.4584865521e-03	3.2018950524e-02	1.6993002410e-02
-2.0326032603e+01	5.2025011436e-02	2.4879552984e-03	3.2438038233e-02	1.7099017904e-02
-2.0320732073e+01	5.2585874681e-02	2.5178118725e-03	3.2862608542e-02	1.7205454267e-02
-2.0315431543e+01	5.3153041809e-02	2.5480580133e-03	3.3292673266e-02	1.7312310529e-02
-2.0310131013e+01	5.3726523922e-02	2.5786957441e-03	3.3728242490e-02	1.7419585687e-02
-2.0304830483e+01	5.4306330867e-02	2.6097273886e-03	3.4169324779e-02	1.7527278700e-02
-2.0299529953e+01	5.4892471484e-02	2.6411555860e-03	3.4615927408e-02	1.7635388489e-02
-2.0294229423e+01	5.5484953854e-02	2.6729833045e-03	3.5068056608e-02	1.7743913941e-02
-2.0288928893e+01	5.6083785577e-02	2.7052138556e-03	3.5525717818e-02	1.7852853903e-02
-2.0283628363e+01	5.6688974047e-02	2.7378509070e-03	3.5988915955e-02	1.7962207185e-02
-2.0278327833e+01	5.7300526741e-02	2.7708984940e-03	3.6457655691e-02	1.8071972556e-02
-2.0273027303e+01	5.7918451520e-02	2.8043610322e-03	3.6931941740e-02	1.8182148748e-02
-2.0267726773e+01	5.8542756929e-02	2.8382433270e-03	3.7411779149e-02	1.8292734453e-02
-2.0262426243e+01	5.9173452510e-02	2.8725505844e-03	3.7897173603e-02	1.8403728323e-02
-2.0257125713e+01	5.9810549112e-02	2.9072884196e-03	3.8388131725e-02	1.8515128967e-02
-2.0251825183e+01	6.0454059207e-02	2.9424628653e-03	3.8884661386e-02	1.8626934956e-02
-2.0246524652e+01	6.1103997205e-02	2.9780803793e-03	3.9386772008e-02	1.8739144817e-02
-2.0241224122e+01	6.1760379763e-02	3.0141478508e-03	3.9894474876e-02	1.8851757037e-02
-2.0235923592e+01	6.2423226101e-02	3.0506726059e-03	4.0407783437e-02	1.8964770058e-02
-2.0230623062e+01	6.3092558295e-02	3.0876624126e-03	4.0926713603e-02	1.9078182279e-02
-2.0225322532e+01	6.3768401583e-02	3.1251254840e-03	4.1451284040e-02	1.9191992059e-02
-2.0220022002e+01	6.4450784645e-02	3.1630704811e-03	4.1981516456e-02	1.9306197708e-02
-2.0214721472e+01	6.5139739880e-02	3.2015065150e-03	4.2517435871e-02	1.9420797494e-02
-2.0209420942e+01	6.5835303669e-02	3.2404431464e-03	4.3059070882e-02	1.9535789641e-02
-2.0204120412e+01	6.6537516620e-02	3.2798903865e-03	4.3606453908e-02	1.9651172326e-02
-2.0198819882e+01	6.7246423798e-02	3.3198586945e-03	4.4159621424e-02	1.9766943680e-02
-2.0193519352e+01	6.7962074937e-02	3.3603589753e-03	4.4718614174e-02	1.9883101788e-02
-2.0188218822e+01	6.8684524629e-02	3.4014025761e-03	4.5283477365e-02	1.9999644689e-02
-2.0182918292e+01	6.9413832495e-02	3.4430012812e-03	4.5854260841e-02	2.0116570373e-02
-2.0177617762e+01	7.0150063328e-02	3.4851673062e-03	4.6431019238e-02	2.0233876784e-02
-2.0172317232e+01	7.0893287213e-02	3.5279132909e-03	4.7013812104e-02	2.0351561818e-02
-2.0167016702e+01	7.1643579622e-02	3.5712522913e-03	4.7602704009e-02	2.0469623322e-02
-2.0161716172e+01	7.2401021478e-02	3.6151977699e-03	4.8197764615e-02	2.0588059093e-02
-2.0156415642e+01	7.3165699193e-02	3.6597635856e-03	4.8799068727e-02	2.0706866880e-02
-2.0151115112e+01	7.3937704677e-02	3.7049639815e-03	4.9406696312e-02	2.0826044383e-02
-2.0145814581e+01	7.4717135313e-02	3.7508135731e-03	5.0020732490e-02	2.0945589250e-02
-2.0140514051e+01	7.5504093906e-02	3.7973273337e-03	5.0641267492e-02	2.1065499080e-02
-2.0135213521e+01	7.6298688598e-02	3.8445205800e-03	5.1268396597e-02	2.1185771421e-02
-2.0129912991e+01	7.7101032753e-02	3.8924089559e-03	5.1902220027e-02	2.1306403770e-02
-2.0124612461e+01	7.7911244807e-02	3.9410084159e-03	5.2542842820e-02	2.1427393571e-02
-2.0119311931e+01	7.8729448095e-02	3.9903352073e-03	5.3190374669e-02	2.1548738218e-02
-2.0114011401e+01	7.9555770636e-02	4.0404058509e-03	5.3844929733e-02	2.1670435053e-02
-2.0108710871e+01	8.0390344902e-02	4.0912371222e-03	5.4506626417e-02	2.1792481363e-02
-2.0103410341e+01	8.1233307544e-02	4.1428460301e-03	5.5175587129e-02	2.1914874384e-02
-2.0098109811e+01	8.2084799099e-02	4.1952497965e-03	5.5851938002e-02	2.2037611301e-02
-2.0092809281e+01	8.2944963668e-02	4.2484658338e-03	5.6535808594e-02	2.2160689240e-02
-2.0087508751e+01	8.3813948566e-02	4.3025117229e-03	5.7227331564e-02	2.2284105279e-02
-2.0082208221e+01	8.4691903955e-02	4.3574051900e-03	5.7926642326e-02	2.2407856439e-02
-2.0076907691e+01	8.5578982447e-02	4.4131640832e-03	5.8633878677e-02	2.2531939687e-02
-2.0071607161e+01	8.6475338695e-02	4.4698063484e-03	5.9349180410e-02	2.2656351936e-02
-2.0066306631e+01	8.7381128961e-02	4.5273500058e-03	6.0072688910e-02	2.2781090046e-02
-2.0061006101e+01	8.8296510673e-02	4.5858131250e-03	6.0804546730e-02	2.2906150817e-02
-2.0055705571e+01	8.9221641966e-02	4.6452138009e-03	6.1544897165e-02	2.3031531000e-02
-2.0050405041e+01	9.0156681220e-02	4.7055701294e-03	6.2293883804e-02	2.3157227287e-02
-2.0045104510e+01	9.1101786583e-02	4.7669001829e-03	6.3051650086e-02	2.3283236315e-02
-2.0039803980e+01	9.2057115496e-02	4.8292219862e-03	6.3818338845e-02	2.3409554665e-02
-2.0034503450e+01	9.3022824213e-02	4.8925534929e-03	6.4594091857e-02	2.3536178863e-02
-2.0029202920e+01	9.3999067328e-02	4.9569125618e-03	6.5379049388e-02	2.3663105378e-02
-2.0023902390e+01	9.4985997305e-02	5.0223169343e-03	6.6173349747e-02	2.3790330623e-02
-2.0018601860e+01	9.5983764013e-02	5.0887842118e-03	6.6977128846e-02	2.3917850956e-02
-2.0013301330e+01	9.6992514282e-02	5.1563318343e-03	6.7790519773e-02	2.4045662675e-02
-2.0008000800e+01	9.8012391463e-02	5.2249770595e-03	6.8613652379e-02	2.4173762025e-02
-2.0002700270e+01	9.9043535012e-02	5.2947369432e-03	6.9446652877e-02	2.4302145192e-02
-1.9997399740e+01	1.0008608010e-01	5.3656283202e-03	7.0289643471e-02	2.4430808306e-02
-1.9992099210e+01	1.0114015722e-01	5.4376677865e-03	7.1142741996e-02	2.4559747439e-02
-1.9986798680e+01	1.0220589188e-01	5.5108716831e-03	7.2006061592e-02	2.4688958608e-02
-1.9981498150e+01	1.0328340426e-01	5.5852560802e-03	7.2879710406e-02	2.4818437771e-02
-1.9976197620e+01	1.0437280891e-01	5.6608367635e-03	7.3763791315e-02	2.4948180829e-02
-1.9970897090e+01	1.0547421455e-01	5.7376292217e-03	7.4658401698e-02	2.5078183626e-02
-1.9965596560e+01	1.0658772381e-01	5.8156486356e-03	7.5563633224e-02	2.5208441949e-02
-1.9960296030e+01	1.0771343309e-01	5.8949098684e-03	7.6479571696e-02	2.5338951528e-02
-1.9954995500e+01	1.0885143241e-01	5.9754274583e-03	7.7406296917e-02	2.5469708034e-02
-1.9949694969e+01	1.1000180530e-01	6.0572156123e-03	7.8343882604e-02	2.5600707082e-02
-1.9944394439e+01	1.1116462878e-01	6.1402882018e-03	7.9292396344e-02	2.5731944231e-02
-1.9939093909e+01	1.1233997332e-01	6.2246587607e-03	8.0251899584e-02	2.5863414979e-02
-1.9933793379e+01	1.1352790293e-01	6.3103404843e-03	8.1222447672e-02	2.5995114769e-02
-1.9928492849e+01	1.1472847515e-01	6.3973462308e-03	8.2204089931e-02	2.6127038987e-02
-1.9923192319e+01	1.1594174127e-01	6.4856885250e-03	8.3196869784e-02	2.6259182962e-02
-1.9917891789e+01	1.1716774644e-01	6.5753795633e-03	8.4200824910e-02	2.6391541963e-02
-1.9912591259e+01	1.1840652988e-01	6.6664312210e-03	8.5215987453e-02	2.6524111204e-02
-1.9907290729e+01	1.1965812516e-01	6.7588550617e-03	8.6242384255e-02	2.6656885843e-02
-1.9901990199e+01	1.2092256047e-01	6.8526623488e-03	8.7280037141e-02	2.6789860979e-02
-1.9896689669e+01	1.2219985895e-01	6.9478640589e-03	8.8328963231e-02	2.6923031655e-02
-1.9891389139e+01	1.2349003904e-01	7.0444708970e-03	8.9389175288e-02	2.7056392856e-02
-1.9886088609e+01	1.2479311492e-01	7.1424933142e-03	9.0460682095e-02	2.7189939512e-02
-1.9880788079e+01	1.2610909689e-01	7.2419415270e-03	9.1543488864e-02	2.7323666495e-02
-1.9875487549e+01	1.2743799183e-01	7.3428255391e-03	9.2637597665e-02	2.7457568622e-02
-1.9870187019e+01	1.2877980370e-01	7.4451551642e-03	9.3743007880e-02	2.7591640651e-02
-1.9864886489e+01	1.3013453401e-01	7.5489400518e-03	9.4859716669e-02	2.7725877287e-02
-1.9859585959e+01	1.3150218235e-01	7.6541897138e-03	9.5987719459e-02	2.7860273177e-02
-1.9854285429e+01	1.3288274690e-01	7.7609135540e-03	9.7127010431e-02	2.7994822913e-02
-1.9848984898e+01	1.3427622495e-01	7.8691208982e-03	9.8277583018e-02	2.8129521029e-02
-1.9843684368e+01	1.3568261344e-01	7.9788210266e-03	9.9439430406e-02	2.8264362007e-02
-1.9838383838e+01	1.3710190950e-01	8.0900232078e-03	1.0061254602e-01	2.8399340271e-02
-1.9833083308e+01	1.3853411094e-01	8.2027367336e-03	1.0179692401e-01	2.8534450191e-02
-1.9827782778e+01	1.3997921677e-01	8.3169709559e-03	1.0299255973e-01	2.8669686081e-02
-1.9822482248e+01	1.4143722770e-01	8.4327353245e-03	1.0419945018e-01	2.8805042201e-02
-1.9817181718e+01	1.4290814659e-01	8.5500394258e-03	1.0541759441e-01	2.8940512756e-02
-1.9811881188e+01	1.4439197889e-01	8.6688930229e-03	1.0664699397e-01	2.9076091897e-02
-1.9806580658e+01	1.4588873306e-01	8.7893060960e-03	1.0788765324e-01	2.9211773722e-02
-1.9801280128e+01	1.4739842092e-01	8.9112888842e-03	1.0913957976e-01	2.9347552272e-02
-1.9795979598e+01	1.4892105800e-01	9.0348519267e-03	1.1040278454e-01	2.9483421537e-02
-1.9790679068e+01	1.5045666382e-01	9.1600061056e-03	1.1167728226e-01	2.9619375453e-02
-1.9785378538e+01	1.5200526211e-01	9.2867626878e-03	1.1296309152e-01	2.9755407904e-02
-1.9780078008e+01	1.5356688102e-01	9.4151333674e-03	1.1426023494e-01	2.9891512718e-02
-1.9774777478e+01	1.5514155324e-01	9.5451303078e-03	1.1556873926e-01	3.0027683673e-02
-1.9769476948e+01	1.5672931604e-01	9.6767661831e-03	1.1688863536e-01	3.0163914495e-02
-1.9764176418e+01	1.5833021135e-01	9.8100542194e-03	1.1821995827e-01	3.0300198857e-02
-1.9758875888e+01	1.5994428563e-01	9.9450082344e-03	1.1956274702e-01	3.0436530381e-02
-1.9753575358e+01	1.6157158983e-01	1.0081642677e-02	1.2091704452e-01	3.0572902638e-02
-1.9748274827e+01	1.6321217917e-01	1.0219972663e-02	1.2228289737e-01	3.0709309146e-02
-1.9742974297e+01	1.6486611291e-01	1.0360014016e-02	1.2366035552e-01	3.0845743374e-02
-1.9737673767e+01	1.6653345404e-01	1.0501783295e-02	1.2504947200e-01	3.0982198742e-02
-1.9732373237e+01	1.6821426893e-01	1.0645297832e-02	1.2645030248e-01	3.1118668619e-02
-1.9727072707e+01	1.6990862690e-01	1.0790575763e-02	1.2786290481e-01	3.1255146322e-02
-1.9721772177e+01	1.7161659973e-01	1.0937636048e-02	1.2928733856e-01	3.1391625122e-02
-1.9716471647e+01	1.7333826112e-01	1.1086498508e-02	1.3072366437e-01	3.1528098242e-02
-1.9711171117e+01	1.7507368609e-01	1.1237183835e-02	1.3217194340e-01	3.1664558852e-02
-1.9705870587e+01	1.7682295036e-01	1.1389713623e-02	1.3363223666e-01	3.1801000079e-02
-1.9700570057e+01	1.7858612965e-01	1.1544110374e-02	1.3510460427e-01	3.1937415000e-02
-1.9695269527e+01	1.8036329892e-01	1.1700397518e-02	1.3658910476e-01	3.2073796645e-02
-1.9689968997e+01	1.8215453168e-01	1.1858599418e-02	1.3808579426e-01	3.2210137998e-02
-1.9684668467e+01	1.8395989912e-01	1.2018741380e-02	1.3959472574e-01	3.2346431996e-02
-1.9679367937e+01	1.8577946937e-01	1.2180849650e-02	1.4111594819e-01	3.2482671531e-02
-1.9674067407e+01	1.8761330660e-01	1.2344951413e-02	1.4264950574e-01	3.2618849450e-02
-1.9668766877e+01	1.8946147024e-01	1.2511074791e-02	1.4419543690e-01	3.2754958553e-02
-1.9663466347e+01	1.9132401409e-01	1.2679248827e-02	1.4575377366e-01	3.2890991599e-02
-1.9658165817e+01	1.9320098549e-01	1.2849503477e-02	1.4732454071e-01	3.3026941301e-02
-1.9652865287e+01	1.9509242452e-01	1.3021869587e-02	1.4890775460e-01	3.3162800329e-02
-1.9647564756e+01	1.9699836312e-01	1.3196378871e-02	1.5050342294e-01	3.3298561312e-02
-1.9642264226e+01	1.9891882438e-01	1.3373063891e-02	1.5211154366e-01	3.3434216834e-02
-1.9636963696e+01	2.0085382172e-01	1.3551958016e-02	1.5373210427e-01	3.3569759439e-02
-1.9631663166e+01	2.0280335821e-01	1.3733095399e-02	1.5536508118e-01	3.3705181631e-02
-1.9626362636e+01	2.0476742585e-01	1.3916510933e-02	1.5701043905e-01	3.3840475872e-02
-1.9621062106e+01	2.0674600500e-01	1.4102240209e-02	1.5866813021e-01	3.3975634584e-02
-1.9615761576e+01	2.0873906377e-01	1.4290319476e-02	1.6033809414e-01	3.4110650151e-02
-1.9610461046e+01	2.1074655752e-01	1.4480785589e-02	1.6202025702e-01	3.4245514918e-02
-1.9605160516e+01	2.1276842844e-01	1.4673675961e-02	1.6371453129e-01	3.4380221192e-02
-1.9599859986e+01	2.1480460515e-01	1.4869028508e-02	1.6542081540e-01	3.4514761243e-02
-1.9594559456e+01	2.1685500241e-01	1.5066881594e-02	1.6713899351e-01	3.4649127303e-02
-1.9589258926e+01	2.1891952092e-01	1.5267273971e-02	1.6886893538e-01	3.4783311570e-02
-1.9583958396e+01	2.2099804714e-01	1.5470244723e-02	1.7061049622e-01	3.4917306206e-02
-1.9578657866e+01	2.2309045328e-01	1.5675833205e-02	1.7236351674e-01	3.5051103339e-02
-1.9573357336e+01	2.2519659726e-01	1.5884078978e-02	1.7412782322e-01	3.5184695062e-02
-1.9568056806e+01	2.2731632284e-01	1.6095021748e-02	1.7590322765e-01	3.5318073436e-02
-1.9562756276e+01	2.2944945978e-01	1.6308701307e-02	1.7768952798e-01	3.5451230491e-02
-1.9557455746e+01	2.3159582412e-01	1.6525157464e-02	1.7948650843e-01	3.5584158222e-02
-1.9552155216e+01	2.3375521846e-01	1.6744429991e-02	1.8129393987e-01	3.5716848598e-02
-1.9546854685e+01	2.3592743241e-01	1.6966558557e-02	1.8311158029e-01	3.5849293555e-02
-1.9541554155e+01	2.3811224299e-01	1.7191582673e-02	1.8493917532e-01	3.5981485001e-02
-1.9536253625e+01	2.4030941521e-01	1.7419541633e-02	1.8677645876e-01	3.6113414816e-02
-1.9530953095e+01	2.4251870259e-01	1.7650474461e-02	1.8862315328e-01	3.6245074852e-02
-1.9525652565e+01	2.4473984782e-01	1.7884419860e-02	1.9047897103e-01	3.6376456937e-02
-1.9520352035e+01	2.4697258340e-01	1.8121416162e-02	1.9234361437e-01	3.6507552870e-02
-1.9515051505e+01	2.4921663233e-01	1.8361501287e-02	1.9421677661e-01	3.6638354428e-02
-1.9509750975e+01	2.5147170884e-01	1.8604712700e-02	1.9609814277e-01	3.6768853365e-02
-1.9504450445e+01	2.5373751910e-01	1.8851087377e-02	1.9798739031e-01	3.6899041410e-02
-1.9499149915e+01	2.5601376198e-01	1.9100661774e-02	1.9988418993e-01	3.7028910273e-02
-1.9493849385e+01	2.5830012978e-01	1.9353471800e-02	2.0178820634e-01	3.7158451641e-02
-1.9488548855e+01	2.6059630892e-01	1.9609552799e-02	2.0369909894e-01	3.7287657183e-02
-1.9483248325e+01	2.6290198070e-01	1.9868939533e-02	2.0561652261e-01	3.7416518549e-02
-1.9477947795e+01	2.6521682191e-01	2.0131666175e-02	2.0754012837e-01	3.7545027371e-02
-1.9472647265e+01	2.6754050555e-01	2.0397766307e-02	2.0946956397e-01	3.7673175265e-02
-1.9467346735e+01	2.6987270132e-01	2.0667272919e-02	2.1140447457e-01	3.7800953832e-02
-1.9462046205e+01	2.7221307626e-01	2.0940218425e-02	2.1334450318e-01	3.7928354659e-02
-1.9456745675e+01	2.7456129518e-01	2.1216634675e-02	2.1528929119e-01	3.8055369318e-02
-1.9451445145e+01	2.7691702110e-01	2.1496552978e-02	2.1723847875e-01	3.8181989370e-02
-1.9446144614e+01	2.7927991559e-01	2.1780004131e-02	2.1919170509e-01	3.8308206367e-02
-1.9440844084e+01	2.8164963908e-01	2.2067018454e-02	2.2114860878e-01	3.8434011848e-02
-1.9435543554e+01	2.8402585107e-01	2.2357625833e-02	2.2310882789e-01	3.8559397346e-02
-1.9430243024e+01	2.8640821021e-01	2.2651855760e-02	2.2507200006e-01	3.8684354386e-02
-1.9424942494e+01	2.8879637444e-01	2.2949737395e-02	2.2703776256e-01	3.8808874486e-02
-1.9419641964e+01	2.9119000091e-01	2.3251299615e-02	2.2900575213e-01	3.8932949162e-02
-1.9414341434e+01	2.9358874592e-01	2.3556571082e-02	2.3097560491e-01	3.9056569922e-02
-1.9409040904e+01	2.9599226475e-01	2.3865580307e-02	2.3294695616e-01	3.9179728277e-02
-1.9403740374e+01	2.9840021144e-01	2.4178355725e-02	2.3491943998e-01	3.9302415732e-02
-1.9398439844e+01	3.0081223849e-01	2.4494925767e-02	2.3689268893e-01	3.9424623795e-02
-1.9393139314e+01	3.0322799653e-01	2.4815318942e-02	2.3886633361e-01	3.9546343975e-02
-1.9387838784e+01	3.0564713390e-01	2.5139563912e-02	2.4084000221e-01	3.9667567786e-02
-1.9382538254e+01	3.0806929626e-01	2.5467689585e-02	2.4281331993e-01	3.9788286742e-02
-1.9377237724e+01	3.1049412606e-01	2.5799725192e-02	2.4478590850e-01	3.9908492366e-02
-1.9371937194e+01	3.1292126211e-01	2.6135700376e-02	2.4675738555e-01	4.0028176188e-02
-1.9366636664e+01	3.1535033903e-01	2.6475645280e-02	2.4872736401e-01	4.0147329745e-02
-1.9361336134e+01	3.1778098677e-01	2.6819590631e-02	2.5069545156e-01	4.0265944583e-02
-1.9356035604e+01	3.2021283008e-01	2.7167567824e-02	2.5266124999e-01	4.0384012263e-02
-1.9350735074e+01	3.2264548802e-01	2.7519609012e-02	2.5462435466e-01	4.0501524355e-02
-1.9345434543e+01	3.2507857352e-01	2.7875747178e-02	2.5658435389e-01	4.0618472444e-02
-1.9340134013e+01	3.2751169290e-01	2.8236016223e-02	2.5854082854e-01	4.0734848133e-02
-1.9334833483e+01	3.2994444553e-01	2.8600451031e-02	2.6049335146e-01	4.0850643038e-02
-1.9329532953e+01	3.3237642346e-01	2.8969087549e-02	2.6244148712e-01	4.0965848796e-02
-1.9324232423e+01	3.3480721117e-01	2.9341962844e-02	2.6438479126e-01	4.1080457064e-02
-1.9318931893e+01	3.3723638532e-01	2.9719115171e-02	2.6632281063e-01	4.1194459519e-02
-1.9313631363e+01	3.3966351466e-01	3.0100584018e-02	2.6825508278e-01	4.1307847863e-02
-1.9308330833e+01	3.4208815994e-01	3.0486410160e-02	2.7018113596e-01	4.1420613820e-02
-1.9303030303e+01	3.4450987393e-01	3.0876635697e-02	2.7210048909e-01	4.1532749142e-02
-1.9297729773e+01	3.4692820158e-01	3.1271304082e-02	2.7401265189e-01	4.1644245608e-02
-1.9292429243e+01	3.4934268018e-01	3.1670460151e-02	2.7591712500e-01	4.1755095024e-02
-1.9287128713e+01	3.5175283965e-01	3.2074150131e-02	2.7781340028e-01	4.1865289230e-02
-1.9281828183e+01	3.5415820294e-01	3.2482421653e-02	2.7970096119e-01	4.1974820095e-02
-1.9276527653e+01	3.5655828650e-01	3.2895323740e-02	2.8157928324e-01	4.2083679523e-02
-1.9271227123e+01	3.5895260084e-01	3.3312906802e-02	2.8344783458e-01	4.2191859453e-02
-1.9265926593e+01	3.6134065113e-01	3.3735222607e-02	2.8530607666e-01	4.2299351859e-02
-1.9260626063e+01	3.6372193795e-01	3.4162324248e-02	2.8715346494e-01	4.2406148757e-02
-1.9255325533e+01	3.6609595808e-01	3.4594266104e-02	2.8898944978e-01	4.2512242198e-02
-1.9250025003e+01	3.6846220533e-01	3.5031103780e-02	2.9081347727e-01	4.2617624277e-02
-1.9244724472e+01	3.7082017146e-01	3.5472894045e-02	2.9262499028e-01	4.2722287132e-02
-1.9239423942e+01	3.7316934713e-01	3.5919694760e-02	2.9442342942e-01	4.2826222943e-02
-1.9234123412e+01	3.7550922290e-01	3.6371564789e-02	2.9620823417e-01	4.2929423939e-02
-1.9228822882e+01	3.7783929028e-01	3.6828563908e-02	2.9797884398e-01	4.3031882393e-02
-1.9223522352e+01	3.8015904274e-01	3.7290752699e-02	2.9973469941e-01	4.3133590629e-02
-1.9218221822e+01	3.8246797682e-01	3.7758192439e-02	3.0147524336e-01	4.3234541021e-02
-1.9212921292e+01	3.8476559314e-01	3.8230944974e-02	3.0319992217e-01	4.3334725995e-02
-1.9207620762e+01	3.8705139750e-01	3.8709072590e-02	3.0490818688e-01	4.3434138029e-02
-1.9202320232e+01	3.8932490188e-01	3.9192637874e-02	3.0659949435e-01	4.3532769658e-02
-1.9197019702e+01	3.9158562548e-01	3.9681703567e-02	3.0827330844e-01	4.3630613471e-02
-1.9191719172e+01	3.9383309564e-01	4.0176332413e-02	3.0992910111e-01	4.3727662118e-02
-1.9186418642e+01	3.9606684882e-01	4.0676586993e-02	3.1156635352e-01	4.3823908306e-02
-1.9181118112e+01	3.9828643139e-01	4.1182529565e-02	3.1318455702e-01	4.3919344802e-02
-1.9175817582e+01	4.0049140050e-01	4.1694221893e-02	3.1478321417e-01	4.4013964438e-02
-1.9170517052e+01	4.0268132478e-01	4.2211725070e-02	3.1636183961e-01	4.4107760108e-02
-1.9165216522e+01	4.0485578499e-01	4.2735099339e-02	3.1791996088e-01	4.4200724771e-02
-1.9159915992e+01	4.0701437457e-01	4.3264403916e-02	3.1945711920e-01	4.4292851452e-02
-1.9154615462e+01	4.0915670018e-01	4.3799696805e-02	3.2097287013e-01	4.4384133245e-02
-1.9149314931e+01	4.1128238202e-01	4.4341034613e-02	3.2246678410e-01	4.4474563314e-02
-1.9144014401e+01	4.1339105421e-01	4.4888472369e-02	3.2393844695e-01	4.4564134892e-02
-1.9138713871e+01	4.1548236490e-01	4.5442063339e-02	3.2538746027e-01	4.4652841284e-02
-1.9133413341e+01	4.1755597645e-01	4.6001858842e-02	3.2681344174e-01	4.4740675870e-02
-1.9128112811e+01	4.1961156542e-01	4.6567908076e-02	3.2821602524e-01	4.4827632103e-02
-1.9122812281e+01	4.2164882246e-01	4.7140257934e-02	3.2959486101e-01	4.4913703511e-02
-1.9117511751e+01	4.2366745216e-01	4.7718952841e-02	3.3094961562e-01	4.4998883704e-02
-1.9112211221e+01	4.2566717279e-01	4.8304034576e-02	3.3227997185e-01	4.5083166364e-02
-1.9106910691e+01	4.2764771589e-01	4.8895542119e-02	3.3358562852e-01	4.5166545257e-02
-1.9101610161e+01	4.2960882592e-01	4.9493511487e-02	3.3486630020e-01	4.5249014230e-02
-1.9096309631e+01	4.3155025965e-01	5.0097975592e-02	3.3612171685e-01	4.5330567209e-02
-1.9091009101e+01	4.3347178563e-01	5.0708964094e-02	3.3735162333e-01	4.5411198206e-02
-1.9085708571e+01	4.3537318354e-01	5.1326503269e-02	3.3855577896e-01	4.5490901317e-02
-1.9080408041e+01	4.3725424344e-01	5.1950615886e-02	3.3973395684e-01	4.5569670723e-02
-1.9075107511e+01	4.3911476503e-01	5.2581321087e-02	3.4088594325e-01	4.5647500692e-02
-1.9069806981e+01	4.4095455681e-01	5.3218634288e-02	3.4201153695e-01	4.5724385580e-02
-1.9064506451e+01	4.4277343529e-01	5.3862567074e-02	3.4311054838e-01	4.5800319831e-02
-1.9059205921e+01	4.4457122403e-01	5.4513127120e-02	3.4418279893e-01	4.5875297979e-02
-1.9053905391e+01	4.4634775280e-01	5.5170318112e-02	3.4522812004e-01	4.5949314651e-02
-1.9048604860e+01	4.4810285665e-01	5.5834139683e-02	3.4624635241e-01	4.6022364562e-02
-1.9043304330e+01	4.4983637496e-01	5.6504587362e-02	3.4723734508e-01	4.6094442523e-02
-1.9038003800e+01	4.5154815056e-01	5.7181652525e-02	3.4820095460e-01	4.6165543438e-02
-1.9032703270e+01	4.5323802877e-01	5.7865322369e-02	3.4913704410e-01	4.6235662304e-02
-1.9027402740e+01	4.5490585656e-01	5.8555579887e-02	3.5004548246e-01	4.6304794216e-02
-1.9022102210e+01	4.5655148163e-01	5.9252403858e-02	3.5092614341e-01	4.6372934363e-02
-1.9016801680e+01	4.5817475158e-01	5.9955768846e-02	3.5177890470e-01	4.6440078033e-02
-1.9011501150e+01	4.5977551313e-01	6.0665645212e-02	3.5260364731e-01	4.6506220612e-02
-1.9006200620e+01	4.6135361133e-01	6.1381999131e-02	3.5340025461e-01	4.6571357582e-02
-1.9000900090e+01	4.6290888884e-01	6.2104792620e-02	3.5416861170e-01	4.6635484527e-02
-1.8995599560e+01	4.6444118533e-01	6.2833983580e-02	3.5490860462e-01	4.6698597132e-02
-1.8990299030e+01	4.6595033682e-01	6.3569525838e-02	3.5562011980e-01	4.6760691180e-02
-1.8984998500e+01	4.6743617516e-01	6.4311369200e-02	3.5630304340e-01	4.6821762557e-02
-1.8979697970e+01	4.6889852762e-01	6.5059459519e-02	3.5695726085e-01	4.6881807252e-02
-1.8974397440e+01	4.7033721644e-01	6.5813738754e-02	3.5758265633e-01	4.6940821355e-02
-1.8969096910e+01	4.7175205852e-01	6.6574145050e-02	3.5817911241e-01	4.6998801059e-02
-1.8963796380e+01	4.7314286525e-01	6.7340612814e-02	3.5874650978e-01	4.7055742664e-02
-1.8958495850e+01	4.7450944229e-01	6.8113072800e-02	3.5928472692e-01	4.7111642571e-02
-1.8953195320e+01	4.7585158951e-01	6.8891452196e-02	3.5979364002e-01	4.7166497286e-02
-1.8947894789e+01	4.7716910104e-01	6.9675674714e-02	3.6027312290e-01	4.7220303422e-02
-1.8942594259e+01	4.7846176536e-01	7.0465660684e-02	3.6072304698e-01	4.7273057697e-02
-1.8937293729e+01	4.7972936548e-01	7.1261327146e-02	3.6114328140e-01	4.7324756934e-02
-1.8931993199e+01	4.8097167920e-01	7.2062587949e-02	3.6153369319e-01	4.7375398064e-02
-1.8926692669e+01	4.8218847952e-01	7.2869353844e-02	3.6189414755e-01	4.7424978123e-02
-1.8921392139e+01	4.8337953503e-01	7.3681532577e-02	3.6222450820e-01	4.7473494255e-02
-1.8916091609e+01	4.8454461049e-01	7.4499028987e-02	3.6252463779e-01	4.7520943710e-02
-1.8910791079e+01	4.8568346739e-01	7.5321745096e-02	3.6279439844e-01	4.7567323849e-02
-1.8905490549e+01	4.8679586467e-01	7.6149580195e-02	3.6303365234e-01	4.7612632136e-02
-1.8900190019e+01	4.8788155951e-01	7.6982430935e-02	3.6324226242e-01	4.7656866147e-02
-1.8894889489e+01	4.8894030808e-01	7.7820191405e-02	3.6342009311e-01	4.7700023563e-02
-1.8889588959e+01	4.8997186652e-01	7.8662753213e-02	3.6356701113e-01	4.7742102175e-02
-1.8884288429e+01	4.9097599189e-01	7.9510005556e-02	3.6368288645e-01	4.7783099881e-02
-1.8878987899e+01	4.9195244316e-01	8.0361835291e-02	3.6376759318e-01	4.7823014690e-02
-1.8873687369e+01	4.9290098231e-01	8.1218126996e-02	3.6382101060e-01	4.7861844716e-02
-1.8868386839e+01	4.9382137545e-01	8.2078763029e-02	3.6384302424e-01	4.7899588183e-02
-1.8863086309e+01	4.9471339394e-01	8.2943623574e-02	3.6383352695e-01	4.7936243423e-02
-1.8857785779e+01	4.9557681563e-01	8.3812586689e-02	3.6379242007e-01	4.7971808878e-02
-1.8852485249e+01	4.9641142603e-01	8.4685528345e-02	3.6371961459e-01	4.8006283097e-02
-1.8847184718e+01	4.9721701954e-01	8.5562322451e-02	3.6361503236e-01	4.8039664737e-02
-1.8841884188e+01	4.9799340070e-01	8.6442840884e-02	3.6347860725e-01	4.8071952563e-02
-1.8836583658e+01	4.9874038538e-01	8.7326953505e-02	3.6331028643e-01	4.8103145448e-02
-1.8831283128e+01	4.9945780206e-01	8.8214528170e-02	3.6311003151e-01	4.8133242375e-02
-1.8825982598e+01	5.0014549294e-01	8.9105430732e-02	3.6287781977e-01	4.8162242432e-02
-1.8820682068e+01	5.0080331518e-01	8.9999525043e-02	3.6261364532e-01	4.8190144816e-02
-1.8815381538e+01	5.0143114200e-01	9.0896672943e-02	3.6231752023e-01	4.8216948829e-02
-1.8810081008e+01	5.0202886375e-01	9.1796734246e-02	3.6198947562e-01	4.8242653883e-02
-1.8804780478e+01	5.0259638892e-01	9.2699566718e-02	3.6162956271e-01	4.8267259494e-02
-1.8799479948e+01	5.0313364515e-01	9.3605026053e-02	3.6123785381e-01	4.8290765287e-02
-1.8794179418e+01	5.0364058003e-01	9.4512965843e-02	3.6081444319e-01	4.8313170990e-02
-1.8788878888e+01	5.0411716193e-01	9.5423237538e-02	3.6035944795e-01	4.8334476439e-02
-1.8783578358e+01	5.0456338072e-01	9.6335690408e-02	3.5987300874e-01	4.8354681574e-02
-1.8778277828e+01	5.0497924835e-01	9.7250171498e-02	3.5935529041e-01	4.8373786441e-02
-1.8772977298e+01	5.0536479934e-01	9.8166525578e-02	3.5880648257e-01	4.8391791190e-02
-1.8767676768e+01	5.0572009117e-01	9.9084595092e-02	3.5822680001e-01	4.8408696074e-02
-1.8762376238e+01	5.0604520457e-01	1.0000422011e-01	3.5761648301e-01	4.8424501452e-02
-1.8757075708e+01	5.0634024364e-01	1.0092523824e-01	3.5697579761e-01	4.8439207784e-02
-1.8751775178e+01	5.0660533588e-01	1.0184748463e-01	3.5630503561e-01	4.8452815633e-02
-1.8746474647e+01	5.0684063210e-01	1.0277079185e-01	3.5560451458e-01	4.8465325666e-02
-1.8741174117e+01	5.0704630619e-01	1.0369498984e-01	3.5487457770e-01	4.8476738648e-02
-1.8735873587e+01	5.0722255474e-01	1.0461990588e-01	3.5411559340e-01	4.8487055449e-02
-1.8730573057e+01	5.0736959658e-01	1.0554536450e-01	3.5332795504e-01	4.8496277037e-02
-1.8725272527e+01	5.0748767217e-01	1.0647118742e-01	3.5251208027e-01	4.8504404481e-02
-1.8719971997e+01	5.0757704285e-01	1.0739719349e-01	3.5166841041e-01	4.8511438949e-02
-1.8714671467e+01	5.0763799002e-01	1.0832319865e-01	3.5079740966e-01	4.8517381708e-02
-1.8709370937e+01	5.0767081417e-01	1.0924901585e-01	3.4989956419e-01	4.8522234121e-02
-1.8704070407e+01	5.0767583381e-01	1.1017445501e-01	3.4897538115e-01	4.8525997653e-02
-1.8698769877e+01	5.0765338431e-01	1.1109932293e-01	3.4802538751e-01	4.8528673860e-02
-1.8693469347e+01	5.0760381665e-01	1.1202342331e-01	3.4705012894e-01	4.8530264399e-02
-1.8688168817e+01	5.0752749610e-01	1.1294655665e-01	3.4605016842e-01	4.8530771020e-02
-1.8682868287e+01	5.0742480074e-01	1.1386852021e-01	3.4502608496e-01	4.8530195568e-02
-1.8677567757e+01	5.0729612009e-01	1.1478910801e-01	3.4397847210e-01	4.8528539982e-02
-1.8672267227e+01	5.0714185350e-01	1.1570811076e-01	3.4290793644e-01	4.8525806294e-02
-1.8666966697e+01	5.0696240860e-01	1.1662531586e-01	3.4181509610e-01	4.8521996628e-02
-1.8661666167e+01	5.0675819971e-01	1.1754050737e-01	3.4070057914e-01	4.8517113203e-02
-1.8656365637e+01	5.0652964621e-01	1.1845346598e-01	3.3956502191e-01	4.8511158324e-02
-1.8651065107e+01	5.0627717089e-01	1.1936396903e-01	3.3840906747e-01	4.8504134389e-02
-1.8645764576e+01	5.0600119834e-01	1.2027179051e-01	3.3723336394e-01	4.8496043885e-02
-1.8640464046e+01	5.0570215326e-01	1.2117670105e-01	3.3603856283e-01	4.8486889388e-02
-1.8635163516e+01	5.0538045894e-01	1.2207846792e-01	3.3482531746e-01	4.8476673561e-02
-1.8629862986e+01	5.0503653560e-01	1.2297685512e-01	3.3359428132e-01	4.8465399153e-02
-1.8624562456e+01	5.0467079887e-01	1.2387162334e-01	3.3234610653e-01	4.8453069000e-02
-1.8619261926e+01	5.0428365831e-01	1.2476253003e-01	3.3108144225e-01	4.8439686024e-02
-1.8613961396e+01	5.0387551593e-01	1.2564932949e-01	3.2980093321e-01	4.8425253230e-02
-1.8608660866e+01	5.0344676485e-01	1.2653177286e-01	3.2850521828e-01	4.8409773708e-02
-1.8603360336e+01	5.0299778791e-01	1.2740960825e-01	3.2719492904e-01	4.8393250627e-02
-1.8598059806e+01	5.0252895648e-01	1.2828258080e-01	3.2587068844e-01	4.8375687242e-02
-1.8592759276e+01	5.0204062924e-01	1.2915043278e-01	3.2453310957e-01	4.8357086887e-02
-1.8587458746e+01	5.0153315110e-01	1.3001290370e-01	3.2318279443e-01	4.8337452974e-02
-1.8582158216e+01	5.0100685219e-01	1.3086973041e-01	3.2182033278e-01	4.8316788997e-02
-1.8576857686e+01	5.0046204688e-01	1.3172064725e-01	3.2044630111e-01	4.8295098525e-02
-1.8571557156e+01	4.9989903298e-01	1.3256538618e-01	3.1906126160e-01	4.8272385207e-02
-1.8566256626e+01	4.9931809094e-01	1.3340367694e-01	3.1766576123e-01	4.8248652766e-02
-1.8560956096e+01	4.9871948315e-01	1.3423524722e-01	3.1626033093e-01	4.8223905001e-02
-1.8555655566e+01	4.9810345339e-01	1.3505982282e-01	3.1484548478e-01	4.8198145784e-02
-1.8550355036e+01	4.9747022623e-01	1.3587712787e-01	3.1342171930e-01	4.8171379062e-02
-1.8545054505e+01	4.9682000668e-01	1.3668688502e-01	3.1198951281e-01	4.8143608852e-02
-1.8539753975e+01	4.9615297974e-01	1.3748881564e-01	3.1054932485e-01	4.8114839245e-02
-1.8534453445e+01	4.9546931016e-01	1.3828264008e-01	3.0910159569e-01	4.8085074400e-02
-1.8529152915e+01	4.9476914225e-01	1.3906807790e-01	3.0764674581e-01	4.8054318546e-02
-1.8523852385e+01	4.9405259967e-01	1.3984484812e-01	3.0618517557e-01	4.8022575980e-02
-1.8518551855e+01	4.9331978542e-01	1.4061266950e-01	3.0471726485e-01	4.7989851067e-02
-1.8513251325e+01	4.9257078179e-01	1.4137126080e-01	3.0324337276e-01	4.7956148236e-02
-1.8507950795e+01	4.9180565045e-01	1.4212034107e-01	3.0176383740e-01	4.7921471985e-02
-1.8502650265e+01	4.9102443257e-01	1.4285962996e-01	3.0027897573e-01	4.7885826873e-02
-1.8497349735e+01	4.9022714897e-01	1.4358884805e-01	2.9878908340e-01	4.7849217524e-02
-1.8492049205e+01	4.8941380041e-01	1.4430771713e-01	2.9729443466e-01	4.7811648621e-02
-1.8486748675e+01	4.8858436786e-01	1.4501596053e-01	2.9579528242e-01	4.7773124913e-02
-1.8481448145e+01	4.8773881286e-01	1.4571330349e-01	2.9429185817e-01	4.7733651204e-02
-1.8476147615e+01	4.8687707796e-01	1.4639947348e-01	2.9278437212e-01	4.7693232361e-02
-1.8470847085e+01	4.8599908719e-01	1.4707420056e-01	2.9127301332e-01	4.7651873307e-02
-1.8465546555e+01	4.8510474657e-01	1.4773721773e-01	2.8975794982e-01	4.7609579022e-02
-1.8460246025e+01	4.8419394476e-01	1.4838826128e-01	2.8823932894e-01	4.7566354541e-02
-1.8454945495e+01	4.8326655365e-01	1.4902707116e-01	2.8671727753e-01	4.7522204956e-02
-1.8449644964e+01	4.8232242912e-01	1.4965339137e-01	2.8519190234e-01	4.7477135410e-02
-1.8444344434e+01	4.8136141180e-01	1.5026697029e-01	2.8366329041e-01	4.7431151102e-02
-1.8439043904e+01	4.8038332793e-01	1.5086756104e-01	2.8213150960e-01	4.7384257280e-02
-1.8433743374e+01	4.7938799024e-01	1.5145492191e-01	2.8059660909e-01	4.7336459242e-02
-1.8428442844e+01	4.7837519897e-01	1.5202881662e-01	2.7905862001e-01	4.7287762338e-02
-1.8423142314e+01	4.7734474286e-01	1.5258901478e-01	2.7751755612e-01	4.7238171964e-02
-1.8417841784e+01	4.7629640030e-01	1.5313529216e-01	2.7597341457e-01	4.7187693565e-02
-1.8412541254e+01	4.7522994050e-01	1.5366743110e-01	2.7442617677e-01	4.7136332631e-02
-1.8407240724e+01	4.7414512473e-01	1.5418522079e-01	2.7287580925e-01	4.7084094698e-02
-1.8401940194e+01	4.7304170767e-01	1.5468845763e-01	2.7132226469e-01	4.7030985345e-02
-1.8396639664e+01	4.7191943874e-01	1.5517694556e-01	2.6976548298e-01	4.6977010197e-02
-1.8391339134e+01	4.7077806361e-01	1.5565049632e-01	2.6820539237e-01	4.6922174916e-02
-1.8386038604e+01	4.6961732567e-01	1.5610892979e-01	2.6664191067e-01	4.6866485209e-02
-1.8380738074e+01	4.6843696766e-01	1.5655207423e-01	2.6507494661e-01	4.6809946822e-02
-1.8375437544e+01	4.6723673322e-01	1.5697976655e-01	2.6350440113e-01	4.6752565538e-02
-1.8370137014e+01	4.6601636864e-01	1.5739185258e-01	2.6193016889e-01	4.6694347179e-02
-1.8364836484e+01	4.6477562458e-01	1.5778818725e-01	2.6035213973e-01	4.6635297605e-02
-1.8359535954e+01	4.6351425779e-01	1.5816863485e-01	2.5877020023e-01	4.6575422708e-02
-1.8354235424e+01	4.6223203294e-01	1.5853306917e-01	2.5718423536e-01	4.6514728418e-02
-1.8348934893e+01	4.6092872445e-01	1.5888137368e-01	2.5559413007e-01	4.6453220696e-02
-1.8343634363e+01	4.5960411826e-01	1.5921344170e-01	2.5399977102e-01	4.6390905537e-02
-1.8338333833e+01	4.5825801374e-01	1.5952917649e-01	2.5240104828e-01	4.6327788967e-02
-1.8333033303e+01	4.5689022544e-01	1.5982849136e-01	2.5079785704e-01	4.6263877042e-02
-1.8327732773e+01	4.5550058494e-01	1.6011130973e-01	2.4919009936e-01	4.6199175847e-02
-1.8322432243e+01	4.5408894261e-01	1.6037756522e-01	2.4757768589e-01	4.6133691495e-02
-1.8317131713e+01	4.5265516932e-01	1.6062720163e-01	2.4596053756e-01	4.6067430128e-02
-1.8311831183e+01	4.5119915813e-01	1.6086017296e-01	2.4433858725e-01	4.6000397913e-02
-1.8306530653e+01	4.4972082587e-01	1.6107644340e-01	2.4271178143e-01	4.5932601042e-02
-1.8301230123e+01	4.4822011467e-01	1.6127598724e-01	2.4108008169e-01	4.5864045730e-02
-1.8295929593e+01	4.4669699336e-01	1.6145878884e-01	2.3944346630e-01	4.5794738218e-02
-1.8290629063e+01	4.4515145883e-01	1.6162484250e-01	2.3780193157e-01	4.5724684767e-02
-1.8285328533e+01	4.4358353717e-01	1.6177415234e-01	2.3615549317e-01	4.5653891660e-02
-1.8280028003e+01	4.4199328474e-01	1.6190673216e-01	2.3450418738e-01	4.5582365200e-02
-1.8274727473e+01	4.4038078911e-01	1.6202260525e-01	2.3284807215e-01	4.5510111708e-02
-1.8269426943e+01	4.3874616980e-01	1.6212180420e-01	2.3118722808e-01	4.5437137526e-02
-1.8264126413e+01	4.3708957892e-01	1.6220437068e-01	2.2952175923e-01	4.5363449012e-02
-1.8258825883e+01	4.3541120154e-01	1.6227035519e-01	2.2785179381e-01	4.5289052538e-02
-1.8253525353e+01	4.3371125600e-01	1.6231981680e-01	2.2617748470e-01	4.5213954494e-02
-1.8248224822e+01	4.3198999395e-01	1.6235282286e-01	2.2449900981e-01	4.5138161285e-02
-1.8242924292e+01	4.3024770028e-01	1.6236944868e-01	2.2281657228e-01	4.5061679327e-02
-1.8237623762e+01	4.2848469277e-01	1.6236977722e-01	2.2113040050e-01	4.4984515051e-02
-1.8232323232e+01	4.2670132160e-01	1.6235389874e-01	2.1944074796e-01	4.4906674897e-02
-1.8227022702e+01	4.2489796872e-01	1.6232191045e-01	2.1774789295e-01	4.4828165320e-02
-1.8221722172e+01	4.2307504692e-01	1.6227391611e-01	2.1605213803e-01	4.4748992780e-02
-1.8216421642e+01	4.2123299880e-01	1.6221002564e-01	2.1435380941e-01	4.4669163749e-02
-1.8211121112e+01	4.1937229556e-01	1.6213035477e-01	2.1265325608e-01	4.4588684707e-02
-1.8205820582e+01	4.1749343555e-01	1.6203502454e-01	2.1095084886e-01	4.4507562141e-02
-1.8200520052e+01	4.1559694273e-01	1.6192416094e-01	2.0924697925e-01	4.4425802544e-02
-1.8195219522e+01	4.1368336496e-01	1.6179789446e-01	2.0754205809e-01	4.4343412415e-02
-1.8189918992e+01	4.1175327211e-01	1.6165635963e-01	2.0583651422e-01	4.4260398259e-02
-1.8184618462e+01	4.0980725405e-01	1.6149969462e-01	2.0413079284e-01	4.4176766583e-02
-1.8179317932e+01	4.0784591858e-01	1.6132804075e-01	2.0242535394e-01	4.4092523899e-02
-1.8174017402e+01	4.0586988920e-01	1.6114154205e-01	2.0072067043e-01	4.4007676720e-02
-1.8168716872e+01	4.0387980278e-01	1.6094034486e-01	1.9901722636e-01	4.3922231563e-02
-1.8163416342e+01	4.0187630723e-01	1.6072459729e-01	1.9731551499e-01	4.3836194942e-02
-1.8158115812e+01	3.9986005902e-01	1.6049444888e-01	1.9561603676e-01	4.3749573377e-02
-1.8152815282e+01	3.9783172079e-01	1.6025005011e-01	1.9391929730e-01	4.3662373381e-02
-1.8147514751e+01	3.9579195879e-01	1.5999155197e-01	1.9222580535e-01	4.3574601472e-02
-1.8142214221e+01	3.9374144045e-01	1.5971910556e-01	1.9053607073e-01	4.3486264161e-02
-1.8136913691e+01	3.9168083187e-01	1.5943286168e-01	1.8885060223e-01	4.3397367961e-02
-1.8131613161e+01	3.8961079542e-01	1.5913297043e-01	1.8716990561e-01	4.3307919377e-02
-1.8126312631e+01	3.8753198734e-01	1.5881958086e-01	1.8549448156e-01	4.3217924914e-02
-1.8121012101e+01	3.8544505542e-01	1.5849284057e-01	1.8382482378e-01	4.3127391070e-02
-1.8115711571e+01	3.8335063676e-01	1.5815289538e-01	1.8216141704e-01	4.3036324340e-02
-1.8110411041e+01	3.8124935565e-01	1.5779988905e-01	1.8050473539e-01	4.2944731212e-02
-1.8105110511e+01	3.7914182152e-01	1.5743396292e-01	1.7885524044e-01	4.2852618168e-02
-1.8099809981e+01	3.7702862706e-01	1.5705525567e-01	1.7721337970e-01	4.2759991681e-02
-1.8094509451e+01	3.7491034642e-01	1.5666390308e-01	1.7557958512e-01	4.2666858221e-02
-1.8089208921e+01	3.7278753363e-01	1.5626003777e-01	1.7395427162e-01	4.2573224245e-02
-1.8083908391e+01	3.7066072113e-01	1.5584378904e-01	1.7233783589e-01	4.2479096205e-02
-1.8078607861e+01	3.6853041844e-01	1.5541528268e-01	1.7073065522e-01	4.2384480542e-02
-1.8073307331e+01	3.6639711107e-01	1.5497464087e-01	1.6913308651e-01	4.2289383688e-02
-1.8068006801e+01	3.6426125953e-01	1.5452198203e-01	1.6754546544e-01	4.2193812065e-02
-1.8062706271e+01	3.6212329858e-01	1.5405742076e-01	1.6596810574e-01	4.2097772084e-02
-1.8057405741e+01	3.5998363666e-01	1.5358106783e-01	1.6440129868e-01	4.2001270146e-02
-1.8052105211e+01	3.5784265540e-01	1.5309303014e-01	1.6284531261e-01	4.1904312638e-02
-1.8046804680e+01	3.5570070946e-01	1.5259341077e-01	1.6130039276e-01	4.1806905939e-02
-1.8041504150e+01	3.5355812648e-01	1.5208230900e-01	1.5976676107e-01	4.1709056411e-02
-1.8036203620e+01	3.5141520713e-01	1.5155982046e-01	1.5824461626e-01	4.1610770406e-02
-1.8030903090e+01	3.4927222547e-01	1.5102603722e-01	1.5673413399e-01	4.1512054263e-02
-1.8025602560e+01	3.4712942937e-01	1.5048104795e-01	1.5523546712e-01	4.1412914306e-02
-1.8020302030e+01	3.4498704115e-01	1.4992493812e-01	1.5374874618e-01	4.1313356846e-02
-1.8015001500e+01	3.4284525831e-01	1.4935779026e-01	1.5227407987e-01	4.1213388180e-02
-1.8009700970e+01	3.4070425443e-01	1.4877968414e-01	1.5081155570e-01	4.1113014589e-02
-1.8004400440e+01	3.3856418023e-01	1.4819069712e-01	1.4936124077e-01	4.1012242340e-02
-1.7999099910e+01	3.3642516467e-01	1.4759090443e-01	1.4792318255e-01	4.0911077684e-02
-1.7993799380e+01	3.3428731625e-01	1.4698037953e-01	1.4649740986e-01	4.0809526858e-02
-1.7988498850e+01	3.3215072433e-01	1.4635919448e-01	1.4508393377e-01	4.0707596082e-02
-1.7983198320e+01	3.3001546056e-01	1.4572742028e-01	1.4368274872e-01	4.0605291558e-02
-1.7977897790e+01	3.2788158040e-01	1.4508512736e-01	1.4229383356e-01	4.0502619476e-02
-1.7972597260e+01	3.2574912468e-01	1.4443238595e-01	1.4091715272e-01	4.0399586004e-02
-1.7967296730e+01	3.2361812119e-01	1.4376926656e-01	1.3955265734e-01	4.0296197297e-02
-1.7961996200e+01	3.2148858633e-01	1.4309584041e-01	1.3820028643e-01	4.0192459492e-02
-1.7956695670e+01	3.1936052678e-01	1.4241217995e-01	1.3685996812e-01	4.0088378707e-02
-1.7951395140e+01	3.1723394115e-01	1.4171835932e-01	1.3553162079e-01	3.9983961043e-02
-1.7946094609e+01	3.1510882166e-01	1.4101445482e-01	1.3421515425e-01	3.9879212585e-02
-1.7940794079e+01	3.1298515579e-01	1.4030054546e-01	1.3291047093e-01	3.9774139398e-02
-1.7935493549e+01	3.1086292789e-01	1.3957671339e-01	1.3161746697e-01	3.9668747528e-02
-1.7930193019e+01	3.0874212079e-01	1.3884304447e-01	1.3033603332e-01	3.9563043005e-02
-1.7924892489e+01	3.0662271734e-01	1.3809962869e-01	1.2906605680e-01	3.9457031838e-02
-1.7919591959e+01	3.0450470186e-01	1.3734656070e-01	1.2780742114e-01	3.9350720020e-02
-1.7914291429e+01	3.0238806164e-01	1.3658394026e-01	1.2656000785e-01	3.9244113523e-02
-1.7908990899e+01	3.0027278820e-01	1.3581187271e-01	1.2532369720e-01	3.9137218299e-02
-1.7903690369e+01	2.9815887867e-01	1.3503046939e-01	1.2409836899e-01	3.9030040284e-02
-1.7898389839e+01	2.9604633687e-01	1.3423984810e-01	1.2288390338e-01	3.8922585392e-02
-1.7893089309e+01	2.9393517451e-01	1.3344013348e-01	1.2168018151e-01	3.8814859519e-02
-1.7887788779e+01	2.9182541215e-01	1.3263145737e-01	1.2048708624e-01	3.8706868540e-02
-1.7882488249e+01	2.8971708010e-01	1.3181395920e-01	1.1930450259e-01	3.8598618311e-02
-1.7877187719e+01	2.8761021928e-01	1.3098778628e-01	1.1813231834e-01	3.8490114669e-02
-1.7871887189e+01	2.8550488188e-01	1.3015309407e-01	1.1697042438e-01	3.8381363430e-02
-1.7866586659e+01	2.8340113200e-01	1.2931004652e-01	1.1581871510e-01	3.8272370391e-02
-1.7861286129e+01	2.8129904614e-01	1.2845881616e-01	1.1467708865e-01	3.8163141328e-02
-1.7855985599e+01	2.7919871359e-01	1.2759958442e-01	1.1354544718e-01	3.8053681996e-02
-1.7850685069e+01	2.7710023676e-01	1.2673254165e-01	1.1242369698e-01	3.7943998131e-02
-1.7845384538e+01	2.7500373134e-01	1.2585788732e-01	1.1131174857e-01	3.7834095449e-02
-1.7840084008e+01	2.7290932640e-01	1.2497583000e-01	1.1020951676e-01	3.7723979644e-02
-1.7834783478e+01	2.7081716444e-01	1.2408658747e-01	1.0911692058e-01	3.7613656392e-02
-1.7829482948e+01	2.6872740123e-01	1.2319038660e-01	1.0803388328e-01	3.7503131344e-02
-1.7824182418e+01	2.6664020569e-01	1.2228746337e-01	1.0696033218e-01	3.7392410135e-02
-1.7818881888e+01	2.6455575958e-01	1.2137806270e-01	1.0589619851e-01	3.7281498376e-02
-1.7813581358e+01	2.6247425721e-01	1.2046243833e-01	1.0484141723e-01	3.7170401658e-02
-1.7808280828e+01	2.6039590498e-01	1.1954085261e-01	1.0379592682e-01	3.7059125553e-02
-1.7802980298e+01	2.5832092092e-01	1.1861357630e-01	1.0275966901e-01	3.6947675609e-02
-1.7797679768e+01	2.5624953411e-01	1.1768088823e-01	1.0173258853e-01	3.6836057354e-02
-1.7792379238e+01	2.5418198412e-01	1.1674307503e-01	1.0071463279e-01	3.6724276296e-02
-1.7787078708e+01	2.5211852032e-01	1.1580043077e-01	9.9705751623e-02	3.6612337920e-02
-1.7781778178e+01	2.5005940116e-01	1.1485325655e-01	9.8705896922e-02	3.6500247690e-02
-1.7776477648e+01	2.4800489349e-01	1.1390186007e-01	9.7715022368e-02	3.6388011051e-02
-1.7771177118e+01	2.4595527169e-01	1.1294655518e-01	9.6733083096e-02	3.6275633423e-02
-1.7765876588e+01	2.4391081696e-01	1.1198766137e-01	9.5760035384e-02	3.6163120207e-02
-1.7760576058e+01	2.4187181641e-01	1.1102550327e-01	9.4795836355e-02	3.6050476781e-02
-1.7755275528e+01	2.3983856225e-01	1.1006041007e-01	9.3840443680e-02	3.5937708502e-02
-1.7749974997e+01	2.3781135095e-01	1.0909271495e-01	9.2893815296e-02	3.5824820705e-02
-1.7744674467e+01	2.3579048235e-01	1.0812275450e-01	9.1955909149e-02	3.5711818702e-02
-1.7739373937e+01	2.3377625879e-01	1.0715086806e-01	9.1026682943e-02	3.5598707785e-02
-1.7734073407e+01	2.3176898428e-01	1.0617739714e-01	9.0106093918e-02	3.5485493224e-02
-1.7728772877e+01	2.2976896365e-01	1.0520268473e-01	8.9194098650e-02	3.5372180263e-02
-1.7723472347e+01	2.2777650165e-01	1.0422707466e-01	8.8290652865e-02	3.5258774129e-02
-1.7718171817e+01	2.2579190223e-01	1.0325091091e-01	8.7395711293e-02	3.5145280024e-02
-1.7712871287e+01	2.2381546763e-01	1.0227453697e-01	8.6509227532e-02	3.5031703126e-02
-1.7707570757e+01	2.2184749769e-01	1.0129829515e-01	8.5631153942e-02	3.4918048593e-02
-1.7702270227e+01	2.1988828904e-01	1.0032252591e-01	8.4761441569e-02	3.4804321559e-02
-1.7696969697e+01	2.1793813440e-01	9.9347567185e-02	8.3900040083e-02	3.4690527136e-02
-1.7691669167e+01	2.1599732189e-01	9.8373753728e-02	8.3046897751e-02	3.4576670411e-02
-1.7686368637e+01	2.1406613434e-01	9.7401416471e-02	8.2201961420e-02	3.4462756450e-02
-1.7681068107e+01	2.1214484870e-01	9.6430881871e-02	8.1365176530e-02	3.4348790296e-02
-1.7675767577e+01	2.1023373540e-01	9.5462471295e-02	8.0536487143e-02	3.4234776965e-02
-1.7670467047e+01	2.0833305786e-01	9.4496500415e-02	7.9715835992e-02	3.4120721454e-02
-1.7665166517e+01	2.0644307190e-01	9.3533278620e-02	7.8903164543e-02	3.4006628734e-02
-1.7659865987e+01	2.0456402528e-01	9.2573108462e-02	7.8098413071e-02	3.3892503751e-02
-1.7654565457e+01	2.0269615729e-01	9.1616285110e-02	7.7301520752e-02	3.3778351430e-02
-1.7649264926e+01	2.0083969828e-01	9.0663095849e-02	7.6512425761e-02	3.3664176668e-02
-1.7643964396e+01	1.9899486932e-01	8.9713819595e-02	7.5731065380e-02	3.3549984342e-02
-1.7638663866e+01	1.9716188185e-01	8.8768726448e-02	7.4957376105e-02	3.3435779299e-02
-1.7633363336e+01	1.9534093741e-01	8.7828077272e-02	7.4191293772e-02	3.3321566367e-02
-1.7628062806e+01	1.9353222732e-01	8.6892123309e-02	7.3432753664e-02	3.3207350345e-02
-1.7622762276e+01	1.9173593248e-01	8.5961105835e-02	7.2681690636e-02	3.3093136007e-02
-1.7617461746e+01	1.8995222317e-01	8.5035255843e-02	7.1938039225e-02	3.2978928104e-02
-1.7612161216e+01	1.8818125889e-01	8.4114793761e-02	7.1201733767e-02	3.2864731360e-02
-1.7606860686e+01	1.8642318819e-01	8.3199929220e-02	7.0472708498e-02	3.2750550472e-02
-1.7601560156e+01	1.8467814861e-01	8.2290860845e-02	6.9750897656e-02	3.2636390113e-02
-1.7596259626e+01	1.8294626660e-01	8.1387776091e-02	6.9036235578e-02	3.2522254929e-02
-1.7590959096e+01	1.8122765743e-01	8.0490851114e-02	6.8328656778e-02	3.2408149539e-02
-1.7585658566e+01	1.7952242525e-01	7.9600250685e-02	6.7628096029e-02	3.2294078534e-02
-1.7580358036e+01	1.7783066304e-01	7.8716128132e-02	6.6934488428e-02	3.2180046482e-02
-1.7575057506e+01	1.7615245270e-01	7.7838625328e-02	6.6247769450e-02	3.2066057920e-02
-1.7569756976e+01	1.7448786507e-01	7.6967872709e-02	6.5567875005e-02	3.1952117358e-02
-1.7564456446e+01	1.7283696008e-01	7.6103989330e-02	6.4894741469e-02	3.1838229280e-02
-1.7559155916e+01	1.7119978682e-01	7.5247082958e-02	6.4228305718e-02	3.1724398140e-02
-1.7553855386e+01	1.6957638370e-01	7.4397250188e-02	6.3568505151e-02	3.1610628365e-02
-1.7548554855e+01	1.6796677866e-01	7.3554576608e-02	6.2915277703e-02	3.1496924352e-02
-1.7543254325e+01	1.6637098931e-01	7.2719136978e-02	6.2268561858e-02	3.1383290471e-02
-1.7537953795e+01	1.6478902315e-01	7.1890995449e-02	6.1628296642e-02	3.1269731061e-02
-1.7532653265e+01	1.6322087787e-01	7.1070205805e-02	6.0994421632e-02	3.1156250433e-02
-1.7527352735e+01	1.6166654154e-01	7.0256811736e-02	6.0366876941e-02	3.1042852867e-02
-1.7522052205e+01	1.6012599295e-01	6.9450847126e-02	5.9745603211e-02	3.0929542614e-02
-1.7516751675e+01	1.5859920187e-01	6.8652336374e-02	5.9130541607e-02	3.0816323892e-02
-1.7511451145e+01	1.5708612942e-01	6.7861294732e-02	5.8521633798e-02	3.0703200893e-02
-1.7506150615e+01	1.5558672838e-01	6.7077728658e-02	5.7918821951e-02	3.0590177774e-02
-1.7500850085e+01	1.5410094357e-01	6.6301636188e-02	5.7322048720e-02	3.0477258661e-02
-1.7495549555e+01	1.5262871222e-01	6.5533007330e-02	5.6731257234e-02	3.0364447652e-02
-1.7490249025e+01	1.5116996436e-01	6.4771824459e-02	5.6146391098e-02	3.0251748808e-02
-1.7484948495e+01	1.4972462327e-01	6.4018062728e-02	5.5567394386e-02	3.0139166160e-02
-1.7479647965e+01	1.4829260584e-01	6.3271690493e-02	5.4994211642e-02	3.0026703709e-02
-1.7474347435e+01	1.4687382304e-01	6.2532669738e-02	5.4426787889e-02	2.9914365418e-02
-1.7469046905e+01	1.4546818036e-01	6.1800956505e-02	5.3865068639e-02	2.9802155220e-02
-1.7463746375e+01	1.4407557825e-01	6.1076501334e-02	5.3308999902e-02	2.9690077014e-02
-1.7458445845e+01	1.4269591257e-01	6.0359249692e-02	5.2758528213e-02	2.9578134665e-02
-1.7453145315e+01	1.4132907507e-01	5.9649142415e-02	5.2213600649e-02	2.9466332003e-02
-1.7447844784e+01	1.3997495382e-01	5.8946116139e-02	5.1674164857e-02	2.9354672824e-02
-1.7442544254e+01	1.3863343370e-01	5.8250103725e-02	5.1140169085e-02	2.9243160888e-02
-1.7437243724e+01	1.3730439683e-01	5.7561034686e-02	5.0611562218e-02	2.9131799922e-02
-1.7431943194e+01	1.3598772302e-01	5.6878835600e-02	5.0088293807e-02	2.9020593616e-02
-1.7426642664e+01	1.3468329025e-01	5.6203430515e-02	4.9570314113e-02	2.8909545623e-02
-1.7421342134e+01	1.3339097505e-01	5.5534741346e-02	4.9057574140e-02	2.8798659561e-02
-1.7416041604e+01	1.3211065295e-01	5.4872688259e-02	4.8550025676e-02	2.8687939011e-02
-1.7410741074e+01	1.3084219888e-01	5.4217190039e-02	4.8047621328e-02	2.8577387518e-02
-1.7405440544e+01	1.2958548760e-01	5.3568164450e-02	4.7550314560e-02	2.8467008588e-02
-1.7400140014e+01	1.2834039399e-01	5.2925528576e-02	4.7058059725e-02	2.8356805691e-02
-1.7394839484e+01	1.2710679350e-01	5.2289199144e-02	4.6570812094e-02	2.8246782258e-02
-1.7389538954e+01	1.2588456240e-01	5.1659092835e-02	4.6088527885e-02	2.8136941682e-02
-1.7384238424e+01	1.2467357818e-01	5.1035126577e-02	4.5611164282e-02	2.8027287318e-02
-1.7378937894e+01	1.2347371975e-01	5.0417217815e-02	4.5138679454e-02	2.7917822480e-02
-1.7373637364e+01	1.2228486778e-01	4.9805284768e-02	4.4671032562e-02	2.7808550445e-02
-1.7368336834e+01	1.2110690488e-01	4.9199246663e-02	4.4208183768e-02	2.7699474451e-02
-1.7363036304e+01	1.1993971588e-01	4.8599023956e-02	4.3750094230e-02	2.7590597693e-02
-1.7357735774e+01	1.1878318795e-01	4.8004538525e-02	4.3296726098e-02	2.7481923328e-02
-1.7352435244e+01	1.1763721082e-01	4.7415713851e-02	4.2848042492e-02	2.7373454472e-02
-1.7347134713e+01	1.1650167687e-01	4.6832475178e-02	4.2404007489e-02	2.7265194201e-02
-1.7341834183e+01	1.1537648129e-01	4.6254749651e-02	4.1964586087e-02	2.7157145550e-02
-1.7336533653e+01	1.1426152212e-01	4.5682466440e-02	4.1529744175e-02	2.7049311510e-02
-1.7331233123e+01	1.1315670037e-01	4.5115556841e-02	4.1099448491e-02	2.6941695034e-02
-1.7325932593e+01	1.1206191997e-01	4.4553954362e-02	4.0673666576e-02	2.6834299030e-02
-1.7320632063e+01	1.1097708788e-01	4.3997594792e-02	4.0252366724e-02	2.6727126366e-02
-1.7315331533e+01	1.0990211404e-01	4.3446416249e-02	3.9835517923e-02	2.6620179867e-02
-1.7310031003e+01	1.0883691133e-01	4.2900359219e-02	3.9423089798e-02	2.6513462314e-02
-1.7304730473e+01	1.0778139557e-01	4.2359366571e-02	3.9015052548e-02	2.6406976447e-02
-1.7299429943e+01	1.0673548541e-01	4.1823383565e-02	3.8611376881e-02	2.6300724962e-02
-1.7294129413e+01	1.0569910229e-01	4.1292357840e-02	3.8212033943e-02	2.6194710511e-02
-1.7288828883e+01	1.0467217035e-01	4.0766239395e-02	3.7816995256e-02	2.6088935702e-02
-1.7283528353e+01	1.0365461630e-01	4.0244980552e-02	3.7426232644e-02	2.5983403101e-02
-1.7278227823e+01	1.0264636932e-01	3.9728535916e-02	3.7039718171e-02	2.5878115228e-02
-1.7272927293e+01	1.0164736094e-01	3.9216862312e-02	3.6657424068e-02	2.5773074561e-02
-1.7267626763e+01	1.0065752493e-01	3.8709918728e-02	3.6279322672e-02	2.5668283530e-02
-1.7262326233e+01	9.9676797127e-02	3.8207666240e-02	3.5905386362e-02	2.5563744524e-02
-1.7257025703e+01	9.8705115319e-02	3.7710067933e-02	3.5535587502e-02	2.5459459885e-02
-1.7251725173e+01	9.7742419103e-02	3.7217088813e-02	3.5169898379e-02	2.5355431911e-02
-1.7246424642e+01	9.6788649736e-02	3.6728695724e-02	3.4808291159e-02	2.5251662853e-02
-1.7241124112e+01	9.5843749996e-02	3.6244857245e-02	3.4450737832e-02	2.5148154920e-02
-1.7235823582e+01	9.4907664041e-02	3.5765543596e-02	3.4097210173e-02	2.5044910272e-02
-1.7230523052e+01	9.3980337268e-02	3.5290726542e-02	3.3747679700e-02	2.4941931026e-02
-1.7225222522e+01	9.3061716178e-02	3.4820379284e-02	3.3402117641e-02	2.4839219253e-02
-1.7219921992e+01	9.2151748250e-02	3.4354476365e-02	3.3060494908e-02	2.4736776977e-02
-1.7214621462e+01	9.1250381805e-02	3.3892993562e-02	3.2722782065e-02	2.4634606178e-02
-1.7209320932e+01	9.0357565896e-02	3.3435907792e-02	3.2388949317e-02	2.4532708788e-02
-1.7204020402e+01	8.9473250189e-02	3.2983197007e-02	3.2058966488e-02	2.4431086694e-02
-1.7198719872e+01	8.8597384856e-02	3.2534840105e-02	3.1732803012e-02	2.4329741738e-02
-1.7193419342e+01	8.7729920474e-02	3.2090816830e-02	3.1410427929e-02	2.4228675715e-02
-1.7188118812e+01	8.6870807936e-02	3.1651107687e-02	3.1091809876e-02	2.4127890373e-02
-1.7182818282e+01	8.6019998361e-02	3.1215693853e-02	3.0776917092e-02	2.4027387417e-02
-1.7177517752e+01	8.5177443018e-02	3.0784557098e-02	3.0465717419e-02	2.3927168501e-02
-1.7172217222e+01	8.4343093255e-02	3.0357679708e-02	3.0158178308e-02	2.3827235239e-02
-1.7166916692e+01	8.3516900434e-02	2.9935044412e-02	2.9854266829e-02	2.3727589193e-02
-1.7161616162e+01	8.2698815878e-02	2.9516634314e-02	2.9553949680e-02	2.3628231884e-02
-1.7156315632e+01	8.1888790818e-02	2.9102432837e-02	2.9257193198e-02	2.3529164783e-02
-1.7151015102e+01	8.1086776352e-02	2.8692423660e-02	2.8963963373e-02	2.3430389319e-02
-1.7145714571e+01	8.0292723411e-02	2.8286590674e-02	2.8674225866e-02	2.3331906871e-02
-1.7140414041e+01	7.9506582724e-02	2.7884917930e-02	2.8387946017e-02	2.3233718777e-02
-1.7135113511e+01	7.8728304798e-02	2.7487389604e-02	2.8105088868e-02	2.3135826326e-02
-1.7129812981e+01	7.7957839897e-02	2.7093989961e-02	2.7825619173e-02	2.3038230762e-02
-1.7124512451e+01	7.7195138029e-02	2.6704703323e-02	2.7549501420e-02	2.2940933286e-02
-1.7119211921e+01	7.6440148937e-02	2.6319514044e-02	2.7276699843e-02	2.2843935051e-02
-1.7113911391e+01	7.5692822096e-02	2.5938406492e-02	2.7007178438e-02	2.2747237166e-02
-1.7108610861e+01	7.4953106710e-02	2.5561365028e-02	2.6740900985e-02	2.2650840696e-02
-1.7103310331e+01	7.4220951715e-02	2.5188373997e-02	2.6477831057e-02	2.2554746662e-02
-1.7098009801e+01	7.3496305791e-02	2.4819417714e-02	2.6217932040e-02	2.2458956038e-02
-1.7092709271e+01	7.2779117367e-02	2.4454480461e-02	2.5961167149e-02	2.2363469756e-02
-1.7087408741e+01	7.2069334633e-02	2.4093546485e-02	2.5707499444e-02	2.2268288704e-02
-1.7082108211e+01	7.1366905560e-02	2.3736599989e-02	2.5456891846e-02	2.2173413725e-02
-1.7076807681e+01	7.0671777914e-02	2.3383625142e-02	2.5209307151e-02	2.2078845621e-02
-1.7071507151e+01	6.9983899276e-02	2.3034606074e-02	2.4964708053e-02	2.1984585148e-02
-1.7066206621e+01	6.9303217062e-02	2.2689526882e-02	2.4723057157e-02	2.1890633023e-02
-1.7060906091e+01	6.8629678548e-02	2.2348371635e-02	2.4484316997e-02	2.1796989916e-02
-1.7055605561e+01	6.7963230890e-02	2.2011124377e-02	2.4248450055e-02	2.1703656458e-02
-1.7050305031e+01	6.7303821152e-02	2.1677769131e-02	2.4015418784e-02	2.1610633238e-02
-1.7045004500e+01	6.6651396328e-02	2.1348289905e-02	2.3785185620e-02	2.1517920802e-02
-1.7039703970e+01	6.6005903367e-02	2.1022670696e-02	2.3557713014e-02	2.1425519657e-02
-1.7034403440e+01	6.5367289201e-02	2.0700895491e-02	2.3332963443e-02	2.1333430268e-02
-1.7029102910e+01	6.4735500769e-02	2.0382948269e-02	2.3110899439e-02	2.1241653060e-02
-1.7023802380e+01	6.4110485039e-02	2.0068813006e-02	2.2891483614e-02	2.1150188418e-02
-1.7018501850e+01	6.3492189034e-02	1.9758473667e-02	2.2674678679e-02	2.1059036689e-02
-1.7013201320e+01	6.2880559857e-02	1.9451914209e-02	2.2460447470e-02	2.0968198178e-02
-1.7007900790e+01	6.2275544709e-02	1.9149118575e-02	2.2248752979e-02	2.0877673154e-02
-1.7002600260e+01	6.1677090912e-02	1.8850070690e-02	2.2039558373e-02	2.0787461848e-02
-1.6997299730e+01	6.1085145925e-02	1.8554754448e-02	2.1832827025e-02	2.0697564452e-02
-1.6991999200e+01	6.0499657365e-02	1.8263153707e-02	2.1628522536e-02	2.0607981122e-02
-1.6986698670e+01	5.9920573018e-02	1.7975252278e-02	2.1426608764e-02	2.0518711976e-02
-1.6981398140e+01	5.9347840855e-02	1.7691033906e-02	2.1227049851e-02	2.0429757098e-02
-1.6976097610e+01	5.8781409038e-02	1.7410482260e-02	2.1029810243e-02	2.0341116535e-02
-1.6970797080e+01	5.8221225932e-02	1.7133580914e-02	2.0834854718e-02	2.0252790299e-02
-1.6965496550e+01	5.7667240107e-02	1.6860313330e-02	2.0642148409e-02	2.0164778369e-02
-1.6960196020e+01	5.7119400345e-02	1.6590662834e-02	2.0451656823e-02	2.0077080687e-02
-1.6954895490e+01	5.6577655631e-02	1.6324612601e-02	2.0263345866e-02	1.9989697165e-02
-1.6949594959e+01	5.6041955162e-02	1.6062145626e-02	2.0077181855e-02	1.9902627681e-02
-1.6944294429e+01	5.5512248329e-02	1.5803244708e-02	1.9893131541e-02	1.9815872080e-02
-1.6938993899e+01	5.4988484719e-02	1.5547892419e-02	1.9711162123e-02	1.9729430177e-02
-1.6933693369e+01	5.4470614097e-02	1.5296071086e-02	1.9531241257e-02	1.9643301754e-02
-1.6928392839e+01	5.3958586394e-02	1.5047762762e-02	1.9353337068e-02	1.9557486564e-02
-1.6923092309e+01	5.3452351696e-02	1.4802949204e-02	1.9177418161e-02	1.9471984331e-02
-1.6917791779e+01	5.2951860218e-02	1.4561611846e-02	1.9003453623e-02	1.9386794748e-02
-1.6912491249e+01	5.2457062292e-02	1.4323731779e-02	1.8831413031e-02	1.9301917482e-02
-1.6907190719e+01	5.1967908341e-02	1.4089289724e-02	1.8661266449e-02	1.9217352168e-02
-1.6901890189e+01	5.1484348859e-02	1.3858266010e-02	1.8492984430e-02	1.9133098419e-02
-1.6896589659e+01	5.1006334383e-02	1.3630640553e-02	1.8326538012e-02	1.9049155818e-02
-1.6891289129e+01	5.0533815476e-02	1.3406392838e-02	1.8161898715e-02	1.8965523923e-02
-1.6885988599e+01	5.0066742695e-02	1.3185501893e-02	1.7999038535e-02	1.8882202267e-02
-1.6880688069e+01	4.9605066571e-02	1.2967946279e-02	1.7837929932e-02	1.8799190359e-02
-1.6875387539e+01	4.9148737581e-02	1.2753704071e-02	1.7678545826e-02	1.8716487684e-02
-1.6870087009e+01	4.8697706127e-02	1.2542752841e-02	1.7520859584e-02	1.8634093702e-02
-1.6864786479e+01	4.8251922512e-02	1.2335069650e-02	1.7364845009e-02	1.8552007853e-02
-1.6859485949e+01	4.7811336919e-02	1.2130631035e-02	1.7210476328e-02	1.8470229555e-02
-1.6854185419e+01	4.7375899389e-02	1.1929413002e-02	1.7057728183e-02	1.8388758203e-02
-1.6848884888e+01	4.6945559806e-02	1.1731391018e-02	1.6906575614e-02	1.8307593173e-02
-1.6843584358e+01	4.6520267879e-02	1.1536540006e-02	1.6756994050e-02	1.8226733822e-02
-1.6838283828e+01	4.6099973131e-02	1.1344834346e-02	1.6608959297e-02	1.8146179487e-02
-1.6832983298e+01	4.5684624884e-02	1.1156247872e-02	1.6462447526e-02	1.8065929486e-02
-1.6827682768e+01	4.5274172257e-02	1.0970753872e-02	1.6317435264e-02	1.7985983121e-02
-1.6822382238e+01	4.4868564156e-02	1.0788325098e-02	1.6173899382e-02	1.7906339677e-02
-1.6817081708e+01	4.4467749274e-02	1.0608933764e-02	1.6031817090e-02	1.7826998420e-02
-1.6811781178e+01	4.4071676092e-02	1.0432551558e-02	1.5891165929e-02	1.7747958605e-02
-1.6806480648e+01	4.3680292885e-02	1.0259149651e-02	1.5751923765e-02	1.7669219469e-02
-1.6801180118e+01	4.3293547726e-02	1.0088698706e-02	1.5614068785e-02	1.7590780235e-02
-1.6795879588e+01	4.2911388499e-02	9.9211688907e-03	1.5477579494e-02	1.7512640115e-02
-1.6790579058e+01	4.2533762913e-02	9.7565298940e-03	1.5342434714e-02	1.7434798305e-02
-1.6785278528e+01	4.2160618515e-02	9.5947509374e-03	1.5208613587e-02	1.7357253991e-02
-1.6779977998e+01	4.1791902714e-02	9.4358007941e-03	1.5076095573e-02	1.7280006347e-02
-1.6774677468e+01	4.1427562797e-02	9.2796478051e-03	1.4944860455e-02	1.7203054537e-02
-1.6769376938e+01	4.1067545958e-02	9.1262598986e-03	1.4814888346e-02	1.7126397713e-02
-1.6764076408e+01	4.0711799319e-02	8.9756046086e-03	1.4686159691e-02	1.7050035020e-02
-1.6758775878e+01	4.0360269963e-02	8.8276490952e-03	1.4558655275e-02	1.6973965593e-02
-1.6753475348e+01	4.0012904959e-02	8.6823601655e-03	1.4432356236e-02	1.6898188558e-02
-1.6748174817e+01	3.9669651395e-02	8.5397042942e-03	1.4307244064e-02	1.6822703037e-02
-1.6742874287e+01	3.9330456407e-02	8.3996476457e-03	1.4183300621e-02	1.6747508140e-02
-1.6737573757e+01	3.8995267213e-02	8.2621560953e-03	1.4060508142e-02	1.6672602976e-02
-1.6732273227e+01	3.8664031148e-02	8.1271952517e-03	1.3938849252e-02	1.6597986645e-02
-1.6726972697e+01	3.8336695692e-02	7.9947304788e-03	1.3818306970e-02	1.6523658243e-02
-1.6721672167e+01	3.8013208506e-02	7.8647269178e-03	1.3698864726e-02	1.6449616862e-02
-1.6716371637e+01	3.7693517463e-02	7.7371495095e-03	1.3580506362e-02	1.6375861591e-02
-1.6711071107e+01	3.7377570679e-02	7.6119630157e-03	1.3463216150e-02	1.6302391513e-02
-1.6705770577e+01	3.7065316547e-02	7.4891320415e-03	1.3346978794e-02	1.6229205712e-02
-1.6700470047e+01	3.6756703763e-02	7.3686210563e-03	1.3231779440e-02	1.6156303267e-02
-1.6695169517e+01	3.6451681358e-02	7.2503944154e-03	1.3117603686e-02	1.6083683257e-02
-1.6689868987e+01	3.6150198721e-02	7.1344163809e-03	1.3004437580e-02	1.6011344760e-02
-1.6684568457e+01	3.5852205629e-02	7.0206511421e-03	1.2892267632e-02	1.5939286854e-02
-1.6679267927e+01	3.5557652267e-02	6.9090628362e-03	1.2781080815e-02	1.5867508616e-02
-1.6673967397e+01	3.5266489253e-02	6.7996155676e-03	1.2670864562e-02	1.5796009123e-02
-1.6668666867e+01	3.4978667658e-02	6.6922734284e-03	1.2561606774e-02	1.5724787456e-02
-1.6663366337e+01	3.4694139024e-02	6.5870005167e-03	1.2453295813e-02	1.5653842694e-02
-1.6658065807e+01	3.4412855379e-02	6.4837609562e-03	1.2345920502e-02	1.5583173921e-02
-1.6652765277e+01	3.4134769255e-02	6.3825189146e-03	1.2239470118e-02	1.5512780223e-02
-1.6647464746e+01	3.3859833699e-02	6.2832386215e-03	1.2133934391e-02	1.5442660686e-02
-1.6642164216e+01	3.3588002282e-02	6.1858843870e-03	1.2029303491e-02	1.5372814404e-02
-1.6636863686e+01	3.3319229114e-02	6.0904206186e-03	1.1925568024e-02	1.5303240471e-02
-1.6631563156e+01	3.3053468845e-02	5.9968118390e-03	1.1822719019e-02	1.5233937987e-02
-1.6626262626e+01	3.2790676678e-02	5.9050227034e-03	1.1720747917e-02	1.5164906057e-02
-1.6620962096e+01	3.2530808365e-02	5.8150180156e-03	1.1619646560e-02	1.5096143789e-02
-1.6615661566e+01	3.2273820218e-02	5.7267627454e-03	1.1519407175e-02	1.5027650298e-02
-1.6610361036e+01	3.2019669106e-02	5.6402220445e-03	1.1420022358e-02	1.4959424703e-02
-1.6605060506e+01	3.1768312458e-02	5.5553612627e-03	1.1321485063e-02	1.4891466132e-02
-1.6599759976e+01	3.1519708261e-02	5.4721459641e-03	1.1223788581e-02	1.4823773716e-02
-1.6594459446e+01	3.1273815059e-02	5.3905419424e-03	1.1126926521e-02	1.4756346595e-02
-1.6589158916e+01	3.1030591950e-02	5.3105152368e-03	1.1030892799e-02	1.4689183914e-02
-1.6583858386e+01	3.0789998587e-02	5.2320321472e-03	1.0935681613e-02	1.4622284827e-02
-1.6578557856e+01	3.0551995168e-02	5.1550592489e-03	1.0841287426e-02	1.4555648493e-02
-1.6573257326e+01	3.0316542436e-02	5.0795634079e-03	1.0747704947e-02	1.4489274081e-02
-1.6567956796e+01	3.0083601676e-02	5.0055117952e-03	1.0654929115e-02	1.4423160766e-02
-1.6562656266e+01	2.9853134707e-02	4.9328719012e-03	1.0562955073e-02	1.4357307733e-02
-1.6557355736e+01	2.9625103879e-02	4.8616115495e-03	1.0471778155e-02	1.4291714175e-02
-1.6552055206e+01	2.9399472066e-02	4.7916989107e-03	1.0381393865e-02	1.4226379291e-02
-1.6546754675e+01	2.9176202666e-02	4.7231025157e-03	1.0291797860e-02	1.4161302291e-02
-1.6541454145e+01	2.8955259589e-02	4.6557912687e-03	1.0202985928e-02	1.4096482393e-02
-1.6536153615e+01	2.8736607259e-02	4.5897344596e-03	1.0114953975e-02	1.4031918824e-02
-1.6530853085e+01	2.8520210604e-02	4.5249017760e-03	1.0027698007e-02	1.3967610821e-02
-1.6525552555e+01	2.8306035056e-02	4.4612633151e-03	9.9412141135e-03	1.3903557628e-02
-1.6520252025e+01	2.8094046544e-02	4.3987895944e-03	9.8554984498e-03	1.3839758500e-02
-1.6514951495e+01	2.7884211490e-02	4.3374515626e-03	9.7705472262e-03	1.3776212701e-02
-1.6509650965e+01	2.7676496805e-02	4.2772206095e-03	9.6863566920e-03	1.3712919504e-02
-1.6504350435e+01	2.7470869890e-02	4.2180685753e-03	9.6029231232e-03	1.3649878191e-02
-1.6499049905e+01	2.7267298625e-02	4.1599677592e-03	9.5202428101e-03	1.3587088056e-02
-1.6493749375e+01	2.7065751373e-02	4.1028909278e-03	9.4383120466e-03	1.3524548398e-02
-1.6488448845e+01	2.6866196973e-02	4.0468113226e-03	9.3571271199e-03	1.3462258530e-02
-1.6483148315e+01	2.6668604740e-02	3.9917026662e-03	9.2766843015e-03	1.3400217772e-02
-1.6477847785e+01	2.6472944462e-02	3.9375391688e-03	9.1969798385e-03	1.3338425454e-02
-1.6472547255e+01	2.6279186397e-02	3.8842955334e-03	9.1180099468e-03	1.3276880917e-02
-1.6467246725e+01	2.6087301272e-02	3.8319469601e-03	9.0397708045e-03	1.3215583508e-02
-1.6461946195e+01	2.5897260283e-02	3.7804691503e-03	8.9622585464e-03	1.3154532586e-02
-1.6456645665e+01	2.5709035089e-02	3.7298383096e-03	8.8854692594e-03	1.3093727520e-02
-1.6451345135e+01	2.5522597816e-02	3.6800311501e-03	8.8093989787e-03	1.3033167687e-02
-1.6446044604e+01	2.5337921049e-02	3.6310248922e-03	8.7340436848e-03	1.2972852472e-02
-1.6440744074e+01	2.5154977839e-02	3.5827972655e-03	8.6593993017e-03	1.2912781272e-02
-1.6435443544e+01	2.4973741694e-02	3.5353265092e-03	8.5854616945e-03	1.2852953491e-02
-1.6430143014e+01	2.4794186582e-02	3.4885913716e-03	8.5122266698e-03	1.2793368541e-02
-1.6424842484e+01	2.4616286929e-02	3.4425711089e-03	8.4396899742e-03	1.2734025846e-02
-1.6419541954e+01	2.4440017616e-02	3.3972454842e-03	8.3678472960e-03	1.2674924835e-02
-1.6414241424e+01	2.4265353979e-02	3.3525947646e-03	8.2966942650e-03	1.2616064949e-02
-1.6408940894e+01	2.4092271809e-02	3.3085997192e-03	8.2262264546e-03	1.2557445635e-02
-1.6403640364e+01	2.3920747347e-02	3.2652416153e-03	8.1564393834e-03	1.2499066348e-02
-1.6398339834e+01	2.3750757286e-02	3.2225022154e-03	8.0873285173e-03	1.2440926553e-02
-1.6393039304e+01	2.3582278766e-02	3.1803637727e-03	8.0188892721e-03	1.2383025721e-02
-1.6387738774e+01	2.3415289375e-02	3.1388090272e-03	7.9511170166e-03	1.2325363331e-02
-1.6382438244e+01	2.3249767147e-02	3.0978212005e-03	7.8840070748e-03	1.2267938871e-02
-1.6377137714e+01	2.3085690556e-02	3.0573839914e-03	7.8175547301e-03	1.2210751835e-02
-1.6371837184e+01	2.2923038522e-02	3.0174815704e-03	7.7517552278e-03	1.2153801723e-02
-1.6366536654e+01	2.2761790399e-02	2.9780985747e-03	7.6866037789e-03	1.2097088045e-02
-1.6361236124e+01	2.2601925982e-02	2.9392201026e-03	7.6220955637e-03	1.2040610315e-02
-1.6355935594e+01	2.2443425498e-02	2.9008317080e-03	7.5582257349e-03	1.1984368055e-02
-1.6350635064e+01	2.2286269608e-02	2.8629193950e-03	7.4949894214e-03	1.1928360792e-02
-1.6345334533e+01	2.2130439403e-02	2.8254696120e-03	7.4323817314e-03	1.1872588060e-02
-1.6340034003e+01	2.1975916401e-02	2.7884692469e-03	7.3703977559e-03	1.1817049399e-02
-1.6334733473e+01	2.1822682546e-02	2.7519056206e-03	7.3090325721e-03	1.1761744353e-02
-1.6329432943e+01	2.1670720203e-02	2.7157664827e-03	7.2482812459e-03	1.1706672474e-02
-1.6324132413e+01	2.1520012158e-02	2.6800400057e-03	7.1881388352e-03	1.1651833317e-02
-1.6318831883e+01	2.1370541615e-02	2.6447147796e-03	7.1286003928e-03	1.1597226442e-02
-1.6313531353e+01	2.1222292192e-02	2.6097798078e-03	7.0696609683e-03	1.1542851416e-02
-1.6308230823e+01	2.1075247918e-02	2.5752245013e-03	7.0113156109e-03	1.1488707806e-02
-1.6302930293e+01	2.0929393234e-02	2.5410386748e-03	6.9535593714e-03	1.1434795188e-02
-1.6297629763e+01	2.0784712985e-02	2.5072125419e-03	6.8963873040e-03	1.1381113139e-02
-1.6292329233e+01	2.0641192418e-02	2.4737367106e-03	6.8397944677e-03	1.1327661240e-02
-1.6287028703e+01	2.0498817184e-02	2.4406021797e-03	6.7837759280e-03	1.1274439076e-02
-1.6281728173e+01	2.0357573328e-02	2.4078003340e-03	6.7283267579e-03	1.1221446236e-02
-1.6276427643e+01	2.0217447289e-02	2.3753229412e-03	6.6734420385e-03	1.1168682309e-02
-1.6271127113e+01	2.0078425899e-02	2.3431621475e-03	6.6191168602e-03	1.1116146891e-02
-1.6265826583e+01	1.9940496373e-02	2.3113104745e-03	6.5653463223e-03	1.1063839577e-02
-1.6260526053e+01	1.9803646313e-02	2.2797608149e-03	6.5121255338e-03	1.1011759965e-02
-1.6255225523e+01	1.9667863698e-02	2.2485064295e-03	6.4594496129e-03	1.0959907655e-02
-1.6249924992e+01	1.9533136882e-02	2.2175409434e-03	6.4073136870e-03	1.0908282251e-02
-1.6244624462e+01	1.9399454590e-02	2.1868583421e-03	6.3557128919e-03	1.0856883356e-02
-1.6239323932e+01	1.9266805913e-02	2.1564529686e-03	6.3046423712e-03	1.0805710573e-02
-1.6234023402e+01	1.9135180305e-02	2.1263195187e-03	6.2540972754e-03	1.0754763510e-02
-1.6228722872e+01	1.9004567572e-02	2.0964530378e-03	6.2040727607e-03	1.0704041774e-02
-1.6223422342e+01	1.8874957875e-02	2.0668489164e-03	6.1545639880e-03	1.0653544970e-02
-1.6218121812e+01	1.8746341716e-02	2.0375028860e-03	6.1055661215e-03	1.0603272708e-02
-1.6212821282e+01	1.8618709937e-02	2.0084110145e-03	6.0570743271e-03	1.0553224596e-02
-1.6207520752e+01	1.8492053712e-02	1.9795697013e-03	6.0090837707e-03	1.0503400240e-02
-1.6202220222e+01	1.8366364537e-02	1.9509756723e-03	5.9615896171e-03	1.0453799248e-02
-1.6196919692e+01	1.8241634230e-02	1.9226259740e-03	5.9145870278e-03	1.0404421228e-02
-1.6191619162e+01	1.8117854913e-02	1.8945179683e-03	5.8680711595e-03	1.0355265785e-02
-1.6186318632e+01	1.7995019014e-02	1.8666493252e-03	5.8220371623e-03	1.0306332526e-02
-1.6181018102e+01	1.7873119250e-02	1.8390180170e-03	5.7764801781e-03	1.0257621055e-02
-1.6175717572e+01	1.7752148623e-02	1.8116223102e-03	5.7313953388e-03	1.0209130974e-02
-1.6170417042e+01	1.7632100409e-02	1.7844607584e-03	5.6867777647e-03	1.0160861886e-02
-1.6165116512e+01	1.7512968147e-02	1.7575321938e-03	5.6426225633e-03	1.0112813390e-02
-1.6159815982e+01	1.7394745631e-02	1.7308357183e-03	5.5989248273e-03	1.0064985085e-02
-1.6154515452e+01	1.7277426895e-02	1.7043706943e-03	5.5556796339e-03	1.0017376567e-02
-1.6149214921e+01	1.7161006208e-02	1.6781367351e-03	5.5128820431e-03	9.9699874295e-03
-1.6143914391e+01	1.7045478056e-02	1.6521336941e-03	5.4705270974e-03	9.9228172648e-03
-1.6138613861e+01	1.6930837137e-02	1.6263616544e-03	5.4286098203e-03	9.8758656621e-03
-1.6133313331e+01	1.6817078341e-02	1.6008209168e-03	5.3871252165e-03	9.8291322080e-03
-1.6128012801e+01	1.6704196746e-02	1.5755119886e-03	5.3460682707e-03	9.7826164864e-03
-1.6122712271e+01	1.6592187597e-02	1.5504355704e-03	5.3054339484e-03	9.7363180784e-03
-1.6117411741e+01	1.6481046301e-02	1.5255925440e-03	5.2652171953e-03	9.6902365620e-03
-1.6112111211e+01	1.6370768408e-02	1.5009839584e-03	5.2254129380e-03	9.6443715119e-03
-1.6106810681e+01	1.6261349601e-02	1.4766110167e-03	5.1860160850e-03	9.5987224998e-03
-1.6101510151e+01	1.6152785682e-02	1.4524750615e-03	5.1470215270e-03	9.5532890938e-03
-1.6096209621e+01	1.6045072558e-02	1.4285775611e-03	5.1084241387e-03	9.5080708585e-03
-1.6090909091e+01	1.5938206229e-02	1.4049200939e-03	5.0702187803e-03	9.4630673550e-03
-1.6085608561e+01	1.5832182774e-02	1.3815043345e-03	5.0324002989e-03	9.4182781406e-03
-1.6080308031e+01	1.5726998338e-02	1.3583320378e-03	4.9949635310e-03	9.3737027688e-03
-1.6075007501e+01	1.5622649118e-02	1.3354050241e-03	4.9579033049e-03	9.3293407892e-03
-1.6069706971e+01	1.5519131354e-02	1.3127251638e-03	4.9212144432e-03	9.2851917475e-03
-1.6064406441e+01	1.5416441313e-02	1.2902943616e-03	4.8848917657e-03	9.2412551853e-03
-1.6059105911e+01	1.5314575275e-02	1.2681145420e-03	4.8489300929e-03	9.1975306400e-03
-1.6053805381e+01	1.5213529527e-02	1.2461876331e-03	4.8133242492e-03	9.1540176448e-03
-1.6048504850e+01	1.5113300348e-02	1.2245155522e-03	4.7780690667e-03	9.1107157288e-03
-1.6043204320e+01	1.5013883996e-02	1.2031001909e-03	4.7431593888e-03	9.0676244167e-03
-1.6037903790e+01	1.4915276704e-02	1.1819434002e-03	4.7085900747e-03	9.0247432287e-03
-1.6032603260e+01	1.4817474661e-02	1.1610469763e-03	4.6743560036e-03	8.9820716808e-03
-1.6027302730e+01	1.4720474011e-02	1.1404126474e-03	4.6404520787e-03	8.9396092844e-03
-1.6022002200e+01	1.4624270838e-02	1.1200420595e-03	4.6068732323e-03	8.8973555464e-03
-1.6016701670e+01	1.4528861163e-02	1.0999367640e-03	4.5736144300e-03	8.8553099694e-03
-1.6011401140e+01	1.4434240932e-02	1.0800982054e-03	4.5406706759e-03	8.8134720511e-03
-1.6006100610e+01	1.4340406012e-02	1.0605277098e-03	4.5080370168e-03	8.7718412848e-03
-1.6000800080e+01	1.4247352181e-02	1.0412264737e-03	4.4757085478e-03	8.7304171593e-03
-1.5995499550e+01	1.4155075129e-02	1.0221955536e-03	4.4436804166e-03	8.6891991587e-03
-1.5990199020e+01	1.4063570448e-02	1.0034358572e-03	4.4119478285e-03	8.6481867623e-03
-1.5984898490e+01	1.3972833630e-02	9.8494813421e-04	4.3805060512e-03	8.6073794450e-03
-1.5979597960e+01	1.3882860065e-02	9.6673296865e-04	4.3493504197e-03	8.5667766771e-03
-1.5974297430e+01	1.3793645037e-02	9.4879077202e-04	4.3184763407e-03	8.5263779241e-03
-1.5968996900e+01	1.3705183722e-02	9.3112177727e-04	4.2878792973e-03	8.4861826470e-03
-1.5963696370e+01	1.3617471189e-02	9.1372603360e-04	4.2575548536e-03	8.4461903021e-03
-1.5958395840e+01	1.3530502402e-02	8.9660340242e-04	4.2274986585e-03	8.4064003412e-03
-1.5953095310e+01	1.3444272216e-02	8.7975355404e-04	4.1977064504e-03	8.3668122115e-03
-1.5947794779e+01	1.3358775381e-02	8.6317596549e-04	4.1681740606e-03	8.3274253554e-03
-1.5942494249e+01	1.3274006547e-02	8.4686991918e-04	4.1388974172e-03	8.2882392111e-03
-1.5937193719e+01	1.3189960263e-02	8.3083450257e-04	4.1098725486e-03	8.2492532122e-03
-1.5931893189e+01	1.3106630983e-02	8.1506860878e-04	4.0810955868e-03	8.2104667875e-03
-1.5926592659e+01	1.3024013070e-02	7.9957093809e-04	4.0525627702e-03	8.1718793618e-03
-1.5921292129e+01	1.2942100802e-02	7.8434000041e-04	4.0242704464e-03	8.1334903552e-03
-1.5915991599e+01	1.2860888377e-02	7.6937411857e-04	3.9962150747e-03	8.0952991834e-03
-1.5910691069e+01	1.2780369918e-02	7.5467143249e-04	3.9683932279e-03	8.0573052578e-03
-1.5905390539e+01	1.2700539485e-02	7.4022990419e-04	3.9408015947e-03	8.0195079856e-03
-1.5900090009e+01	1.2621391074e-02	7.2604732351e-04	3.9134369809e-03	7.9819067696e-03
-1.5894789479e+01	1.2542918633e-02	7.1212131465e-04	3.8862963104e-03	7.9445010083e-03
-1.5889488949e+01	1.2465116066e-02	6.9844934335e-04	3.8593766265e-03	7.9072900962e-03
-1.5884188419e+01	1.2387977241e-02	6.8502872469e-04	3.8326750925e-03	7.8702734236e-03
-1.5878887889e+01	1.2311496000e-02	6.7185663155e-04	3.8061889915e-03	7.8334503766e-03
-1.5873587359e+01	1.2235666168e-02	6.5893010349e-04	3.7799157266e-03	7.7968203376e-03
-1.5868286829e+01	1.2160481561e-02	6.4624605622e-04	3.7538528207e-03	7.7603826845e-03
-1.5862986299e+01	1.2085935998e-02	6.3380129139e-04	3.7279979153e-03	7.7241367918e-03
-1.5857685769e+01	1.2012023306e-02	6.2159250676e-04	3.7023487698e-03	7.6880820298e-03
-1.5852385239e+01	1.1938737332e-02	6.0961630668e-04	3.6769032601e-03	7.6522177651e-03
-1.5847084708e+01	1.1866071950e-02	5.9786921274e-04	3.6516593766e-03	7.6165433606e-03
-1.5841784178e+01	1.1794021072e-02	5.8634767462e-04	3.6266152223e-03	7.5810581753e-03
-1.5836483648e+01	1.1722578656e-02	5.7504808101e-04	3.6017690107e-03	7.5457615648e-03
-1.5831183118e+01	1.1651738714e-02	5.6396677057e-04	3.5771190628e-03	7.5106528810e-03
-1.5825882588e+01	1.1581495320e-02	5.5310004286e-04	3.5526638044e-03	7.4757314723e-03
-1.5820582058e+01	1.1511842615e-02	5.4244416920e-04	3.5284017626e-03	7.4409966836e-03
-1.5815281528e+01	1.1442774822e-02	5.3199540328e-04	3.5043315628e-03	7.4064478564e-03
-1.5809980998e+01	1.1374286245e-02	5.2174999170e-04	3.4804519241e-03	7.3720843290e-03
-1.5804680468e+01	1.1306371276e-02	5.1170418415e-04	3.4567616560e-03	7.3379054362e-03
-1.5799379938e+01	1.1239024407e-02	5.0185424329e-04	3.4332596537e-03	7.3039105098e-03
-1.5794079408e+01	1.1172240226e-02	4.9219645429e-04	3.4099448936e-03	7.2700988783e-03
-1.5788778878e+01	1.1106013430e-02	4.8272713390e-04	3.3868164287e-03	7.2364698672e-03
-1.5783478348e+01	1.1040338822e-02	4.7344263918e-04	3.3638733835e-03	7.2030227989e-03
-1.5778177818e+01	1.0975211317e-02	4.6433937559e-04	3.3411149489e-03	7.1697569929e-03
-1.5772877288e+01	1.0910625947e-02	4.5541380466e-04	3.3185403769e-03	7.1366717656e-03
-1.5767576758e+01	1.0846577857e-02	4.4666245106e-04	3.2961489752e-03	7.1037664310e-03
-1.5762276228e+01	1.0783062310e-02	4.3808190910e-04	3.2739401013e-03	7.0710402997e-03
-1.5756975698e+01	1.0720074686e-02	4.2966884861e-04	3.2519131572e-03	7.0384926802e-03
-1.5751675168e+01	1.0657610481e-02	4.2142002020e-04	3.2300675833e-03	7.0061228778e-03
-1.5746374637e+01	1.0595665308e-02	4.1333225989e-04	3.2084028528e-03	6.9739301956e-03
-1.5741074107e+01	1.0534234892e-02	4.0540249309e-04	3.1869184653e-03	6.9419139339e-03
-1.5735773577e+01	1.0473315070e-02	3.9762773792e-04	3.1656139415e-03	6.9100733907e-03
-1.5730473047e+01	1.0412901786e-02	3.9000510789e-04	3.1444888168e-03	6.8784078613e-03
-1.5725172517e+01	1.0352991088e-02	3.8253181395e-04	3.1235426354e-03	6.8469166391e-03
-1.5719871987e+01	1.0293579125e-02	3.7520516583e-04	3.1027749446e-03	6.8155990147e-03
-1.5714571457e+01	1.0234662139e-02	3.6802257285e-04	3.0821852891e-03	6.7844542766e-03
-1.5709270927e+01	1.0176236460e-02	3.6098154403e-04	3.0617732049e-03	6.7534817114e-03
-1.5703970397e+01	1.0118298505e-02	3.5407968767e-04	3.0415382139e-03	6.7226806031e-03
-1.5698669867e+01	1.0060844763e-02	3.4731471033e-04	3.0214798186e-03	6.6920502339e-03
-1.5693369337e+01	1.0003871796e-02	3.4068441523e-04	3.0015974966e-03	6.6615898839e-03
-1.5688068807e+01	9.9473762271e-03	3.3418670019e-04	2.9818906957e-03	6.6312988312e-03
-1.5682768277e+01	9.8913547357e-03	3.2781955508e-04	2.9623588286e-03	6.6011763520e-03
-1.5677467747e+01	9.8358040481e-03	3.2158105874e-04	2.9430012687e-03	6.5712217207e-03
-1.5672167217e+01	9.7807209305e-03	3.1546937556e-04	2.9238173454e-03	6.5414342096e-03
-1.5666866687e+01	9.7261021811e-03	3.0948275164e-04	2.9048063399e-03	6.5118130895e-03
-1.5661566157e+01	9.6719446216e-03	3.0361951060e-04	2.8859674816e-03	6.4823576295e-03
-1.5656265627e+01	9.6182450898e-03	2.9787804910e-04	2.8672999440e-03	6.4530670967e-03
-1.5650965097e+01	9.5650004311e-03	2.9225683207e-04	2.8488028420e-03	6.4239407571e-03
-1.5645664566e+01	9.5122074907e-03	2.8675438773e-04	2.8304752284e-03	6.3949778745e-03
-1.5640364036e+01	9.4598631059e-03	2.8136930240e-04	2.8123160918e-03	6.3661777118e-03
-1.5635063506e+01	9.4079640987e-03	2.7610021522e-04	2.7943243537e-03	6.3375395298e-03
-1.5629762976e+01	9.3565072682e-03	2.7094581265e-04	2.7764988671e-03	6.3090625884e-03
-1.5624462446e+01	9.3054893835e-03	2.6590482304e-04	2.7588384147e-03	6.2807461458e-03
-1.5619161916e+01	9.2549071774e-03	2.6097601105e-04	2.7413417075e-03	6.2525894589e-03
-1.5613861386e+01	9.2047573398e-03	2.5615817218e-04	2.7240073843e-03	6.2245917833e-03
-1.5608560856e+01	9.1550365115e-03	2.5145012726e-04	2.7068340109e-03	6.1967523734e-03
-1.5603260326e+01	9.1057412793e-03	2.4685071708e-04	2.6898200800e-03	6.1690704822e-03
-1.5597959796e+01	9.0568681704e-03	2.4235879708e-04	2.6729640114e-03	6.1415453619e-03
-1.5592659266e+01	9.0084136483e-03	2.3797323226e-04	2.6562641530e-03	6.1141762631e-03
-1.5587358736e+01	8.9603741086e-03	2.3369289218e-04	2.6397187808e-03	6.0869624356e-03
-1.5582058206e+01	8.9127458754e-03	2.2951664622e-04	2.6233261012e-03	6.0599031280e-03
-1.5576757676e+01	8.8655251986e-03	2.2544335903e-04	2.6070842517e-03	6.0329975879e-03
-1.5571457146e+01	8.8187082517e-03	2.2147188626e-04	2.5909913034e-03	6.0062450620e-03
-1.5566156616e+01	8.7722911293e-03	2.1760107056e-04	2.5750452627e-03	5.9796447960e-03
-1.5560856086e+01	8.7262698470e-03	2.1382973782e-04	2.5592440745e-03	5.9531960347e-03
-1.5555555556e+01	8.6806403399e-03	2.1015669378e-04	2.5435856241e-03	5.9268980220e-03
-1.5550255026e+01	8.6353984628e-03	2.0658072089e-04	2.5280677410e-03	5.9007500009e-03
-1.5544954495e+01	8.5905399912e-03	2.0310057559e-04	2.5126882018e-03	5.8747512138e-03
-1.5539653965e+01	8.5460606216e-03	1.9971498580e-04	2.4974447336e-03	5.8489009022e-03
-1.5534353435e+01	8.5019559739e-03	1.9642264886e-04	2.4823350182e-03	5.8231983068e-03
-1.5529052905e+01	8.4582215931e-03	1.9322222979e-04	2.4673566956e-03	5.7976426678e-03
-1.5523752375e+01	8.4148529524e-03	1.9011235983e-04	2.4525073680e-03	5.7722332245e-03
-1.5518451845e+01	8.3718454558e-03	1.8709163544e-04	2.4377846046e-03	5.7469692158e-03
-1.5513151315e+01	8.3291944426e-03	1.8415861750e-04	2.4231859452e-03	5.7218498800e-03
-1.5507850785e+01	8.2868951908e-03	1.8131183101e-04	2.4087089053e-03	5.6968744545e-03
-1.5502550255e+01	8.2449429220e-03	1.7854976497e-04	2.3943509804e-03	5.6720421766e-03
-1.5497249725e+01	8.2033328060e-03	1.7587087267e-04	2.3801096505e-03	5.6473522828e-03
-1.5491949195e+01	8.1620599666e-03	1.7327357226e-04	2.3659823850e-03	5.6228040094e-03
-1.5486648665e+01	8.1211194867e-03	1.7075624763e-04	2.3519666471e-03	5.5983965920e-03
-1.5481348135e+01	8.0805064144e-03	1.6831724955e-04	2.3380598989e-03	5.5741292660e-03
-1.5476047605e+01	8.0402157690e-03	1.6595489709e-04	2.3242596056e-03	5.5500012663e-03
-1.5470747075e+01	8.0002425473e-03	1.6366747933e-04	2.3105632405e-03	5.5260118275e-03
-1.5465446545e+01	7.9605817307e-03	1.6145325722e-04	2.2969682895e-03	5.5021601840e-03
-1.5460146015e+01	7.9212282909e-03	1.5931046575e-04	2.2834722554e-03	5.4784455697e-03
-1.5454845485e+01	7.8821771974e-03	1.5723731626e-04	2.2700726627e-03	5.4548672184e-03
-1.5449544954e+01	7.8434234243e-03	1.5523199896e-04	2.2567670615e-03	5.4314243638e-03
-1.5444244424e+01	7.8049619567e-03	1.5329268559e-04	2.2435530320e-03	5.4081162391e-03
-1.5438943894e+01	7.7667877982e-03	1.5141753220e-04	2.2304281884e-03	5.3849420777e-03
-1.5433643364e+01	7.7288959774e-03	1.4960468214e-04	2.2173901827e-03	5.3619011125e-03
-1.5428342834e+01	7.6912815547e-03	1.4785226904e-04	2.2044367090e-03	5.3389925767e-03
-1.5423042304e+01	7.6539396292e-03	1.4615841992e-04	2.1915655061e-03	5.3162157032e-03
-1.5417741774e+01	7.6168653452e-03	1.4452125839e-04	2.1787743620e-03	5.2935697248e-03
-1.5412441244e+01	7.5800538985e-03	1.4293890784e-04	2.1660611161e-03	5.2710538746e-03
-1.5407140714e+01	7.5435005430e-03	1.4140949464e-04	2.1534236630e-03	5.2486673854e-03
-1.5401840184e+01	7.5072005964e-03	1.3993115144e-04	2.1408599547e-03	5.2264094902e-03
-1.5396539654e+01	7.4711494461e-03	1.3850202033e-04	2.1283680036e-03	5.2042794222e-03
-1.5391239124e+01	7.4353425552e-03	1.3712025605e-04	2.1159458846e-03	5.1822764146e-03
-1.5385938594e+01	7.3997754673e-03	1.3578402915e-04	2.1035917375e-03	5.1603997007e-03
-1.5380638064e+01	7.3644438117e-03	1.3449152902e-04	2.0913037686e-03	5.1386485140e-03
-1.5375337534e+01	7.3293433084e-03	1.3324096691e-04	2.0790802530e-03	5.1170220885e-03
-1.5370037004e+01	7.2944697723e-03	1.3203057883e-04	2.0669195355e-03	5.0955196580e-03
-1.5364736474e+01	7.2598191175e-03	1.3085862834e-04	2.0548200323e-03	5.0741404569e-03
-1.5359435944e+01	7.2253873609e-03	1.2972340925e-04	2.0427802319e-03	5.0528837197e-03
-1.5354135414e+01	7.1911706257e-03	1.2862324811e-04	2.0307986961e-03	5.0317486815e-03
-1.5348834883e+01	7.1571651448e-03	1.2755650670e-04	2.0188740605e-03	5.0107345776e-03
-1.5343534353e+01	7.1233672632e-03	1.2652158422e-04	2.0070050353e-03	4.9898406436e-03
-1.5338233823e+01	7.0897734407e-03	1.2551691945e-04	1.9951904054e-03	4.9690661159e-03
-1.5332933293e+01	7.0563802537e-03	1.2454099266e-04	1.9834290301e-03	4.9484102309e-03
-1.5327632763e+01	7.0231843972e-03	1.2359232739e-04	1.9717198438e-03	4.9278722260e-03
-1.5322332233e+01	6.9901826860e-03	1.2266949209e-04	1.9600618552e-03	4.9074513387e-03
-1.5317031703e+01	6.9573720559e-03	1.2177110148e-04	1.9484541469e-03	4.8871468074e-03
-1.5311731173e+01	6.9247495639e-03	1.2089581788e-04	1.9368958750e-03	4.8669578711e-03
-1.5306430643e+01	6.8923123893e-03	1.2004235222e-04	1.9253862679e-03	4.8468837691e-03
-1.5301130113e+01	6.8600578330e-03	1.1920946495e-04	1.9139246261e-03	4.8269237419e-03
-1.5295829583e+01	6.8279833175e-03	1.1839596674e-04	1.9025103206e-03	4.8070770302e-03
-1.5290529053e+01	6.7960863865e-03	1.1760071903e-04	1.8911427916e-03	4.7873428759e-03
-1.5285228523e+01	6.7643647034e-03	1.1682263437e-04	1.8798215476e-03	4.7677205214e-03
-1.5279927993e+01	6.7328160503e-03	1.1606067659e-04	1.8685461636e-03	4.7482092101e-03
-1.5274627463e+01	6.7014383269e-03	1.1531386081e-04	1.8573162799e-03	4.7288081862e-03
-1.5269326933e+01	6.6702295478e-03	1.1458125331e-04	1.8461315999e-03	4.7095166947e-03
-1.5264026403e+01	6.6391878413e-03	1.1386197116e-04	1.8349918884e-03	4.6903339817e-03
-1.5258725873e+01	6.6083114462e-03	1.1315518179e-04	1.8238969700e-03	4.6712592943e-03
-1.5253425343e+01	6.5775987099e-03	1.1246010235e-04	1.8128467270e-03	4.6522918806e-03
-1.5248124812e+01	6.5470480853e-03	1.1177599894e-04	1.8018410968e-03	4.6334309896e-03
-1.5242824282e+01	6.5166581276e-03	1.1110218571e-04	1.7908800703e-03	4.6146758716e-03
-1.5237523752e+01	6.4864274912e-03	1.1043802385e-04	1.7799636894e-03	4.5960257779e-03
-1.5232223222e+01	6.4563549260e-03	1.0978292041e-04	1.7690920444e-03	4.5774799612e-03
-1.5226922692e+01	6.4264392742e-03	1.0913632708e-04	1.7582652718e-03	4.5590376753e-03
-1.5221622162e+01	6.3966794659e-03	1.0849773881e-04	1.7474835520e-03	4.5406981751e-03
-1.5216321632e+01	6.3670745155e-03	1.0786669234e-04	1.7367471060e-03	4.5224607172e-03
-1.5211021102e+01	6.3376235173e-03	1.0724276471e-04	1.7260561935e-03	4.5043245591e-03
-1.5205720572e+01	6.3083256416e-03	1.0662557162e-04	1.7154111098e-03	4.4862889602e-03
-1.5200420042e+01	6.2791801300e-03	1.0601476575e-04	1.7048121832e-03	4.4683531810e-03
-1.5195119512e+01	6.2501862908e-03	1.0541003504e-04	1.6942597721e-03	4.4505164837e-03
-1.5189818982e+01	6.2213434950e-03	1.0481110092e-04	1.6837542623e-03	4.4327781317e-03
-1.5184518452e+01	6.1926511711e-03	1.0421771646e-04	1.6732960641e-03	4.4151373905e-03
-1.5179217922e+01	6.1641088008e-03	1.0362966459e-04	1.6628856094e-03	4.3975935268e-03
-1.5173917392e+01	6.1357159141e-03	1.0304675616e-04	1.6525233487e-03	4.3801458093e-03
-1.5168616862e+01	6.1074720847e-03	1.0246882814e-04	1.6422097485e-03	4.3627935081e-03
-1.5163316332e+01	6.0793769253e-03	1.0189574170e-04	1.6319452882e-03	4.3455358954e-03
-1.5158015802e+01	6.0514300826e-03	1.0132738036e-04	1.6217304572e-03	4.3283722450e-03
-1.5152715272e+01	6.0236312330e-03	1.0076364816e-04	1.6115657520e-03	4.3113018328e-03
-1.5147414741e+01	5.9959800778e-03	1.0020446779e-04	1.6014516736e-03	4.2943239364e-03
-1.5142114211e+01	5.9684763387e-03	9.9649778828e-05	1.5913887243e-03	4.2774378355e-03
-1.5136813681e+01	5.9411197534e-03	9.9099535960e-05	1.5813774055e-03	4.2606428119e-03
-1.5131513151e+01	5.9139100710e-03	9.8553707281e-05	1.5714182144e-03	4.2439381493e-03
-1.5126212621e+01	5.8868470480e-03	9.8012272623e-05	1.5615116416e-03	4.2273231337e-03
-1.5120912091e+01	5.8599304441e-03	9.7475221950e-05	1.5516581689e-03	4.2107970533e-03
-1.5115611561e+01	5.8331600182e-03	9.6942553808e-05	1.5418582662e-03	4.1943591983e-03
-1.5110311031e+01	5.8065355247e-03	9.6414273852e-05	1.5321123894e-03	4.1780088615e-03
-1.5105010501e+01	5.7800567096e-03	9.5890393432e-05	1.5224209783e-03	4.1617453378e-03
-1.5099709971e+01	5.7537233073e-03	9.5370928267e-05	1.5127844542e-03	4.1455679248e-03
-1.5094409441e+01	5.7275350373e-03	9.4855897185e-05	1.5032032179e-03	4.1294759223e-03
-1.5089108911e+01	5.7014916013e-03	9.4345320956e-05	1.4936776477e-03	4.1134686327e-03
-1.5083808381e+01	5.6755926799e-03	9.3839221198e-05	1.4842080978e-03	4.0975453609e-03
-1.5078507851e+01	5.6498379305e-03	9.3337619379e-05	1.4747948965e-03	4.0817054147e-03
-1.5073207321e+01	5.6242269848e-03	9.2840535900e-05	1.4654383447e-03	4.0659481042e-03
-1.5067906791e+01	5.5987594466e-03	9.2347989268e-05	1.4561387147e-03	4.0502727426e-03
-1.5062606261e+01	5.5734348897e-03	9.1859995358e-05	1.4468962489e-03	4.0346786455e-03
-1.5057305731e+01	5.5482528570e-03	9.1376566766e-05	1.4377111585e-03	4.0191651317e-03
-1.5052005201e+01	5.5232128583e-03	9.0897712243e-05	1.4285836232e-03	4.0037315229e-03
-1.5046704670e+01	5.4983143697e-03	9.0423436228e-05	1.4195137900e-03	3.9883771434e-03
-1.5041404140e+01	5.4735568324e-03	8.9953738454e-05	1.4105017729e-03	3.9731013211e-03
-1.5036103610e+01	5.4489396524e-03	8.9488613651e-05	1.4015476524e-03	3.9579033864e-03
-1.5030803080e+01	5.4244621998e-03	8.9028051322e-05	1.3926514753e-03	3.9427826732e-03
-1.5025502550e+01	5.4001238088e-03	8.8572035604e-05	1.3838132547e-03	3.9277385185e-03
-1.5020202020e+01	5.3759237779e-03	8.8120545200e-05	1.3750329701e-03	3.9127702626e-03
-1.5014901490e+01	5.3518613700e-03	8.7673553396e-05	1.3663105675e-03	3.8978772491e-03
-1.5009600960e+01	5.3279358129e-03	8.7231028133e-05	1.3576459599e-03	3.8830588249e-03
-1.5004300430e+01	5.3041463005e-03	8.6792932162e-05	1.3490390279e-03	3.8683143404e-03


==> anc/fig_pdf_clim_latspacing.dat <==
# Data for 2603.29153 [hep-lat]
# Continuum-limit pdf of g_Agammagamma^QCD f_A/e^2 (3 definitions of Q_top, tau_f = 0.8 and 1.0 fm^2, Akaike weights) and the contribution of each slice of fits
# the contributions of the 3 slices add up to the total; each is its share of the total pdf (not normalised on its own)
# probability density with respect to g x 10^3, normalised so that the total has unit area; only the plotted range

# vertical lines: median -1.8645764576e+01 and median -/+ symmetric 68% half-width 8.0568056806e-01 (in g x 10^3)
# columns: g_Agammagamma^QCD f_A/e^2 x 10^3, all fits (black), with a = 0.29 fm (purple), with a = 0.22 fm, without a = 0.29 fm (pink), without a = 0.29 fm and a = 0.22 fm (yellow)
-2.1995699570e+01	3.5398966753e-03	1.7280249423e-03	1.0992522465e-03	7.1261948661e-04
-2.1990399040e+01	3.5637468821e-03	1.7380168482e-03	1.1051944327e-03	7.2053560123e-04
-2.1985098510e+01	3.5876041309e-03	1.7479322583e-03	1.1111858010e-03	7.2848607160e-04
-2.1979797980e+01	3.6114710334e-03	1.7577753567e-03	1.1172268709e-03	7.3646880571e-04
-2.1974497450e+01	3.6353507159e-03	1.7675507639e-03	1.1233181668e-03	7.4448178529e-04
-2.1969196920e+01	3.6592468235e-03	1.7772635326e-03	1.1294602177e-03	7.5252307331e-04
-2.1963896390e+01	3.6831635221e-03	1.7869191431e-03	1.1356535578e-03	7.6059082115e-04
-2.1958595860e+01	3.7071054994e-03	1.7965234971e-03	1.1418987268e-03	7.6868327551e-04
-2.1953295330e+01	3.7310779650e-03	1.8060829104e-03	1.1481962696e-03	7.7679878504e-04
-2.1947994799e+01	3.7550866490e-03	1.8156041055e-03	1.1545467369e-03	7.8493580663e-04
-2.1942694269e+01	3.7791377990e-03	1.8250942022e-03	1.1609506856e-03	7.9309291123e-04
-2.1937393739e+01	3.8032381763e-03	1.8345607083e-03	1.1674086786e-03	8.0126878943e-04
-2.1932093209e+01	3.8273950509e-03	1.8440115089e-03	1.1739212855e-03	8.0946225647e-04
-2.1926792679e+01	3.8516161949e-03	1.8534548557e-03	1.1804890823e-03	8.1767225683e-04
-2.1921492149e+01	3.8759098754e-03	1.8628993544e-03	1.1871126526e-03	8.2589786844e-04
-2.1916191619e+01	3.9002848457e-03	1.8723539528e-03	1.1937925867e-03	8.3413830623e-04
-2.1910891089e+01	3.9247503354e-03	1.8818279272e-03	1.2005294829e-03	8.4239292527e-04
-2.1905590559e+01	3.9493160399e-03	1.8913308693e-03	1.2073239473e-03	8.5066122335e-04
-2.1900290029e+01	3.9739921085e-03	1.9008726714e-03	1.2141765941e-03	8.5894284294e-04
-2.1894989499e+01	3.9987891309e-03	1.9104635120e-03	1.2210880462e-03	8.6723757268e-04
-2.1889688969e+01	4.0237181240e-03	1.9201138406e-03	1.2280589352e-03	8.7554534820e-04
-2.1884388439e+01	4.0487905162e-03	1.9298343617e-03	1.2350899021e-03	8.8386625236e-04
-2.1879087909e+01	4.0740181315e-03	1.9396360195e-03	1.2421815971e-03	8.9220051495e-04
-2.1873787379e+01	4.0994131727e-03	1.9495299805e-03	1.2493346805e-03	9.0054851167e-04
-2.1868486849e+01	4.1249882028e-03	1.9595276172e-03	1.2565498229e-03	9.0891076260e-04
-2.1863186319e+01	4.1507561262e-03	1.9696404908e-03	1.2638277053e-03	9.1728793004e-04
-2.1857885789e+01	4.1767301688e-03	1.9798803333e-03	1.2711690199e-03	9.2568081569e-04
-2.1852585259e+01	4.2029238566e-03	1.9902590293e-03	1.2785744700e-03	9.3409035730e-04
-2.1847284728e+01	4.2293509938e-03	2.0007885983e-03	1.2860447708e-03	9.4251762470e-04
-2.1841984198e+01	4.2560256403e-03	2.0114811753e-03	1.2935806497e-03	9.5096381527e-04
-2.1836683668e+01	4.2829620874e-03	2.0223489918e-03	1.3011828467e-03	9.5943024882e-04
-2.1831383138e+01	4.3101748334e-03	2.0334043568e-03	1.3088521146e-03	9.6791836195e-04
-2.1826082608e+01	4.3376785581e-03	2.0446596364e-03	1.3165892197e-03	9.7642970195e-04
-2.1820782078e+01	4.3654880968e-03	2.0561272345e-03	1.3243949421e-03	9.8496592010e-04
-2.1815481548e+01	4.3936184126e-03	2.0678195718e-03	1.3322700763e-03	9.9352876458e-04
-2.1810181018e+01	4.4220845697e-03	2.0797490656e-03	1.3402154311e-03	1.0021200729e-03
-2.1804880488e+01	4.4509017044e-03	2.0919281092e-03	1.3482318310e-03	1.0107417642e-03
-2.1799579958e+01	4.4800849966e-03	2.1043690503e-03	1.3563201157e-03	1.0193958306e-03
-2.1794279428e+01	4.5096496405e-03	2.1170841708e-03	1.3644811411e-03	1.0280843287e-03
-2.1788978898e+01	4.5396108153e-03	2.1300856646e-03	1.3727157796e-03	1.0368093711e-03
-2.1783678368e+01	4.5699836547e-03	2.1433856174e-03	1.3810249206e-03	1.0455731166e-03
-2.1778377838e+01	4.6007832176e-03	2.1569959847e-03	1.3894094711e-03	1.0543777617e-03
-2.1773077308e+01	4.6320244574e-03	2.1709285710e-03	1.3978703558e-03	1.0632255305e-03
-2.1767776778e+01	4.6637221924e-03	2.1851950088e-03	1.4064085180e-03	1.0721186656e-03
-2.1762476248e+01	4.6958910759e-03	2.1998067376e-03	1.4150249199e-03	1.0810594184e-03
-2.1757175718e+01	4.7285455663e-03	2.2147749835e-03	1.4237205430e-03	1.0900500398e-03
-2.1751875188e+01	4.7616998985e-03	2.2301107391e-03	1.4324963888e-03	1.0990927706e-03
-2.1746574657e+01	4.7953680547e-03	2.2458247434e-03	1.4413534792e-03	1.1081898321e-03
-2.1741274127e+01	4.8295637371e-03	2.2619274629e-03	1.4502928567e-03	1.1173434175e-03
-2.1735973597e+01	4.8643003402e-03	2.2784290721e-03	1.4593155856e-03	1.1265556825e-03
-2.1730673067e+01	4.8995909247e-03	2.2953394360e-03	1.4684227518e-03	1.1358287369e-03
-2.1725372537e+01	4.9354481924e-03	2.3126680922e-03	1.4776154636e-03	1.1451646366e-03
-2.1720072007e+01	4.9718844616e-03	2.3304242341e-03	1.4868948521e-03	1.1545653754e-03
-2.1714771477e+01	5.0089116446e-03	2.3486166947e-03	1.4962620718e-03	1.1640328781e-03
-2.1709470947e+01	5.0465412254e-03	2.3672539312e-03	1.5057183011e-03	1.1735689931e-03
-2.1704170417e+01	5.0847842401e-03	2.3863440110e-03	1.5152647426e-03	1.1831754865e-03
-2.1698869887e+01	5.1236512571e-03	2.4058945974e-03	1.5249026237e-03	1.1928540360e-03
-2.1693569357e+01	5.1631523603e-03	2.4259129372e-03	1.5346331973e-03	1.2026062257e-03
-2.1688268827e+01	5.2032971327e-03	2.4464058485e-03	1.5444577419e-03	1.2124335422e-03
-2.1682968297e+01	5.2440946422e-03	2.4673797102e-03	1.5543775622e-03	1.2223373698e-03
-2.1677667767e+01	5.2855534289e-03	2.4888404512e-03	1.5643939896e-03	1.2323189880e-03
-2.1672367237e+01	5.3276814933e-03	2.5107935414e-03	1.5745083829e-03	1.2423795690e-03
-2.1667066707e+01	5.3704862871e-03	2.5332439832e-03	1.5847221282e-03	1.2525201757e-03
-2.1661766177e+01	5.4139747048e-03	2.5561963038e-03	1.5950366400e-03	1.2627417610e-03
-2.1656465647e+01	5.4581530769e-03	2.5796545485e-03	1.6054533610e-03	1.2730451674e-03
-2.1651165117e+01	5.5030271650e-03	2.6036222744e-03	1.6159737631e-03	1.2834311275e-03
-2.1645864586e+01	5.5486021580e-03	2.6281025450e-03	1.6265993475e-03	1.2939002656e-03
-2.1640564056e+01	5.5948826698e-03	2.6530979258e-03	1.6373316450e-03	1.3044530990e-03
-2.1635263526e+01	5.6418727382e-03	2.6786104798e-03	1.6481722170e-03	1.3150900414e-03
-2.1629962996e+01	5.6895758251e-03	2.7046417644e-03	1.6591226550e-03	1.3258114057e-03
-2.1624662466e+01	5.7379948186e-03	2.7311928285e-03	1.6701845818e-03	1.3366174082e-03
-2.1619361936e+01	5.7871320350e-03	2.7582642103e-03	1.6813596515e-03	1.3475081732e-03
-2.1614061406e+01	5.8369892232e-03	2.7858559352e-03	1.6926495499e-03	1.3584837381e-03
-2.1608760876e+01	5.8875675689e-03	2.8139675152e-03	1.7040559946e-03	1.3695440592e-03
-2.1603460346e+01	5.9388677013e-03	2.8425979476e-03	1.7155807359e-03	1.3806890179e-03
-2.1598159816e+01	5.9908896992e-03	2.8717457154e-03	1.7272255567e-03	1.3919184271e-03
-2.1592859286e+01	6.0436330990e-03	2.9014087875e-03	1.7389922729e-03	1.4032320386e-03
-2.1587558756e+01	6.0970969032e-03	2.9315846196e-03	1.7508827337e-03	1.4146295499e-03
-2.1582258226e+01	6.1512795899e-03	2.9622701560e-03	1.7628988218e-03	1.4261106122e-03
-2.1576957696e+01	6.2061791230e-03	2.9934618314e-03	1.7750424539e-03	1.4376748377e-03
-2.1571657166e+01	6.2617929633e-03	3.0251555745e-03	1.7873155807e-03	1.4493218080e-03
-2.1566356636e+01	6.3181180800e-03	3.0573468113e-03	1.7997201873e-03	1.4610510815e-03
-2.1561056106e+01	6.3751509640e-03	3.0900304694e-03	1.8122582933e-03	1.4728622014e-03
-2.1555755576e+01	6.4328876407e-03	3.1232009841e-03	1.8249319529e-03	1.4847547038e-03
-2.1550455046e+01	6.4913236846e-03	3.1568523043e-03	1.8377432554e-03	1.4967281250e-03
-2.1545154515e+01	6.5504542346e-03	3.1909779001e-03	1.8506943252e-03	1.5087820093e-03
-2.1539853985e+01	6.6102740094e-03	3.2255707717e-03	1.8637873218e-03	1.5209159159e-03
-2.1534553455e+01	6.6707773253e-03	3.2606234594e-03	1.8770244402e-03	1.5331294257e-03
-2.1529252925e+01	6.7319581133e-03	3.2961280543e-03	1.8904079109e-03	1.5454221480e-03
-2.1523952395e+01	6.7938099383e-03	3.3320762118e-03	1.9039399999e-03	1.5577937265e-03
-2.1518651865e+01	6.8563260190e-03	3.3684591656e-03	1.9176230089e-03	1.5702438445e-03
-2.1513351335e+01	6.9194992484e-03	3.4052677431e-03	1.9314592754e-03	1.5827722300e-03
-2.1508050805e+01	6.9833222162e-03	3.4424923835e-03	1.9454511725e-03	1.5953786602e-03
-2.1502750275e+01	7.0477872313e-03	3.4801231567e-03	1.9596011093e-03	1.6080629653e-03
-2.1497449745e+01	7.1128863461e-03	3.5181497841e-03	1.9739115307e-03	1.6208250313e-03
-2.1492149215e+01	7.1786113816e-03	3.5565616614e-03	1.9883849174e-03	1.6336648028e-03
-2.1486848685e+01	7.2449539533e-03	3.5953478827e-03	2.0030237858e-03	1.6465822847e-03
-2.1481548155e+01	7.3119054987e-03	3.6344972671e-03	2.0178306883e-03	1.6595775433e-03
-2.1476247625e+01	7.3794573052e-03	3.6739983858e-03	2.0328082127e-03	1.6726507066e-03
-2.1470947095e+01	7.4476005389e-03	3.7138395920e-03	2.0479589828e-03	1.6858019641e-03
-2.1465646565e+01	7.5163262751e-03	3.7540090513e-03	2.0632856577e-03	1.6990315661e-03
-2.1460346035e+01	7.5856255284e-03	3.7944947746e-03	2.0787909321e-03	1.7123398217e-03
-2.1455045505e+01	7.6554892838e-03	3.8352846511e-03	2.0944775359e-03	1.7257270968e-03
-2.1449744974e+01	7.7259085290e-03	3.8763664833e-03	2.1103482343e-03	1.7391938114e-03
-2.1444444444e+01	7.7968742861e-03	3.9177280223e-03	2.1264058278e-03	1.7527404360e-03
-2.1439143914e+01	7.8683776443e-03	3.9593570047e-03	2.1426531514e-03	1.7663674881e-03
-2.1433843384e+01	7.9404097918e-03	4.0012411894e-03	2.1590930753e-03	1.7800755272e-03
-2.1428542854e+01	8.0129620488e-03	4.0433683944e-03	2.1757285038e-03	1.7938651506e-03
-2.1423242324e+01	8.0860258989e-03	4.0857265346e-03	2.1925623761e-03	1.8077369881e-03
-2.1417941794e+01	8.1595930210e-03	4.1283036592e-03	2.2095976651e-03	1.8216916967e-03
-2.1412641264e+01	8.2336553201e-03	4.1710879877e-03	2.2268373779e-03	1.8357299545e-03
-2.1407340734e+01	8.3082049574e-03	4.2140679466e-03	2.2442845553e-03	1.8498524555e-03
-2.1402040204e+01	8.3832343789e-03	4.2572322041e-03	2.2619422717e-03	1.8640599031e-03
-2.1396739674e+01	8.4587363435e-03	4.3005697043e-03	2.2798136346e-03	1.8783530045e-03
-2.1391439144e+01	8.5347039489e-03	4.3440696997e-03	2.2979017846e-03	1.8927324647e-03
-2.1386138614e+01	8.6111306566e-03	4.3877217813e-03	2.3162098949e-03	1.9071989804e-03
-2.1380838084e+01	8.6880103143e-03	4.4315159081e-03	2.3347411713e-03	1.9217532348e-03
-2.1375537554e+01	8.7653371773e-03	4.4754424337e-03	2.3534988519e-03	1.9363958916e-03
-2.1370237024e+01	8.8431059272e-03	4.5194921302e-03	2.3724862066e-03	1.9511275904e-03
-2.1364936494e+01	8.9213116887e-03	4.5636562102e-03	2.3917065369e-03	1.9659489415e-03
-2.1359635964e+01	8.9999500441e-03	4.6079263466e-03	2.4111631758e-03	1.9808605217e-03
-2.1354335434e+01	9.0790170457e-03	4.6522946881e-03	2.4308594873e-03	1.9958628703e-03
-2.1349034903e+01	9.1585092254e-03	4.6967538737e-03	2.4507988662e-03	2.0109564856e-03
-2.1343734373e+01	9.2384236030e-03	4.7412970432e-03	2.4709847377e-03	2.0261418221e-03
-2.1338433843e+01	9.3187576907e-03	4.7859178450e-03	2.4914205575e-03	2.0414192883e-03
-2.1333133313e+01	9.3995094971e-03	4.8306104416e-03	2.5121098108e-03	2.0567892447e-03
-2.1327832783e+01	9.4806775273e-03	4.8753695118e-03	2.5330560127e-03	2.0722520028e-03
-2.1322532253e+01	9.5622607829e-03	4.9201902505e-03	2.5542627077e-03	2.0878078247e-03
-2.1317231723e+01	9.6442587581e-03	4.9650683657e-03	2.5757334689e-03	2.1034569235e-03
-2.1311931193e+01	9.7266714361e-03	5.0100000739e-03	2.5974718987e-03	2.1191994635e-03
-2.1306630663e+01	9.8094992822e-03	5.0549820921e-03	2.6194816276e-03	2.1350355626e-03
-2.1301330133e+01	9.8927432371e-03	5.1000116292e-03	2.6417663145e-03	2.1509652934e-03
-2.1296029603e+01	9.9764047080e-03	5.1450863752e-03	2.6643296461e-03	2.1669886867e-03
-2.1290729073e+01	1.0060485560e-02	5.1902044886e-03	2.6871753368e-03	2.1831057347e-03
-2.1285428543e+01	1.0144988107e-02	5.2353645835e-03	2.7103071285e-03	2.1993163945e-03
-2.1280128013e+01	1.0229915098e-02	5.2805657155e-03	2.7337287902e-03	2.2156205926e-03
-2.1274827483e+01	1.0315269715e-02	5.3258073676e-03	2.7574441177e-03	2.2320182301e-03
-2.1269526953e+01	1.0401055556e-02	5.3710894351e-03	2.7814569337e-03	2.2485091875e-03
-2.1264226423e+01	1.0487276630e-02	5.4164122121e-03	2.8057710870e-03	2.2650933307e-03
-2.1258925893e+01	1.0573937347e-02	5.4617763774e-03	2.8303904531e-03	2.2817705166e-03
-2.1253625363e+01	1.0661042515e-02	5.5071829819e-03	2.8553189332e-03	2.2985405998e-03
-2.1248324832e+01	1.0748597330e-02	5.5526334368e-03	2.8805604544e-03	2.3154034385e-03
-2.1243024302e+01	1.0836607375e-02	5.5981295038e-03	2.9061189694e-03	2.3323589014e-03
-2.1237723772e+01	1.0925078617e-02	5.6436732864e-03	2.9319984564e-03	2.3494068740e-03
-2.1232423242e+01	1.1014017408e-02	5.6892672238e-03	2.9582029190e-03	2.3665472656e-03
-2.1227122712e+01	1.1103430487e-02	5.7349140858e-03	2.9847363859e-03	2.3837800153e-03
-2.1221822182e+01	1.1193324981e-02	5.7806169715e-03	3.0116029106e-03	2.4011050988e-03
-2.1216521652e+01	1.1283708415e-02	5.8263793092e-03	3.0388065718e-03	2.4185225343e-03
-2.1211221122e+01	1.1374588720e-02	5.8722048587e-03	3.0663514727e-03	2.4360323886e-03
-2.1205920592e+01	1.1465974241e-02	5.9180977173e-03	3.0942417414e-03	2.4536347827e-03
-2.1200620062e+01	1.1557873754e-02	5.9640623263e-03	3.1224815304e-03	2.4713298968e-03
-2.1195319532e+01	1.1650296474e-02	6.0101034818e-03	3.1510750166e-03	2.4891179754e-03
-2.1190019002e+01	1.1743252079e-02	6.0562263462e-03	3.1800264016e-03	2.5069993312e-03
-2.1184718472e+01	1.1836750723e-02	6.1024364624e-03	3.2093399111e-03	2.5249743491e-03
-2.1179417942e+01	1.1930803055e-02	6.1487397701e-03	3.2390197954e-03	2.5430434897e-03
-2.1174117412e+01	1.2025420243e-02	6.1951426230e-03	3.2690703287e-03	2.5612072913e-03
-2.1168816882e+01	1.2120613990e-02	6.2416518078e-03	3.2994958099e-03	2.5794663723e-03
-2.1163516352e+01	1.2216396559e-02	6.2882745644e-03	3.3303005620e-03	2.5978214324e-03
-2.1158215822e+01	1.2312780791e-02	6.3350186058e-03	3.3614889322e-03	2.6162732534e-03
-2.1152915292e+01	1.2409780131e-02	6.3818921398e-03	3.3930652921e-03	2.6348226993e-03
-2.1147614761e+01	1.2507408642e-02	6.4289038889e-03	3.4250340377e-03	2.6534707151e-03
-2.1142314231e+01	1.2605681027e-02	6.4760631116e-03	3.4573995891e-03	2.6722183263e-03
-2.1137013701e+01	1.2704612649e-02	6.5233796211e-03	3.4901663911e-03	2.6910666364e-03
-2.1131713171e+01	1.2804219542e-02	6.5708638043e-03	3.5233389129e-03	2.7100168242e-03
-2.1126412641e+01	1.2904518428e-02	6.6185266382e-03	3.5569216483e-03	2.7290701412e-03
-2.1121112111e+01	1.3005526727e-02	6.6663797050e-03	3.5909191154e-03	2.7482279069e-03
-2.1115811581e+01	1.3107262567e-02	6.7144352046e-03	3.6253358576e-03	2.7674915052e-03
-2.1110511051e+01	1.3209744787e-02	6.7627059650e-03	3.6601764426e-03	2.7868623793e-03
-2.1105210521e+01	1.3312992939e-02	6.8112054494e-03	3.6954454632e-03	2.8063420260e-03
-2.1099909991e+01	1.3417027289e-02	6.8599477611e-03	3.7311475372e-03	2.8259319904e-03
-2.1094609461e+01	1.3521868812e-02	6.9089476442e-03	3.7672873077e-03	2.8456338597e-03
-2.1089308931e+01	1.3627539181e-02	6.9582204819e-03	3.8038694427e-03	2.8654492562e-03
-2.1084008401e+01	1.3734060758e-02	7.0077822913e-03	3.8408986360e-03	2.8853798312e-03
-2.1078707871e+01	1.3841456579e-02	7.0576497142e-03	3.8783796064e-03	2.9054272579e-03
-2.1073407341e+01	1.3949750329e-02	7.1078400056e-03	3.9163170989e-03	2.9255932242e-03
-2.1068106811e+01	1.4058966327e-02	7.1583710179e-03	3.9547158837e-03	2.9458794257e-03
-2.1062806281e+01	1.4169129498e-02	7.2092611827e-03	3.9935807573e-03	2.9662875584e-03
-2.1057505751e+01	1.4280265343e-02	7.2605294890e-03	4.0329165420e-03	2.9868193118e-03
-2.1052205221e+01	1.4392399907e-02	7.3121954593e-03	4.0727280863e-03	3.0074763618e-03
-2.1046904690e+01	1.4505559752e-02	7.3642791226e-03	4.1130202652e-03	3.0282603639e-03
-2.1041604160e+01	1.4619771912e-02	7.4168009854e-03	4.1537979796e-03	3.0491729467e-03
-2.1036303630e+01	1.4735063864e-02	7.4697820010e-03	4.1950661575e-03	3.0702157057e-03
-2.1031003100e+01	1.4851463487e-02	7.5232435365e-03	4.2368297533e-03	3.0913901972e-03
-2.1025702570e+01	1.4968999020e-02	7.5772073395e-03	4.2790937479e-03	3.1126979330e-03
-2.1020402040e+01	1.5087699028e-02	7.6316955034e-03	4.3218631496e-03	3.1341403752e-03
-2.1015101510e+01	1.5207592357e-02	7.6867304316e-03	4.3651429934e-03	3.1557189319e-03
-2.1009800980e+01	1.5328708098e-02	7.7423348032e-03	4.4089383412e-03	3.1774349533e-03
-2.1004500450e+01	1.5451075547e-02	7.7985315365e-03	4.4532542823e-03	3.1992897279e-03
-2.0999199920e+01	1.5574724169e-02	7.8553437556e-03	4.4980959331e-03	3.2212844804e-03
-2.0993899390e+01	1.5699683562e-02	7.9127947554e-03	4.5434684375e-03	3.2434203692e-03
-2.0988598860e+01	1.5825983421e-02	7.9709079693e-03	4.5893769663e-03	3.2656984853e-03
-2.0983298330e+01	1.5953653507e-02	8.0297069374e-03	4.6358267182e-03	3.2881198514e-03
-2.0977997800e+01	1.6082723618e-02	8.0892152764e-03	4.6828229189e-03	3.3106854225e-03
-2.0972697270e+01	1.6213223560e-02	8.1494566514e-03	4.7303708217e-03	3.3333960864e-03
-2.0967396740e+01	1.6345183121e-02	8.2104547486e-03	4.7784757073e-03	3.3562526653e-03
-2.0962096210e+01	1.6478632053e-02	8.2722332507e-03	4.8271428837e-03	3.3792559183e-03
-2.0956795680e+01	1.6613600045e-02	8.3348158141e-03	4.8763776864e-03	3.4024065446e-03
-2.0951495150e+01	1.6750116713e-02	8.3982260471e-03	4.9261854781e-03	3.4257051876e-03
-2.0946194619e+01	1.6888211578e-02	8.4624874903e-03	4.9765716488e-03	3.4491524389e-03
-2.0940894089e+01	1.7027914059e-02	8.5276235991e-03	5.0275416156e-03	3.4727488445e-03
-2.0935593559e+01	1.7169253460e-02	8.5936577269e-03	5.0791008226e-03	3.4964949102e-03
-2.0930293029e+01	1.7312258960e-02	8.6606131098e-03	5.1312547409e-03	3.5203911092e-03
-2.0924992499e+01	1.7456959609e-02	8.7285128524e-03	5.1840088684e-03	3.5444378884e-03
-2.0919691969e+01	1.7603384322e-02	8.7973799149e-03	5.2373687295e-03	3.5686356778e-03
-2.0914391439e+01	1.7751561873e-02	8.8672370998e-03	5.2913398750e-03	3.5929848981e-03
-2.0909090909e+01	1.7901520892e-02	8.9381070396e-03	5.3459278819e-03	3.6174859703e-03
-2.0903790379e+01	1.8053289863e-02	9.0100121847e-03	5.4011383531e-03	3.6421393255e-03
-2.0898489849e+01	1.8206897123e-02	9.0829747905e-03	5.4569769175e-03	3.6669454152e-03
-2.0893189319e+01	1.8362370855e-02	9.1570169047e-03	5.5134492289e-03	3.6919047212e-03
-2.0887888789e+01	1.8519739087e-02	9.2321603532e-03	5.5705609667e-03	3.7170177674e-03
-2.0882588259e+01	1.8679029691e-02	9.3084267259e-03	5.6283178347e-03	3.7422851304e-03
-2.0877287729e+01	1.8840270373e-02	9.3858373607e-03	5.6867255613e-03	3.7677074514e-03
-2.0871987199e+01	1.9003488674e-02	9.4644133274e-03	5.7457898990e-03	3.7932854473e-03
-2.0866686669e+01	1.9168711956e-02	9.5441754089e-03	5.8055166238e-03	3.8190199231e-03
-2.0861386139e+01	1.9335967401e-02	9.6251440822e-03	5.8659115350e-03	3.8449117834e-03
-2.0856085609e+01	1.9505281997e-02	9.7073394981e-03	5.9269804546e-03	3.8709620442e-03
-2.0850785079e+01	1.9676682531e-02	9.7907814587e-03	5.9887292269e-03	3.8971718450e-03
-2.0845484548e+01	1.9850195573e-02	9.8754893950e-03	6.0511637179e-03	3.9235424599e-03
-2.0840184018e+01	2.0025847467e-02	9.9614823426e-03	6.1142898151e-03	3.9500753094e-03
-2.0834883488e+01	2.0203664316e-02	1.0048778918e-02	6.1781134263e-03	3.9767719715e-03
-2.0829582958e+01	2.0383671964e-02	1.0137397291e-02	6.2426404798e-03	4.0036341924e-03
-2.0824282428e+01	2.0565895985e-02	1.0227355165e-02	6.3078769231e-03	4.0306638972e-03
-2.0818981898e+01	2.0750361668e-02	1.0318669746e-02	6.3738287227e-03	4.0578631996e-03
-2.0813681368e+01	2.0937093997e-02	1.0411357722e-02	6.4405018634e-03	4.0852344113e-03
-2.0808380838e+01	2.1126117639e-02	1.0505435240e-02	6.5079023474e-03	4.1127800515e-03
-2.0803080308e+01	2.1317456934e-02	1.0600917886e-02	6.5760361939e-03	4.1405028543e-03
-2.0797779778e+01	2.1511135877e-02	1.0697820662e-02	6.6449094380e-03	4.1684057767e-03
-2.0792479248e+01	2.1707178111e-02	1.0796157975e-02	6.7145281303e-03	4.1964920056e-03
-2.0787178718e+01	2.1905606921e-02	1.0895943622e-02	6.7848983361e-03	4.2247649631e-03
-2.0781878188e+01	2.2106445227e-02	1.0997190780e-02	6.8560261342e-03	4.2532283124e-03
-2.0776577658e+01	2.2309715585e-02	1.1099912006e-02	6.9279176167e-03	4.2818859616e-03
-2.0771277128e+01	2.2515440187e-02	1.1204119233e-02	7.0005788875e-03	4.3107420670e-03
-2.0765976598e+01	2.2723640876e-02	1.1309823779e-02	7.0740160621e-03	4.3398010358e-03
-2.0760676068e+01	2.2934339151e-02	1.1417036358e-02	7.1482352661e-03	4.3690675269e-03
-2.0755375538e+01	2.3147556190e-02	1.1525767103e-02	7.2232426347e-03	4.3985464518e-03
-2.0750075008e+01	2.3363312871e-02	1.1636025587e-02	7.2990443117e-03	4.4282429732e-03
-2.0744774477e+01	2.3581629808e-02	1.1747820855e-02	7.3756464483e-03	4.4581625038e-03
-2.0739473947e+01	2.3802527379e-02	1.1861161473e-02	7.4530552026e-03	4.4883107029e-03
-2.0734173417e+01	2.4026025778e-02	1.1976055567e-02	7.5312767381e-03	4.5186934725e-03
-2.0728872887e+01	2.4252145060e-02	1.2092510885e-02	7.6103172231e-03	4.5493169523e-03
-2.0723572357e+01	2.4480905200e-02	1.2210534857e-02	7.6901828293e-03	4.5801875135e-03
-2.0718271827e+01	2.4712326155e-02	1.2330134673e-02	7.7708797312e-03	4.6113117511e-03
-2.0712971297e+01	2.4946427936e-02	1.2451317356e-02	7.8524141047e-03	4.6426964761e-03
-2.0707670767e+01	2.5183230686e-02	1.2574089855e-02	7.9347921261e-03	4.6743487056e-03
-2.0702370237e+01	2.5422754760e-02	1.2698459136e-02	8.0180199711e-03	4.7062756527e-03
-2.0697069707e+01	2.5665020816e-02	1.2824432288e-02	8.1021038135e-03	4.7384847147e-03
-2.0691769177e+01	2.5910049910e-02	1.2952016625e-02	8.1870498244e-03	4.7709834610e-03
-2.0686468647e+01	2.6157863595e-02	1.3081219804e-02	8.2728641706e-03	4.8037796198e-03
-2.0681168117e+01	2.6408484022e-02	1.3212049945e-02	8.3595530138e-03	4.8368810637e-03
-2.0675867587e+01	2.6661934053e-02	1.3344515749e-02	8.4471225095e-03	4.8702957950e-03
-2.0670567057e+01	2.6918237366e-02	1.3478626631e-02	8.5355788053e-03	4.9040319298e-03
-2.0665266527e+01	2.7177418567e-02	1.3614392845e-02	8.6249280404e-03	4.9380976821e-03
-2.0659965997e+01	2.7439503308e-02	1.3751825618e-02	8.7151763437e-03	4.9725013461e-03
-2.0654665467e+01	2.7704518393e-02	1.3890937281e-02	8.8063298332e-03	5.0072512795e-03
-2.0649364936e+01	2.7972491898e-02	1.4031741399e-02	8.8983946141e-03	5.0423558851e-03
-2.0644064406e+01	2.8243453274e-02	1.4174252903e-02	8.9913767782e-03	5.0778235928e-03
-2.0638763876e+01	2.8517433460e-02	1.4318488217e-02	9.0852824023e-03	5.1136628408e-03
-2.0633463346e+01	2.8794464983e-02	1.4464465379e-02	9.1801175468e-03	5.1498820571e-03
-2.0628162816e+01	2.9074582061e-02	1.4612204165e-02	9.2758882548e-03	5.1864896407e-03
-2.0622862286e+01	2.9357820686e-02	1.4761726193e-02	9.3726005505e-03	5.2234939426e-03
-2.0617561756e+01	2.9644218721e-02	1.4913055036e-02	9.4702604378e-03	5.2609032472e-03
-2.0612261226e+01	2.9933815967e-02	1.5066216313e-02	9.5688738993e-03	5.2987257539e-03
-2.0606960696e+01	3.0226654233e-02	1.5221237780e-02	9.6684468948e-03	5.3369695587e-03
-2.0601660166e+01	3.0522777399e-02	1.5378149402e-02	9.7689853600e-03	5.3756426364e-03
-2.0596359636e+01	3.0822231453e-02	1.5536983425e-02	9.8704952049e-03	5.4147528233e-03
-2.0591059106e+01	3.1125064533e-02	1.5697774420e-02	9.9729823128e-03	5.4543078002e-03
-2.0585758576e+01	3.1431326947e-02	1.5860559332e-02	1.0076452539e-02	5.4943150765e-03
-2.0580458046e+01	3.1741071180e-02	1.6025377498e-02	1.0180911708e-02	5.5347819743e-03
-2.0575157516e+01	3.2054351894e-02	1.6192270664e-02	1.0286365615e-02	5.5757156146e-03
-2.0569856986e+01	3.2371225904e-02	1.6361282980e-02	1.0392820021e-02	5.6171229027e-03
-2.0564556456e+01	3.2691752150e-02	1.6532460979e-02	1.0500280655e-02	5.6590105159e-03
-2.0559255926e+01	3.3015991647e-02	1.6705853546e-02	1.0608753209e-02	5.7013848917e-03
-2.0553955396e+01	3.3344007425e-02	1.6881511870e-02	1.0718243338e-02	5.7442522175e-03
-2.0548654865e+01	3.3675864452e-02	1.7059489372e-02	1.0828756660e-02	5.7876184202e-03
-2.0543354335e+01	3.4011629545e-02	1.7239841632e-02	1.0940298754e-02	5.8314891591e-03
-2.0538053805e+01	3.4351371261e-02	1.7422626289e-02	1.1052875155e-02	5.8758698180e-03
-2.0532753275e+01	3.4695159788e-02	1.7607902932e-02	1.1166491357e-02	5.9207654996e-03
-2.0527452745e+01	3.5043066805e-02	1.7795732975e-02	1.1281152809e-02	5.9661810216e-03
-2.0522152215e+01	3.5395165348e-02	1.7986179519e-02	1.1396864916e-02	6.0121209126e-03
-2.0516851685e+01	3.5751529647e-02	1.8179307202e-02	1.1513633033e-02	6.0585894114e-03
-2.0511551155e+01	3.6112234970e-02	1.8375182036e-02	1.1631462468e-02	6.1055904656e-03
-2.0506250625e+01	3.6477357444e-02	1.8573871233e-02	1.1750358478e-02	6.1531277333e-03
-2.0500950095e+01	3.6846973872e-02	1.8775443020e-02	1.1870326267e-02	6.2012045847e-03
-2.0495649565e+01	3.7221161545e-02	1.8979966452e-02	1.1991370986e-02	6.2498241063e-03
-2.0490349035e+01	3.7599998046e-02	1.9187511210e-02	1.2113497731e-02	6.2989891051e-03
-2.0485048505e+01	3.7983561050e-02	1.9398147393e-02	1.2236711541e-02	6.3487021157e-03
-2.0479747975e+01	3.8371928117e-02	1.9611945315e-02	1.2361017395e-02	6.3989654068e-03
-2.0474447445e+01	3.8765176488e-02	1.9828975285e-02	1.2486420213e-02	6.4497809904e-03
-2.0469146915e+01	3.9163382881e-02	2.0049307397e-02	1.2612924852e-02	6.5011506314e-03
-2.0463846385e+01	3.9566623277e-02	2.0273011312e-02	1.2740536106e-02	6.5530758587e-03
-2.0458545855e+01	3.9974972727e-02	2.0500156046e-02	1.2869258704e-02	6.6055579768e-03
-2.0453245325e+01	4.0388505141e-02	2.0730809756e-02	1.2999097305e-02	6.6585980793e-03
-2.0447944794e+01	4.0807293101e-02	2.0965039536e-02	1.3130056502e-02	6.7121970624e-03
-2.0442644264e+01	4.1231407667e-02	2.1202911212e-02	1.3262140816e-02	6.7663556399e-03
-2.0437343734e+01	4.1660918200e-02	2.1444489147e-02	1.3395354694e-02	6.8210743588e-03
-2.0432043204e+01	4.2095892186e-02	2.1689836058e-02	1.3529702512e-02	6.8763536157e-03
-2.0426742674e+01	4.2536395074e-02	2.1939012836e-02	1.3665188565e-02	6.9321936737e-03
-2.0421442144e+01	4.2982490130e-02	2.2192078377e-02	1.3801817072e-02	6.9885946800e-03
-2.0416141614e+01	4.3434238293e-02	2.2449089434e-02	1.3939592174e-02	7.0455566846e-03
-2.0410841084e+01	4.3891698055e-02	2.2710100471e-02	1.4078517926e-02	7.1030796580e-03
-2.0405540554e+01	4.4354925348e-02	2.2975163535e-02	1.4218598301e-02	7.1611635110e-03
-2.0400240024e+01	4.4823973450e-02	2.3244328150e-02	1.4359837186e-02	7.2198081137e-03
-2.0394939494e+01	4.5298892910e-02	2.3517641215e-02	1.4502238380e-02	7.2790133150e-03
-2.0389638964e+01	4.5779731480e-02	2.3795146926e-02	1.4645805591e-02	7.3387789627e-03
-2.0384338434e+01	4.6266534078e-02	2.4076886718e-02	1.4790542437e-02	7.3991049229e-03
-2.0379037904e+01	4.6759342755e-02	2.4362899216e-02	1.4936452439e-02	7.4599911001e-03
-2.0373737374e+01	4.7258196696e-02	2.4653220214e-02	1.5083539025e-02	7.5214374574e-03
-2.0368436844e+01	4.7763132225e-02	2.4947882667e-02	1.5231805523e-02	7.5834440358e-03
-2.0363136314e+01	4.8274182839e-02	2.5246916704e-02	1.5381255160e-02	7.6460109743e-03
-2.0357835784e+01	4.8791379257e-02	2.5550349663e-02	1.5531891064e-02	7.7091385293e-03
-2.0352535254e+01	4.9314749489e-02	2.5858206140e-02	1.5683716254e-02	7.7728270938e-03
-2.0347234723e+01	4.9844318926e-02	2.6170508063e-02	1.5836733646e-02	7.8370772165e-03
-2.0341934193e+01	5.0380110448e-02	2.6487274783e-02	1.5990946045e-02	7.9018896204e-03
-2.0336633663e+01	5.0922144550e-02	2.6808523184e-02	1.6146356145e-02	7.9672652213e-03
-2.0331333133e+01	5.1470439486e-02	2.7134267813e-02	1.6302966528e-02	8.0332051454e-03
-2.0326032603e+01	5.2025011436e-02	2.7464521028e-02	1.6460779660e-02	8.0997107470e-03
-2.0320732073e+01	5.2585874681e-02	2.7799293167e-02	1.6619797889e-02	8.1667836253e-03
-2.0315431543e+01	5.3153041809e-02	2.8138592725e-02	1.6780023443e-02	8.2344256408e-03
-2.0310131013e+01	5.3726523922e-02	2.8482426561e-02	1.6941458429e-02	8.3026389314e-03
-2.0304830483e+01	5.4306330867e-02	2.8830800112e-02	1.7104104828e-02	8.3714259275e-03
-2.0299529953e+01	5.4892471484e-02	2.9183717622e-02	1.7267964495e-02	8.4407893669e-03
-2.0294229423e+01	5.5484953854e-02	2.9541182389e-02	1.7433039157e-02	8.5107323084e-03
-2.0288928893e+01	5.6083785577e-02	2.9903197023e-02	1.7599330408e-02	8.5812581456e-03
-2.0283628363e+01	5.6688974047e-02	3.0269763717e-02	1.7766839711e-02	8.6523706196e-03
-2.0278327833e+01	5.7300526741e-02	3.0640884520e-02	1.7935568390e-02	8.7240738305e-03
-2.0273027303e+01	5.7918451520e-02	3.1016561636e-02	1.8105517635e-02	8.7963722490e-03
-2.0267726773e+01	5.8542756929e-02	3.1396797710e-02	1.8276688492e-02	8.8692707267e-03
-2.0262426243e+01	5.9173452510e-02	3.1781596137e-02	1.8449081867e-02	8.9427745056e-03
-2.0257125713e+01	5.9810549112e-02	3.2170961364e-02	1.8622698520e-02	9.0168892270e-03
-2.0251825183e+01	6.0454059207e-02	3.2564899203e-02	1.8797539064e-02	9.0916209397e-03
-2.0246524652e+01	6.1103997205e-02	3.2963417134e-02	1.8973603964e-02	9.1669761064e-03
-2.0241224122e+01	6.1760379763e-02	3.3366524622e-02	1.9150893531e-02	9.2429616107e-03
-2.0235923592e+01	6.2423226101e-02	3.3774233414e-02	1.9329407925e-02	9.3195847614e-03
-2.0230623062e+01	6.3092558295e-02	3.4186557849e-02	1.9509147148e-02	9.3968532978e-03
-2.0225322532e+01	6.3768401583e-02	3.4603515146e-02	1.9690111045e-02	9.4747753920e-03
-2.0220022002e+01	6.4450784645e-02	3.5025125693e-02	1.9872299300e-02	9.5533596522e-03
-2.0214721472e+01	6.5139739880e-02	3.5451413322e-02	2.0055711435e-02	9.6326151230e-03
-2.0209420942e+01	6.5835303669e-02	3.5882405575e-02	2.0240346808e-02	9.7125512865e-03
-2.0204120412e+01	6.6537516620e-02	3.6318133952e-02	2.0426204608e-02	9.7931780609e-03
-2.0198819882e+01	6.7246423798e-02	3.6758634141e-02	2.0613283858e-02	9.8745057990e-03
-2.0193519352e+01	6.7962074937e-02	3.7203946243e-02	2.0801583409e-02	9.9565452848e-03
-2.0188218822e+01	6.8684524629e-02	3.7654114960e-02	2.0991101939e-02	1.0039307730e-02
-2.0182918292e+01	6.9413832495e-02	3.8109189777e-02	2.1181837951e-02	1.0122804768e-02
-2.0177617762e+01	7.0150063328e-02	3.8569225109e-02	2.1373789771e-02	1.0207048447e-02
-2.0172317232e+01	7.0893287213e-02	3.9034280439e-02	2.1566955548e-02	1.0292051227e-02
-2.0167016702e+01	7.1643579622e-02	3.9504420412e-02	2.1761333248e-02	1.0377825962e-02
-2.0161716172e+01	7.2401021478e-02	3.9979714922e-02	2.1956920656e-02	1.0464385900e-02
-2.0156415642e+01	7.3165699193e-02	4.0460239154e-02	2.2153715372e-02	1.0551744667e-02
-2.0151115112e+01	7.3937704677e-02	4.0946073611e-02	2.2351714811e-02	1.0639916255e-02
-2.0145814581e+01	7.4717135313e-02	4.1437304105e-02	2.2550916198e-02	1.0728915010e-02
-2.0140514051e+01	7.5504093906e-02	4.1934021718e-02	2.2751316572e-02	1.0818755616e-02
-2.0135213521e+01	7.6298688598e-02	4.2436322737e-02	2.2952912778e-02	1.0909453083e-02
-2.0129912991e+01	7.7101032753e-02	4.2944308556e-02	2.3155701469e-02	1.1001022728e-02
-2.0124612461e+01	7.7911244807e-02	4.3458085546e-02	2.3359679104e-02	1.1093480157e-02
-2.0119311931e+01	7.8729448095e-02	4.3977764897e-02	2.3564841947e-02	1.1186841251e-02
-2.0114011401e+01	7.9555770636e-02	4.4503462435e-02	2.3771186062e-02	1.1281122139e-02
-2.0108710871e+01	8.0390344902e-02	4.5035298396e-02	2.3978707319e-02	1.1376339188e-02
-2.0103410341e+01	8.1233307544e-02	4.5573397190e-02	2.4187401383e-02	1.1472508971e-02
-2.0098109811e+01	8.2084799099e-02	4.6117887121e-02	2.4397263722e-02	1.1569648256e-02
-2.0092809281e+01	8.2944963668e-02	4.6668900094e-02	2.4608289598e-02	1.1667773975e-02
-2.0087508751e+01	8.3813948566e-02	4.7226571286e-02	2.4820474073e-02	1.1766903207e-02
-2.0082208221e+01	8.4691903955e-02	4.7791038805e-02	2.5033812001e-02	1.1867053150e-02
-2.0076907691e+01	8.5578982447e-02	4.8362443317e-02	2.5248298030e-02	1.1968241100e-02
-2.0071607161e+01	8.6475338695e-02	4.8940927663e-02	2.5463926604e-02	1.2070484428e-02
-2.0066306631e+01	8.7381128961e-02	4.9526636454e-02	2.5680691957e-02	1.2173800550e-02
-2.0061006101e+01	8.8296510673e-02	5.0119715651e-02	2.5898588113e-02	1.2278206908e-02
-2.0055705571e+01	8.9221641966e-02	5.0720312137e-02	2.6117608889e-02	1.2383720940e-02
-2.0050405041e+01	9.0156681220e-02	5.1328573272e-02	2.6337747888e-02	1.2490360060e-02
-2.0045104510e+01	9.1101786583e-02	5.1944646448e-02	2.6558998505e-02	1.2598141630e-02
-2.0039803980e+01	9.2057115496e-02	5.2568678639e-02	2.6781353920e-02	1.2707082937e-02
-2.0034503450e+01	9.3022824213e-02	5.3200815945e-02	2.7004807101e-02	1.2817201167e-02
-2.0029202920e+01	9.3999067328e-02	5.3841203141e-02	2.7229350804e-02	1.2928513383e-02
-2.0023902390e+01	9.4985997305e-02	5.4489983236e-02	2.7454977568e-02	1.3041036500e-02
-2.0018601860e+01	9.5983764013e-02	5.5147297028e-02	2.7681679720e-02	1.3154787265e-02
-2.0013301330e+01	9.6992514282e-02	5.5813282680e-02	2.7909449370e-02	1.3269782232e-02
-2.0008000800e+01	9.8012391463e-02	5.6488075309e-02	2.8138278413e-02	1.3386037741e-02
-2.0002700270e+01	9.9043535012e-02	5.7171806585e-02	2.8368158527e-02	1.3503569900e-02
-1.9997399740e+01	1.0008608010e-01	5.7864604359e-02	2.8599081175e-02	1.3622394563e-02
-1.9992099210e+01	1.0114015722e-01	5.8566592304e-02	2.8831037602e-02	1.3742527315e-02
-1.9986798680e+01	1.0220589188e-01	5.9277889596e-02	2.9064018835e-02	1.3863983452e-02
-1.9981498150e+01	1.0328340426e-01	5.9998610605e-02	2.9298015685e-02	1.3986777967e-02
-1.9976197620e+01	1.0437280891e-01	6.0728864630e-02	2.9533018744e-02	1.4110925533e-02
-1.9970897090e+01	1.0547421455e-01	6.1468755663e-02	2.9769018387e-02	1.4236440495e-02
-1.9965596560e+01	1.0658772381e-01	6.2218382184e-02	3.0006004771e-02	1.4363336854e-02
-1.9960296030e+01	1.0771343309e-01	6.2977837000e-02	3.0243967831e-02	1.4491628261e-02
-1.9954995500e+01	1.0885143241e-01	6.3747207116e-02	3.0482897289e-02	1.4621328004e-02
-1.9949694969e+01	1.1000180530e-01	6.4526573648e-02	3.0722782643e-02	1.4752449008e-02
-1.9944394439e+01	1.1116462878e-01	6.5316011777e-02	3.0963613175e-02	1.4885003826e-02
-1.9939093909e+01	1.1233997332e-01	6.6115590742e-02	3.1205377947e-02	1.5019004635e-02
-1.9933793379e+01	1.1352790293e-01	6.6925373883e-02	3.1448065802e-02	1.5154463240e-02
-1.9928492849e+01	1.1472847515e-01	6.7745418712e-02	3.1691665365e-02	1.5291391073e-02
-1.9923192319e+01	1.1594174127e-01	6.8575777037e-02	3.1936165039e-02	1.5429799194e-02
-1.9917891789e+01	1.1716774644e-01	6.9416495127e-02	3.2181553010e-02	1.5569698300e-02
-1.9912591259e+01	1.1840652988e-01	7.0267613908e-02	3.2427817244e-02	1.5711098727e-02
-1.9907290729e+01	1.1965812516e-01	7.1129169210e-02	3.2674945486e-02	1.5854010464e-02
-1.9901990199e+01	1.2092256047e-01	7.2001192044e-02	3.2922925263e-02	1.5998443162e-02
-1.9896689669e+01	1.2219985895e-01	7.2883708916e-02	3.3171743882e-02	1.6144406147e-02
-1.9891389139e+01	1.2349003904e-01	7.3776742174e-02	3.3421388431e-02	1.6291908437e-02
-1.9886088609e+01	1.2479311492e-01	7.4680310390e-02	3.3671845777e-02	1.6440958755e-02
-1.9880788079e+01	1.2610909689e-01	7.5594428765e-02	3.3923102568e-02	1.6591565554e-02
-1.9875487549e+01	1.2743799183e-01	7.6519109560e-02	3.4175145231e-02	1.6743737035e-02
-1.9870187019e+01	1.2877980370e-01	7.7454362549e-02	3.4427959975e-02	1.6897481172e-02
-1.9864886489e+01	1.3013453401e-01	7.8400195488e-02	3.4681532787e-02	1.7052805733e-02
-1.9859585959e+01	1.3150218235e-01	7.9356614601e-02	3.4935849435e-02	1.7209718314e-02
-1.9854285429e+01	1.3288274690e-01	8.0323625068e-02	3.5190895467e-02	1.7368226362e-02
-1.9848984898e+01	1.3427622495e-01	8.1301231528e-02	3.5446656210e-02	1.7528337208e-02
-1.9843684368e+01	1.3568261344e-01	8.2289438571e-02	3.5703116770e-02	1.7690058098e-02
-1.9838383838e+01	1.3710190950e-01	8.3288251234e-02	3.5960262034e-02	1.7853396230e-02
-1.9833083308e+01	1.3853411094e-01	8.4297675484e-02	3.6218076668e-02	1.8018358786e-02
-1.9827782778e+01	1.3997921677e-01	8.5317718689e-02	3.6476545115e-02	1.8184952967e-02
-1.9822482248e+01	1.4143722770e-01	8.6348390065e-02	3.6735651600e-02	1.8353186038e-02
-1.9817181718e+01	1.4290814659e-01	8.7389701108e-02	3.6995380124e-02	1.8523065358e-02
-1.9811881188e+01	1.4439197889e-01	8.8441665991e-02	3.7255714470e-02	1.8694598429e-02
-1.9806580658e+01	1.4588873306e-01	8.9504301931e-02	3.7516638197e-02	1.8867792929e-02
-1.9801280128e+01	1.4739842092e-01	9.0577629516e-02	3.7778134643e-02	1.9042656759e-02
-1.9795979598e+01	1.4892105800e-01	9.1661672996e-02	3.8040186925e-02	1.9219198079e-02
-1.9790679068e+01	1.5045666382e-01	9.2756460523e-02	3.8302777935e-02	1.9397425359e-02
-1.9785378538e+01	1.5200526211e-01	9.3862024348e-02	3.8565890348e-02	1.9577347415e-02
-1.9780078008e+01	1.5356688102e-01	9.4978400960e-02	3.8829506612e-02	1.9758973451e-02
-1.9774777478e+01	1.5514155324e-01	9.6105631174e-02	3.9093608955e-02	1.9942313107e-02
-1.9769476948e+01	1.5672931604e-01	9.7243760164e-02	3.9358179381e-02	2.0127376495e-02
-1.9764176418e+01	1.5833021135e-01	9.8392837428e-02	3.9623199674e-02	2.0314174244e-02
-1.9758875888e+01	1.5994428563e-01	9.9552916703e-02	3.9888651390e-02	2.0502717538e-02
-1.9753575358e+01	1.6157158983e-01	1.0072405581e-01	4.0154515868e-02	2.0693018157e-02
-1.9748274827e+01	1.6321217917e-01	1.0190631644e-01	4.0420774219e-02	2.0885088515e-02
-1.9742974297e+01	1.6486611291e-01	1.0309976388e-01	4.0687407334e-02	2.1078941693e-02
-1.9737673767e+01	1.6653345404e-01	1.0430446668e-01	4.0954395879e-02	2.1274591480e-02
-1.9732373237e+01	1.6821426893e-01	1.0552049623e-01	4.1221720299e-02	2.1472052402e-02
-1.9727072707e+01	1.6990862690e-01	1.0674792633e-01	4.1489360814e-02	2.1671339751e-02
-1.9721772177e+01	1.7161659973e-01	1.0798683269e-01	4.1757297421e-02	2.1872469617e-02
-1.9716471647e+01	1.7333826112e-01	1.0923729231e-01	4.2025509896e-02	2.2075458913e-02
-1.9711171117e+01	1.7507368609e-01	1.1049938291e-01	4.2293977792e-02	2.2280325394e-02
-1.9705870587e+01	1.7682295036e-01	1.1177318224e-01	4.2562680437e-02	2.2487087683e-02
-1.9700570057e+01	1.7858612965e-01	1.1305876742e-01	4.2831596940e-02	2.2695765284e-02
-1.9695269527e+01	1.8036329892e-01	1.1435621414e-01	4.3100706189e-02	2.2906378593e-02
-1.9689968997e+01	1.8215453168e-01	1.1566559592e-01	4.3369986847e-02	2.3118948913e-02
-1.9684668467e+01	1.8395989912e-01	1.1698698330e-01	4.3639417359e-02	2.3333498459e-02
-1.9679367937e+01	1.8577946937e-01	1.1832044306e-01	4.3908975951e-02	2.3550050357e-02
-1.9674067407e+01	1.8761330660e-01	1.1966603733e-01	4.4178640628e-02	2.3768628646e-02
-1.9668766877e+01	1.8946147024e-01	1.2102382279e-01	4.4448389177e-02	2.3989258271e-02
-1.9663466347e+01	1.9132401409e-01	1.2239384985e-01	4.4718199167e-02	2.4211965074e-02
-1.9658165817e+01	1.9320098549e-01	1.2377616176e-01	4.4988047953e-02	2.4436775781e-02
-1.9652865287e+01	1.9509242452e-01	1.2517079386e-01	4.5257912672e-02	2.4663717983e-02
-1.9647564756e+01	1.9699836312e-01	1.2657777276e-01	4.5527770247e-02	2.4892820118e-02
-1.9642264226e+01	1.9891882438e-01	1.2799711555e-01	4.5797597390e-02	2.5124111441e-02
-1.9636963696e+01	2.0085382172e-01	1.2942882913e-01	4.6067370602e-02	2.5357621995e-02
-1.9631663166e+01	2.0280335821e-01	1.3087290945e-01	4.6337066173e-02	2.5593382583e-02
-1.9626362636e+01	2.0476742585e-01	1.3232934094e-01	4.6606660186e-02	2.5831424724e-02
-1.9621062106e+01	2.0674600500e-01	1.3379809587e-01	4.6876128519e-02	2.6071780617e-02
-1.9615761576e+01	2.0873906377e-01	1.3527913383e-01	4.7145446845e-02	2.6314483094e-02
-1.9610461046e+01	2.1074655752e-01	1.3677240131e-01	4.7414590637e-02	2.6559565578e-02
-1.9605160516e+01	2.1276842844e-01	1.3827783125e-01	4.7683535168e-02	2.6807062026e-02
-1.9599859986e+01	2.1480460515e-01	1.3979534275e-01	4.7952255515e-02	2.7057006883e-02
-1.9594559456e+01	2.1685500241e-01	1.4132484083e-01	4.8220726562e-02	2.7309435020e-02
-1.9589258926e+01	2.1891952092e-01	1.4286621623e-01	4.8488923002e-02	2.7564381685e-02
-1.9583958396e+01	2.2099804714e-01	1.4441934537e-01	4.8756819340e-02	2.7821882439e-02
-1.9578657866e+01	2.2309045328e-01	1.4598409029e-01	4.9024389898e-02	2.8081973096e-02
-1.9573357336e+01	2.2519659726e-01	1.4756029878e-01	4.9291608815e-02	2.8344689666e-02
-1.9568056806e+01	2.2731632284e-01	1.4914780450e-01	4.9558450055e-02	2.8610068287e-02
-1.9562756276e+01	2.2944945978e-01	1.5074642720e-01	4.9824887408e-02	2.8878145173e-02
-1.9557455746e+01	2.3159582412e-01	1.5235597308e-01	5.0090894494e-02	2.9148956541e-02
-1.9552155216e+01	2.3375521846e-01	1.5397623513e-01	5.0356444770e-02	2.9422538559e-02
-1.9546854685e+01	2.3592743241e-01	1.5560699359e-01	5.0621511530e-02	2.9698927285e-02
-1.9541554155e+01	2.3811224299e-01	1.5724801647e-01	5.0886067914e-02	2.9978158606e-02
-1.9536253625e+01	2.4030941521e-01	1.5889906011e-01	5.1150086912e-02	3.0260268186e-02
-1.9530953095e+01	2.4251870259e-01	1.6055986982e-01	5.1413541366e-02	3.0545291408e-02
-1.9525652565e+01	2.4473984782e-01	1.6223018052e-01	5.1676403977e-02	3.0833263330e-02
-1.9520352035e+01	2.4697258340e-01	1.6390971746e-01	5.1938647314e-02	3.1124218632e-02
-1.9515051505e+01	2.4921663233e-01	1.6559819694e-01	5.2200243813e-02	3.1418191575e-02
-1.9509750975e+01	2.5147170884e-01	1.6729532708e-01	5.2461165789e-02	3.1715215964e-02
-1.9504450445e+01	2.5373751910e-01	1.6900080855e-01	5.2721385439e-02	3.2015325109e-02
-1.9499149915e+01	2.5601376198e-01	1.7071433534e-01	5.2980874849e-02	3.2318551796e-02
-1.9493849385e+01	2.5830012978e-01	1.7243559551e-01	5.3239605999e-02	3.2624928266e-02
-1.9488548855e+01	2.6059630892e-01	1.7416427196e-01	5.3497550772e-02	3.2934486191e-02
-1.9483248325e+01	2.6290198070e-01	1.7590004307e-01	5.3754680962e-02	3.3247256662e-02
-1.9477947795e+01	2.6521682191e-01	1.7764258346e-01	5.4010968275e-02	3.3563270182e-02
-1.9472647265e+01	2.6754050555e-01	1.7939156454e-01	5.4266384345e-02	3.3882556662e-02
-1.9467346735e+01	2.6987270132e-01	1.8114665516e-01	5.4520900733e-02	3.4205145428e-02
-1.9462046205e+01	2.7221307626e-01	1.8290752209e-01	5.4774488941e-02	3.4531065229e-02
-1.9456745675e+01	2.7456129518e-01	1.8467383051e-01	5.5027120417e-02	3.4860344256e-02
-1.9451445145e+01	2.7691702110e-01	1.8644524437e-01	5.5278766562e-02	3.5193010163e-02
-1.9446144614e+01	2.7927991559e-01	1.8822142675e-01	5.5529398742e-02	3.5529090100e-02
-1.9440844084e+01	2.8164963908e-01	1.9000204005e-01	5.5778988292e-02	3.5868610744e-02
-1.9435543554e+01	2.8402585107e-01	1.9178674619e-01	5.6027506528e-02	3.6211598346e-02
-1.9430243024e+01	2.8640821021e-01	1.9357520668e-01	5.6274924753e-02	3.6558078773e-02
-1.9424942494e+01	2.8879637444e-01	1.9536708260e-01	5.6521214268e-02	3.6908077565e-02
-1.9419641964e+01	2.9119000091e-01	1.9716203453e-01	5.6766346380e-02	3.7261619994e-02
-1.9414341434e+01	2.9358874592e-01	1.9895972238e-01	5.7010292410e-02	3.7618731124e-02
-1.9409040904e+01	2.9599226475e-01	2.0075980516e-01	5.7253023704e-02	3.7979435882e-02
-1.9403740374e+01	2.9840021144e-01	2.0256194067e-01	5.7494511642e-02	3.8343759127e-02
-1.9398439844e+01	3.0081223849e-01	2.0436578511e-01	5.7734727647e-02	3.8711725732e-02
-1.9393139314e+01	3.0322799653e-01	2.0617099268e-01	5.7973643194e-02	3.9083360657e-02
-1.9387838784e+01	3.0564713390e-01	2.0797721505e-01	5.8211229822e-02	3.9458689035e-02
-1.9382538254e+01	3.0806929626e-01	2.0978410086e-01	5.8447459139e-02	3.9837736255e-02
-1.9377237724e+01	3.1049412606e-01	2.1159129517e-01	5.8682302838e-02	4.0220528048e-02
-1.9371937194e+01	3.1292126211e-01	2.1339843884e-01	5.8915732702e-02	4.0607090572e-02
-1.9366636664e+01	3.1535033903e-01	2.1520516791e-01	5.9147720615e-02	4.0997450505e-02
-1.9361336134e+01	3.1778098677e-01	2.1701111308e-01	5.9378238574e-02	4.1391635122e-02
-1.9356035604e+01	3.2021283008e-01	2.1881589899e-01	5.9607258696e-02	4.1789672393e-02
-1.9350735074e+01	3.2264548802e-01	2.2061914373e-01	5.9834753232e-02	4.2191591057e-02
-1.9345434543e+01	3.2507857352e-01	2.2242045824e-01	6.0060694571e-02	4.2597420709e-02
-1.9340134013e+01	3.2751169290e-01	2.2421944576e-01	6.0285055256e-02	4.3007191878e-02
-1.9334833483e+01	3.2994444553e-01	2.2601570143e-01	6.0507807992e-02	4.3420936104e-02
-1.9329532953e+01	3.3237642346e-01	2.2780881180e-01	6.0728925653e-02	4.3838686004e-02
-1.9324232423e+01	3.3480721117e-01	2.2959835453e-01	6.0948381297e-02	4.4260475346e-02
-1.9318931893e+01	3.3723638532e-01	2.3138389805e-01	6.1166148173e-02	4.4686339102e-02
-1.9313631363e+01	3.3966351466e-01	2.3316500143e-01	6.1382199730e-02	4.5116313507e-02
-1.9308330833e+01	3.4208815994e-01	2.3494121421e-01	6.1596509630e-02	4.5550436103e-02
-1.9303030303e+01	3.4450987393e-01	2.3671207640e-01	6.1809051754e-02	4.5988745783e-02
-1.9297729773e+01	3.4692820158e-01	2.3847711855e-01	6.2019800216e-02	4.6431282821e-02
-1.9292429243e+01	3.4934268018e-01	2.4023586192e-01	6.2228729368e-02	4.6878088896e-02
-1.9287128713e+01	3.5175283965e-01	2.4198781872e-01	6.2435813812e-02	4.7329207110e-02
-1.9281828183e+01	3.5415820294e-01	2.4373249254e-01	6.2641028410e-02	4.7784681990e-02
-1.9276527653e+01	3.5655828650e-01	2.4546937873e-01	6.2844348291e-02	4.8244559487e-02
-1.9271227123e+01	3.5895260084e-01	2.4719796501e-01	6.3045748861e-02	4.8708886966e-02
-1.9265926593e+01	3.6134065113e-01	2.4891773214e-01	6.3245205815e-02	4.9177713176e-02
-1.9260626063e+01	3.6372193795e-01	2.5062815459e-01	6.3442695139e-02	4.9651088225e-02
-1.9255325533e+01	3.6609595808e-01	2.5232870143e-01	6.3638193126e-02	5.0129063531e-02
-1.9250025003e+01	3.6846220533e-01	2.5401883718e-01	6.3831676378e-02	5.0611691769e-02
-1.9244724472e+01	3.7082017146e-01	2.5569802283e-01	6.4023121820e-02	5.1099026811e-02
-1.9239423942e+01	3.7316934713e-01	2.5736571677e-01	6.4212506703e-02	5.1591123648e-02
-1.9234123412e+01	3.7550922290e-01	2.5902137597e-01	6.4399808617e-02	5.2088038307e-02
-1.9228822882e+01	3.7783929028e-01	2.6066445703e-01	6.4585005493e-02	5.2589827755e-02
-1.9223522352e+01	3.8015904274e-01	2.6229441732e-01	6.4768075615e-02	5.3096549801e-02
-1.9218221822e+01	3.8246797682e-01	2.6391071622e-01	6.4948997625e-02	5.3608262976e-02
-1.9212921292e+01	3.8476559314e-01	2.6551281620e-01	6.5127750531e-02	5.4125026413e-02
-1.9207620762e+01	3.8705139750e-01	2.6710018407e-01	6.5304313713e-02	5.4646899719e-02
-1.9202320232e+01	3.8932490188e-01	2.6867229212e-01	6.5478666929e-02	5.5173942833e-02
-1.9197019702e+01	3.9158562548e-01	2.7022861928e-01	6.5650790322e-02	5.5706215881e-02
-1.9191719172e+01	3.9383309564e-01	2.7176865219e-01	6.5820664428e-02	5.6243779023e-02
-1.9186418642e+01	3.9606684882e-01	2.7329188635e-01	6.5988270178e-02	5.6786692289e-02
-1.9181118112e+01	3.9828643139e-01	2.7479782706e-01	6.6153588903e-02	5.7335015422e-02
-1.9175817582e+01	4.0049140050e-01	2.7628599046e-01	6.6316602346e-02	5.7888807700e-02
-1.9170517052e+01	4.0268132478e-01	2.7775590436e-01	6.6477292658e-02	5.8448127765e-02
-1.9165216522e+01	4.0485578499e-01	2.7920710914e-01	6.6635642408e-02	5.9013033443e-02
-1.9159915992e+01	4.0701437457e-01	2.8063915842e-01	6.6791634587e-02	5.9583581564e-02
-1.9154615462e+01	4.0915670018e-01	2.8205161979e-01	6.6945252609e-02	6.0159827782e-02
-1.9149314931e+01	4.1128238202e-01	2.8344407532e-01	6.7096480318e-02	6.0741826384e-02
-1.9144014401e+01	4.1339105421e-01	2.8481612210e-01	6.7245301990e-02	6.1329630115e-02
-1.9138713871e+01	4.1548236490e-01	2.8616737257e-01	6.7391702336e-02	6.1923289988e-02
-1.9133413341e+01	4.1755597645e-01	2.8749745484e-01	6.7535666505e-02	6.2522855104e-02
-1.9128112811e+01	4.1961156542e-01	2.8880601286e-01	6.7677180086e-02	6.3128372475e-02
-1.9122812281e+01	4.2164882246e-01	2.9009270650e-01	6.7816229112e-02	6.3739886842e-02
-1.9117511751e+01	4.2366745216e-01	2.9135721160e-01	6.7952800060e-02	6.4357440508e-02
-1.9112211221e+01	4.2566717279e-01	2.9259921977e-01	6.8086879851e-02	6.4981073167e-02
-1.9106910691e+01	4.2764771589e-01	2.9381843830e-01	6.8218455857e-02	6.5610821742e-02
-1.9101610161e+01	4.2960882592e-01	2.9501458979e-01	6.8347515897e-02	6.6246720231e-02
-1.9096309631e+01	4.3155025965e-01	2.9618741186e-01	6.8474048238e-02	6.6888799553e-02
-1.9091009101e+01	4.3347178563e-01	2.9733665663e-01	6.8598041597e-02	6.7537087410e-02
-1.9085708571e+01	4.3537318354e-01	2.9846209025e-01	6.8719485142e-02	6.8191608153e-02
-1.9080408041e+01	4.3725424344e-01	2.9956349230e-01	6.8838368489e-02	6.8852382655e-02
-1.9075107511e+01	4.3911476503e-01	3.0064065513e-01	6.8954681702e-02	6.9519428196e-02
-1.9069806981e+01	4.4095455681e-01	3.0169338316e-01	6.9068415296e-02	7.0192758357e-02
-1.9064506451e+01	4.4277343529e-01	3.0272149214e-01	6.9179560229e-02	7.0872382922e-02
-1.9059205921e+01	4.4457122403e-01	3.0372480833e-01	6.9288107906e-02	7.1558307795e-02
-1.9053905391e+01	4.4634775280e-01	3.0470316771e-01	6.9394050178e-02	7.2250534920e-02
-1.9048604860e+01	4.4810285665e-01	3.0565641510e-01	6.9497379335e-02	7.2949062219e-02
-1.9043304330e+01	4.4983637496e-01	3.0658440332e-01	6.9598088107e-02	7.3653883536e-02
-1.9038003800e+01	4.5154815056e-01	3.0748699230e-01	6.9696169664e-02	7.4364988597e-02
-1.9032703270e+01	4.5323802877e-01	3.0836404820e-01	6.9791617607e-02	7.5082362972e-02
-1.9027402740e+01	4.5490585656e-01	3.0921544254e-01	6.9884425970e-02	7.5805988057e-02
-1.9022102210e+01	4.5655148163e-01	3.1004105135e-01	6.9974589215e-02	7.6535841063e-02
-1.9016801680e+01	4.5817475158e-01	3.1084075434e-01	7.0062102230e-02	7.7271895014e-02
-1.9011501150e+01	4.5977551313e-01	3.1161443406e-01	7.0146960322e-02	7.8014118755e-02
-1.9006200620e+01	4.6135361133e-01	3.1236197514e-01	7.0229159216e-02	7.8762476974e-02
-1.9000900090e+01	4.6290888884e-01	3.1308326357e-01	7.0308695052e-02	7.9516930226e-02
-1.8995599560e+01	4.6444118533e-01	3.1377818598e-01	7.0385564375e-02	8.0277434977e-02
-1.8990299030e+01	4.6595033682e-01	3.1444662904e-01	7.0459764137e-02	8.1043943641e-02
-1.8984998500e+01	4.6743617516e-01	3.1508847883e-01	7.0531291688e-02	8.1816404642e-02
-1.8979697970e+01	4.6889852762e-01	3.1570362038e-01	7.0600144772e-02	8.2594762468e-02
-1.8974397440e+01	4.7033721644e-01	3.1629193717e-01	7.0666321524e-02	8.3378957743e-02
-1.8969096910e+01	4.7175205852e-01	3.1685331077e-01	7.0729820461e-02	8.4168927296e-02
-1.8963796380e+01	4.7314286525e-01	3.1738762053e-01	7.0790640479e-02	8.4964604244e-02
-1.8958495850e+01	4.7450944229e-01	3.1789474337e-01	7.0848780847e-02	8.5765918072e-02
-1.8953195320e+01	4.7585158951e-01	3.1837455358e-01	7.0904241202e-02	8.6572794721e-02
-1.8947894789e+01	4.7716910104e-01	3.1882692282e-01	7.0957021541e-02	8.7385156679e-02
-1.8942594259e+01	4.7846176536e-01	3.1925172008e-01	7.1007122216e-02	8.8202923069e-02
-1.8937293729e+01	4.7972936548e-01	3.1964881180e-01	7.1054543929e-02	8.9026009751e-02
-1.8931993199e+01	4.8097167920e-01	3.2001806207e-01	7.1099287724e-02	8.9854329409e-02
-1.8926692669e+01	4.8218847952e-01	3.2035933289e-01	7.1141354983e-02	9.0687791649e-02
-1.8921392139e+01	4.8337953503e-01	3.2067248452e-01	7.1180747415e-02	9.1526303095e-02
-1.8916091609e+01	4.8454461049e-01	3.2095737595e-01	7.1217467056e-02	9.2369767480e-02
-1.8910791079e+01	4.8568346739e-01	3.2121386539e-01	7.1251516257e-02	9.3218085736e-02
-1.8905490549e+01	4.8679586467e-01	3.2144181091e-01	7.1282897678e-02	9.4071156088e-02
-1.8900190019e+01	4.8788155951e-01	3.2164107109e-01	7.1311614287e-02	9.4928874133e-02
-1.8894889489e+01	4.8894030808e-01	3.2181150581e-01	7.1337669344e-02	9.5791132926e-02
-1.8889588959e+01	4.8997186652e-01	3.2195297706e-01	7.1361066402e-02	9.6657823056e-02
-1.8884288429e+01	4.9097599189e-01	3.2206534988e-01	7.1381809297e-02	9.7528832719e-02
-1.8878987899e+01	4.9195244316e-01	3.2214849324e-01	7.1399902141e-02	9.8404047786e-02
-1.8873687369e+01	4.9290098231e-01	3.2220228113e-01	7.1415349317e-02	9.9283351864e-02
-1.8868386839e+01	4.9382137545e-01	3.2222659362e-01	7.1428155470e-02	1.0016662635e-01
-1.8863086309e+01	4.9471339394e-01	3.2222131794e-01	7.1438325502e-02	1.0105375050e-01
-1.8857785779e+01	4.9557681563e-01	3.2218634963e-01	7.1445864564e-02	1.0194460144e-01
-1.8852485249e+01	4.9641142603e-01	3.2212159376e-01	7.1450778050e-02	1.0283905423e-01
-1.8847184718e+01	4.9721701954e-01	3.2202696608e-01	7.1453071592e-02	1.0373698187e-01
-1.8841884188e+01	4.9799340070e-01	3.2190239428e-01	7.1452751048e-02	1.0463825537e-01
-1.8836583658e+01	4.9874038538e-01	3.2174781917e-01	7.1449822504e-02	1.0554274371e-01
-1.8831283128e+01	4.9945780206e-01	3.2156319591e-01	7.1444292260e-02	1.0645031389e-01
-1.8825982598e+01	5.0014549294e-01	3.2134849519e-01	7.1436166826e-02	1.0736083092e-01
-1.8820682068e+01	5.0080331518e-01	3.2110370444e-01	7.1425452917e-02	1.0827415782e-01
-1.8815381538e+01	5.0143114200e-01	3.2082882895e-01	7.1412157448e-02	1.0919015560e-01
-1.8810081008e+01	5.0202886375e-01	3.2052389294e-01	7.1396287522e-02	1.1010868329e-01
-1.8804780478e+01	5.0259638892e-01	3.2018894066e-01	7.1377850431e-02	1.1102959784e-01
-1.8799479948e+01	5.0313364515e-01	3.1982403734e-01	7.1356853646e-02	1.1195275417e-01
-1.8794179418e+01	5.0364058003e-01	3.1942927012e-01	7.1333304814e-02	1.1287800509e-01
-1.8788878888e+01	5.0411716193e-01	3.1900474887e-01	7.1307211750e-02	1.1380520131e-01
-1.8783578358e+01	5.0456338072e-01	3.1855060695e-01	7.1278582431e-02	1.1473419135e-01
-1.8778277828e+01	5.0497924835e-01	3.1806700185e-01	7.1247424996e-02	1.1566482151e-01
-1.8772977298e+01	5.0536479934e-01	3.1755411577e-01	7.1213747734e-02	1.1659693584e-01
-1.8767676768e+01	5.0572009117e-01	3.1701215601e-01	7.1177559085e-02	1.1753037607e-01
-1.8762376238e+01	5.0604520457e-01	3.1644135536e-01	7.1138867631e-02	1.1846498158e-01
-1.8757075708e+01	5.0634024364e-01	3.1584197225e-01	7.1097682093e-02	1.1940058929e-01
-1.8751775178e+01	5.0660533588e-01	3.1521429087e-01	7.1054011328e-02	1.2033703367e-01
-1.8746474647e+01	5.0684063210e-01	3.1455862115e-01	7.1007864323e-02	1.2127414663e-01
-1.8741174117e+01	5.0704630619e-01	3.1387529854e-01	7.0959250191e-02	1.2221175746e-01
-1.8735873587e+01	5.0722255474e-01	3.1316468378e-01	7.0908178168e-02	1.2314969279e-01
-1.8730573057e+01	5.0736959658e-01	3.1242716242e-01	7.0854657610e-02	1.2408777654e-01
-1.8725272527e+01	5.0748767217e-01	3.1166314436e-01	7.0798697987e-02	1.2502582982e-01
-1.8719971997e+01	5.0757704285e-01	3.1087306308e-01	7.0740308883e-02	1.2596367088e-01
-1.8714671467e+01	5.0763799002e-01	3.1005737496e-01	7.0679499992e-02	1.2690111507e-01
-1.8709370937e+01	5.0767081417e-01	3.0921655828e-01	7.0616281113e-02	1.2783797477e-01
-1.8704070407e+01	5.0767583381e-01	3.0835111232e-01	7.0550662151e-02	1.2877405934e-01
-1.8698769877e+01	5.0765338431e-01	3.0746155615e-01	7.0482653112e-02	1.2970917505e-01
-1.8693469347e+01	5.0760381665e-01	3.0654842749e-01	7.0412264103e-02	1.3064312506e-01
-1.8688168817e+01	5.0752749610e-01	3.0561228141e-01	7.0339505328e-02	1.3157570936e-01
-1.8682868287e+01	5.0742480074e-01	3.0465368894e-01	7.0264387087e-02	1.3250672472e-01
-1.8677567757e+01	5.0729612009e-01	3.0367323565e-01	7.0186919777e-02	1.3343596467e-01
-1.8672267227e+01	5.0714185350e-01	3.0267152015e-01	7.0107113886e-02	1.3436321946e-01
-1.8666966697e+01	5.0696240860e-01	3.0164915256e-01	7.0024979997e-02	1.3528827604e-01
-1.8661666167e+01	5.0675819971e-01	3.0060675289e-01	6.9940528784e-02	1.3621091804e-01
-1.8656365637e+01	5.0652964621e-01	2.9954494946e-01	6.9853771014e-02	1.3713092574e-01
-1.8651065107e+01	5.0627717089e-01	2.9846437727e-01	6.9764717542e-02	1.3804807608e-01
-1.8645764576e+01	5.0600119834e-01	2.9736567634e-01	6.9673379317e-02	1.3896214268e-01
-1.8640464046e+01	5.0570215326e-01	2.9624949008e-01	6.9579767378e-02	1.3987289580e-01
-1.8635163516e+01	5.0538045894e-01	2.9511646368e-01	6.9483892857e-02	1.4078010240e-01
-1.8629862986e+01	5.0503653560e-01	2.9396724249e-01	6.9385766975e-02	1.4168352614e-01
-1.8624562456e+01	5.0467079887e-01	2.9280247041e-01	6.9285401049e-02	1.4258292741e-01
-1.8619261926e+01	5.0428365831e-01	2.9162278841e-01	6.9182806488e-02	1.4347806341e-01
-1.8613961396e+01	5.0387551593e-01	2.9042883298e-01	6.9077994796e-02	1.4436868816e-01
-1.8608660866e+01	5.0344676485e-01	2.8922123469e-01	6.8970977575e-02	1.4525455259e-01
-1.8603360336e+01	5.0299778791e-01	2.8800061680e-01	6.8861766523e-02	1.4613540459e-01
-1.8598059806e+01	5.0252895648e-01	2.8676759391e-01	6.8750373437e-02	1.4701098913e-01
-1.8592759276e+01	5.0204062924e-01	2.8552277071e-01	6.8636810218e-02	1.4788104831e-01
-1.8587458746e+01	5.0153315110e-01	2.8426674073e-01	6.8521088867e-02	1.4874532151e-01
-1.8582158216e+01	5.0100685219e-01	2.8300008522e-01	6.8403221494e-02	1.4960354547e-01
-1.8576857686e+01	5.0046204688e-01	2.8172337212e-01	6.8283220315e-02	1.5045545445e-01
-1.8571557156e+01	4.9989903298e-01	2.8043715497e-01	6.8161097657e-02	1.5130078035e-01
-1.8566256626e+01	4.9931809094e-01	2.7914197208e-01	6.8036865960e-02	1.5213925290e-01
-1.8560956096e+01	4.9871948315e-01	2.7783834561e-01	6.7910537779e-02	1.5297059976e-01
-1.8555655566e+01	4.9810345339e-01	2.7652678081e-01	6.7782125791e-02	1.5379454679e-01
-1.8550355036e+01	4.9747022623e-01	2.7520776529e-01	6.7651642791e-02	1.5461081815e-01
-1.8545054505e+01	4.9682000668e-01	2.7388176839e-01	6.7519101702e-02	1.5541913659e-01
-1.8539753975e+01	4.9615297974e-01	2.7254924057e-01	6.7384515573e-02	1.5621922360e-01
-1.8534453445e+01	4.9546931016e-01	2.7121061291e-01	6.7247897586e-02	1.5701079967e-01
-1.8529152915e+01	4.9476914225e-01	2.6986629665e-01	6.7109261056e-02	1.5779358454e-01
-1.8523852385e+01	4.9405259967e-01	2.6851668278e-01	6.6968619439e-02	1.5856729746e-01
-1.8518551855e+01	4.9331978542e-01	2.6716214168e-01	6.6825986330e-02	1.5933165741e-01
-1.8513251325e+01	4.9257078179e-01	2.6580302289e-01	6.6681375471e-02	1.6008638343e-01
-1.8507950795e+01	4.9180565045e-01	2.6443965481e-01	6.6534800752e-02	1.6083119489e-01
-1.8502650265e+01	4.9102443257e-01	2.6307234456e-01	6.6386276217e-02	1.6156581179e-01
-1.8497349735e+01	4.9022714897e-01	2.6170137783e-01	6.6235816064e-02	1.6228995508e-01
-1.8492049205e+01	4.8941380041e-01	2.6032701881e-01	6.6083434651e-02	1.6300334695e-01
-1.8486748675e+01	4.8858436786e-01	2.5894951015e-01	6.5929146500e-02	1.6370571121e-01
-1.8481448145e+01	4.8773881286e-01	2.5756907299e-01	6.5772966299e-02	1.6439677356e-01
-1.8476147615e+01	4.8687707796e-01	2.5618590704e-01	6.5614908907e-02	1.6507626201e-01
-1.8470847085e+01	4.8599908719e-01	2.5480019066e-01	6.5454989357e-02	1.6574390717e-01
-1.8465546555e+01	4.8510474657e-01	2.5341208109e-01	6.5293222859e-02	1.6639944263e-01
-1.8460246025e+01	4.8419394476e-01	2.5202171465e-01	6.5129624801e-02	1.6704260531e-01
-1.8454945495e+01	4.8326655365e-01	2.5062920704e-01	6.4964210758e-02	1.6767313585e-01
-1.8449644964e+01	4.8232242912e-01	2.4923465369e-01	6.4796996492e-02	1.6829077894e-01
-1.8444344434e+01	4.8136141180e-01	2.4783813014e-01	6.4627997953e-02	1.6889528371e-01
-1.8439043904e+01	4.8038332793e-01	2.4643969257e-01	6.4457231285e-02	1.6948640407e-01
-1.8433743374e+01	4.7938799024e-01	2.4503937829e-01	6.4284712828e-02	1.7006389912e-01
-1.8428442844e+01	4.7837519897e-01	2.4363720637e-01	6.4110459121e-02	1.7062753347e-01
-1.8423142314e+01	4.7734474286e-01	2.4223317835e-01	6.3934486904e-02	1.7117707761e-01
-1.8417841784e+01	4.7629640030e-01	2.4082727892e-01	6.3756813119e-02	1.7171230826e-01
-1.8412541254e+01	4.7522994050e-01	2.3941947686e-01	6.3577454915e-02	1.7223300872e-01
-1.8407240724e+01	4.7414512473e-01	2.3800972585e-01	6.3396429651e-02	1.7273896923e-01
-1.8401940194e+01	4.7304170767e-01	2.3659796554e-01	6.3213754892e-02	1.7322998724e-01
-1.8396639664e+01	4.7191943874e-01	2.3518412254e-01	6.3029448417e-02	1.7370586778e-01
-1.8391339134e+01	4.7077806361e-01	2.3376811165e-01	6.2843528217e-02	1.7416642374e-01
-1.8386038604e+01	4.6961732567e-01	2.3234983702e-01	6.2656012497e-02	1.7461147616e-01
-1.8380738074e+01	4.6843696766e-01	2.3092919345e-01	6.2466919680e-02	1.7504085453e-01
-1.8375437544e+01	4.6723673322e-01	2.2950606779e-01	6.2276268401e-02	1.7545439703e-01
-1.8370137014e+01	4.6601636864e-01	2.2808034037e-01	6.2084077515e-02	1.7585195076e-01
-1.8364836484e+01	4.6477562458e-01	2.2665188647e-01	6.1890366093e-02	1.7623337202e-01
-1.8359535954e+01	4.6351425779e-01	2.2522057793e-01	6.1695153424e-02	1.7659852644e-01
-1.8354235424e+01	4.6223203294e-01	2.2378628469e-01	6.1498459013e-02	1.7694728924e-01
-1.8348934893e+01	4.6092872445e-01	2.2234887651e-01	6.1300302584e-02	1.7727954536e-01
-1.8343634363e+01	4.5960411826e-01	2.2090822460e-01	6.1100704075e-02	1.7759518958e-01
-1.8338333833e+01	4.5825801374e-01	2.1946420338e-01	6.0899683641e-02	1.7789412672e-01
-1.8333033303e+01	4.5689022544e-01	2.1801669216e-01	6.0697261651e-02	1.7817627163e-01
-1.8327732773e+01	4.5550058494e-01	2.1656557690e-01	6.0493458685e-02	1.7844154936e-01
-1.8322432243e+01	4.5408894261e-01	2.1511075192e-01	6.0288295538e-02	1.7868989515e-01
-1.8317131713e+01	4.5265516932e-01	2.1365212161e-01	6.0081793210e-02	1.7892125450e-01
-1.8311831183e+01	4.5119915813e-01	2.1218960210e-01	5.9873972910e-02	1.7913558312e-01
-1.8306530653e+01	4.4972082587e-01	2.1072312287e-01	5.9664856052e-02	1.7933284695e-01
-1.8301230123e+01	4.4822011467e-01	2.0925262834e-01	5.9454464250e-02	1.7951302207e-01
-1.8295929593e+01	4.4669699336e-01	2.0777807938e-01	5.9242819317e-02	1.7967609467e-01
-1.8290629063e+01	4.4515145883e-01	2.0629945468e-01	5.9029943263e-02	1.7982206090e-01
-1.8285328533e+01	4.4358353717e-01	2.0481675211e-01	5.8815858287e-02	1.7995092677e-01
-1.8280028003e+01	4.4199328474e-01	2.0332998994e-01	5.8600586778e-02	1.8006270802e-01
-1.8274727473e+01	4.4038078911e-01	2.0183920790e-01	5.8384151306e-02	1.8015742990e-01
-1.8269426943e+01	4.3874616980e-01	2.0034446819e-01	5.8166574622e-02	1.8023512699e-01
-1.8264126413e+01	4.3708957892e-01	1.9884585628e-01	5.7947879650e-02	1.8029584299e-01
-1.8258825883e+01	4.3541120154e-01	1.9734348160e-01	5.7728089487e-02	1.8033963045e-01
-1.8253525353e+01	4.3371125600e-01	1.9583747808e-01	5.7507227389e-02	1.8036655053e-01
-1.8248224822e+01	4.3198999395e-01	1.9432800448e-01	5.7285316775e-02	1.8037667270e-01
-1.8242924292e+01	4.3024770028e-01	1.9281524466e-01	5.7062381215e-02	1.8037007441e-01
-1.8237623762e+01	4.2848469277e-01	1.9129940752e-01	5.6838444426e-02	1.8034684082e-01
-1.8232323232e+01	4.2670132160e-01	1.8978072695e-01	5.6613530269e-02	1.8030706439e-01
-1.8227022702e+01	4.2489796872e-01	1.8825946144e-01	5.6387662737e-02	1.8025084455e-01
-1.8221722172e+01	4.2307504692e-01	1.8673589364e-01	5.6160865950e-02	1.8017828733e-01
-1.8216421642e+01	4.2123299880e-01	1.8521032970e-01	5.5933164153e-02	1.8008950495e-01
-1.8211121112e+01	4.1937229556e-01	1.8368309842e-01	5.5704581703e-02	1.7998461543e-01
-1.8205820582e+01	4.1749343555e-01	1.8215455031e-01	5.5475143064e-02	1.7986374218e-01
-1.8200520052e+01	4.1559694273e-01	1.8062505641e-01	5.5244872800e-02	1.7972701353e-01
-1.8195219522e+01	4.1368336496e-01	1.7909500704e-01	5.5013795568e-02	1.7957456236e-01
-1.8189918992e+01	4.1175327211e-01	1.7756481038e-01	5.4781936108e-02	1.7940652562e-01
-1.8184618462e+01	4.0980725405e-01	1.7603489090e-01	5.4549319239e-02	1.7922304391e-01
-1.8179317932e+01	4.0784591858e-01	1.7450568774e-01	5.4315969846e-02	1.7902426099e-01
-1.8174017402e+01	4.0586988920e-01	1.7297765292e-01	5.4081912877e-02	1.7881032340e-01
-1.8168716872e+01	4.0387980278e-01	1.7145124952e-01	5.3847173331e-02	1.7858137994e-01
-1.8163416342e+01	4.0187630723e-01	1.6992694972e-01	5.3611776251e-02	1.7833758125e-01
-1.8158115812e+01	3.9986005902e-01	1.6840523290e-01	5.3375746717e-02	1.7807907941e-01
-1.8152815282e+01	3.9783172079e-01	1.6688658352e-01	5.3139109834e-02	1.7780602744e-01
-1.8147514751e+01	3.9579195879e-01	1.6537148917e-01	5.2901890728e-02	1.7751857889e-01
-1.8142214221e+01	3.9374144045e-01	1.6386043845e-01	5.2664114532e-02	1.7721688747e-01
-1.8136913691e+01	3.9168083187e-01	1.6235391892e-01	5.2425806383e-02	1.7690110656e-01
-1.8131613161e+01	3.8961079542e-01	1.6085241511e-01	5.2186991408e-02	1.7657138890e-01
-1.8126312631e+01	3.8753198734e-01	1.5935640648e-01	5.1947694721e-02	1.7622788614e-01
-1.8121012101e+01	3.8544505542e-01	1.5786636547e-01	5.1707941407e-02	1.7587074854e-01
-1.8115711571e+01	3.8335063676e-01	1.5638275566e-01	5.1467756519e-02	1.7550012459e-01
-1.8110411041e+01	3.8124935565e-01	1.5490602989e-01	5.1227165069e-02	1.7511616069e-01
-1.8105110511e+01	3.7914182152e-01	1.5343662863e-01	5.0986192016e-02	1.7471900088e-01
-1.8099809981e+01	3.7702862706e-01	1.5197497827e-01	5.0744862259e-02	1.7430878653e-01
-1.8094509451e+01	3.7491034642e-01	1.5052148968e-01	5.0503200629e-02	1.7388565611e-01
-1.8089208921e+01	3.7278753363e-01	1.4907655679e-01	5.0261231879e-02	1.7344974496e-01
-1.8083908391e+01	3.7066072113e-01	1.4764055534e-01	5.0018980678e-02	1.7300118511e-01
-1.8078607861e+01	3.6853041844e-01	1.4621384177e-01	4.9776471599e-02	1.7254010508e-01
-1.8073307331e+01	3.6639711107e-01	1.4479675219e-01	4.9533729113e-02	1.7206662976e-01
-1.8068006801e+01	3.6426125953e-01	1.4338960161e-01	4.9290777581e-02	1.7158088034e-01
-1.8062706271e+01	3.6212329858e-01	1.4199268318e-01	4.9047641244e-02	1.7108297416e-01
-1.8057405741e+01	3.5998363666e-01	1.4060626770e-01	4.8804344217e-02	1.7057302474e-01
-1.8052105211e+01	3.5784265540e-01	1.3923060316e-01	4.8560910480e-02	1.7005114176e-01
-1.8046804680e+01	3.5570070946e-01	1.3786591455e-01	4.8317363870e-02	1.6951743104e-01
-1.8041504150e+01	3.5355812648e-01	1.3651240375e-01	4.8073728074e-02	1.6897199465e-01
-1.8036203620e+01	3.5141520713e-01	1.3517024951e-01	4.7830026622e-02	1.6841493099e-01
-1.8030903090e+01	3.4927222547e-01	1.3383960769e-01	4.7586282877e-02	1.6784633490e-01
-1.8025602560e+01	3.4712942937e-01	1.3252061150e-01	4.7342520033e-02	1.6726629784e-01
-1.8020302030e+01	3.4498704115e-01	1.3121337198e-01	4.7098761102e-02	1.6667490807e-01
-1.8015001500e+01	3.4284525831e-01	1.2991797853e-01	4.6855028913e-02	1.6607225087e-01
-1.8009700970e+01	3.4070425443e-01	1.2863449952e-01	4.6611346099e-02	1.6545840881e-01
-1.8004400440e+01	3.3856418023e-01	1.2736298308e-01	4.6367735099e-02	1.6483346205e-01
-1.7999099910e+01	3.3642516467e-01	1.2610345793e-01	4.6124218143e-02	1.6419748859e-01
-1.7993799380e+01	3.3428731625e-01	1.2485593431e-01	4.5880817252e-02	1.6355056468e-01
-1.7988498850e+01	3.3215072433e-01	1.2362040494e-01	4.5637554230e-02	1.6289276516e-01
-1.7983198320e+01	3.3001546056e-01	1.2239684608e-01	4.5394450658e-02	1.6222416382e-01
-1.7977897790e+01	3.2788158040e-01	1.2118521864e-01	4.5151527892e-02	1.6154483386e-01
-1.7972597260e+01	3.2574912468e-01	1.1998546932e-01	4.4908807052e-02	1.6085484831e-01
-1.7967296730e+01	3.2361812119e-01	1.1879753174e-01	4.4666309023e-02	1.6015428043e-01
-1.7961996200e+01	3.2148858633e-01	1.1762132765e-01	4.4424054447e-02	1.5944320423e-01
-1.7956695670e+01	3.1936052678e-01	1.1645676812e-01	4.4182063719e-02	1.5872169494e-01
-1.7951395140e+01	3.1723394115e-01	1.1530375472e-01	4.3940356983e-02	1.5798982944e-01
-1.7946094609e+01	3.1510882166e-01	1.1416218070e-01	4.3698954129e-02	1.5724768683e-01
-1.7940794079e+01	3.1298515579e-01	1.1303193215e-01	4.3457874789e-02	1.5649534885e-01
-1.7935493549e+01	3.1086292789e-01	1.1191288913e-01	4.3217138331e-02	1.5573290043e-01
-1.7930193019e+01	3.0874212079e-01	1.1080492677e-01	4.2976763859e-02	1.5496043016e-01
-1.7924892489e+01	3.0662271734e-01	1.0970791634e-01	4.2736770208e-02	1.5417803079e-01
-1.7919591959e+01	3.0450470186e-01	1.0862172621e-01	4.2497175943e-02	1.5338579971e-01
-1.7914291429e+01	3.0238806164e-01	1.0754622288e-01	4.2257999354e-02	1.5258383940e-01
-1.7908990899e+01	3.0027278820e-01	1.0648127181e-01	4.2019258454e-02	1.5177225794e-01
-1.7903690369e+01	2.9815887867e-01	1.0542673828e-01	4.1780970980e-02	1.5095116941e-01
-1.7898389839e+01	2.9604633687e-01	1.0438248818e-01	4.1543154387e-02	1.5012069430e-01
-1.7893089309e+01	2.9393517451e-01	1.0334838870e-01	4.1305825847e-02	1.4928095997e-01
-1.7887788779e+01	2.9182541215e-01	1.0232430893e-01	4.1069002252e-02	1.4843210097e-01
-1.7882488249e+01	2.8971708010e-01	1.0131012048e-01	4.0832700205e-02	1.4757425942e-01
-1.7877187719e+01	2.8761021928e-01	1.0030569795e-01	4.0596936026e-02	1.4670758530e-01
-1.7871887189e+01	2.8550488188e-01	9.9310919337e-02	4.0361725745e-02	1.4583223680e-01
-1.7866586659e+01	2.8340113200e-01	9.8325666402e-02	4.0127085109e-02	1.4494838049e-01
-1.7861286129e+01	2.8129904614e-01	9.7349824959e-02	3.9893029572e-02	1.4405619161e-01
-1.7855985599e+01	2.7919871359e-01	9.6383285085e-02	3.9659574303e-02	1.4315585421e-01
-1.7850685069e+01	2.7710023676e-01	9.5425941274e-02	3.9426734181e-02	1.4224756131e-01
-1.7845384538e+01	2.7500373134e-01	9.4477692538e-02	3.9194523796e-02	1.4133151500e-01
-1.7840084008e+01	2.7290932640e-01	9.3538442433e-02	3.8962957451e-02	1.4040792652e-01
-1.7834783478e+01	2.7081716444e-01	9.2608099051e-02	3.8732049159e-02	1.3947701623e-01
-1.7829482948e+01	2.6872740123e-01	9.1686574945e-02	3.8501812647e-02	1.3853901364e-01
-1.7824182418e+01	2.6664020569e-01	9.0773787019e-02	3.8272261355e-02	1.3759415731e-01
-1.7818881888e+01	2.6455575958e-01	8.9869656373e-02	3.8043408437e-02	1.3664269477e-01
-1.7813581358e+01	2.6247425721e-01	8.8974108111e-02	3.7815266761e-02	1.3568488234e-01
-1.7808280828e+01	2.6039590498e-01	8.8087071120e-02	3.7587848912e-02	1.3472098495e-01
-1.7802980298e+01	2.5832092092e-01	8.7208477817e-02	3.7361167192e-02	1.3375127591e-01
-1.7797679768e+01	2.5624953411e-01	8.6338263880e-02	3.7135233620e-02	1.3277603661e-01
-1.7792379238e+01	2.5418198412e-01	8.5476367954e-02	3.6910059937e-02	1.3179555623e-01
-1.7787078708e+01	2.5211852032e-01	8.4622731349e-02	3.6685657605e-02	1.3081013136e-01
-1.7781778178e+01	2.5005940116e-01	8.3777297729e-02	3.6462037810e-02	1.2982006562e-01
-1.7776477648e+01	2.4800489349e-01	8.2940012795e-02	3.6239211460e-02	1.2882566923e-01
-1.7771177118e+01	2.4595527169e-01	8.2110823966e-02	3.6017189194e-02	1.2782725853e-01
-1.7765876588e+01	2.4391081696e-01	8.1289680070e-02	3.5795981377e-02	1.2682515551e-01
-1.7760576058e+01	2.4187181641e-01	8.0476531033e-02	3.5575598106e-02	1.2581968727e-01
-1.7755275528e+01	2.3983856225e-01	7.9671327590e-02	3.5356049210e-02	1.2481118545e-01
-1.7749974997e+01	2.3781135095e-01	7.8874020998e-02	3.5137344253e-02	1.2379998570e-01
-1.7744674467e+01	2.3579048235e-01	7.8084562771e-02	3.4919492539e-02	1.2278642704e-01
-1.7739373937e+01	2.3377625879e-01	7.7302904435e-02	3.4702503108e-02	1.2177085125e-01
-1.7734073407e+01	2.3176898428e-01	7.6528997302e-02	3.4486384744e-02	1.2075360224e-01
-1.7728772877e+01	2.2976896365e-01	7.5762792260e-02	3.4271145976e-02	1.1973502541e-01
-1.7723472347e+01	2.2777650165e-01	7.5004239597e-02	3.4056795077e-02	1.1871546698e-01
-1.7718171817e+01	2.2579190223e-01	7.4253288841e-02	3.3843340073e-02	1.1769527331e-01
-1.7712871287e+01	2.2381546763e-01	7.3509888629e-02	3.3630788739e-02	1.1667479026e-01
-1.7707570757e+01	2.2184749769e-01	7.2773986597e-02	3.3419148606e-02	1.1565436249e-01
-1.7702270227e+01	2.1988828904e-01	7.2045529298e-02	3.3208426961e-02	1.1463433278e-01
-1.7696969697e+01	2.1793813440e-01	7.1324462144e-02	3.2998630852e-02	1.1361504141e-01
-1.7691669167e+01	2.1599732189e-01	7.0610729365e-02	3.2789767086e-02	1.1259682544e-01
-1.7686368637e+01	2.1406613434e-01	6.9904274004e-02	3.2581842238e-02	1.1158001810e-01
-1.7681068107e+01	2.1214484870e-01	6.9205037916e-02	3.2374862649e-02	1.1056494813e-01
-1.7675767577e+01	2.1023373540e-01	6.8512961801e-02	3.2168834430e-02	1.0955193917e-01
-1.7670467047e+01	2.0833305786e-01	6.7827985244e-02	3.1963763467e-02	1.0854130915e-01
-1.7665166517e+01	2.0644307190e-01	6.7150046782e-02	3.1759655417e-02	1.0753336970e-01
-1.7659865987e+01	2.0456402528e-01	6.6479083971e-02	3.1556515719e-02	1.0652842559e-01
-1.7654565457e+01	2.0269615729e-01	6.5815033477e-02	3.1354349591e-02	1.0552677422e-01
-1.7649264926e+01	2.0083969828e-01	6.5157831174e-02	3.1153162035e-02	1.0452870507e-01
-1.7643964396e+01	1.9899486932e-01	6.4507412244e-02	3.0952957838e-02	1.0353449923e-01
-1.7638663866e+01	1.9716188185e-01	6.3863711288e-02	3.0753741576e-02	1.0254442899e-01
-1.7633363336e+01	1.9534093741e-01	6.3226662442e-02	3.0555517617e-02	1.0155875735e-01
-1.7628062806e+01	1.9353222732e-01	6.2596199488e-02	3.0358290124e-02	1.0057773771e-01
-1.7622762276e+01	1.9173593248e-01	6.1972255970e-02	3.0162063052e-02	9.9601613456e-02
-1.7617461746e+01	1.8995222317e-01	6.1354765308e-02	2.9966840161e-02	9.8630617703e-02
-1.7612161216e+01	1.8818125889e-01	6.0743660904e-02	2.9772625008e-02	9.7664972976e-02
-1.7606860686e+01	1.8642318819e-01	6.0138876249e-02	2.9579420957e-02	9.6704890984e-02
-1.7601560156e+01	1.8467814861e-01	5.9540345018e-02	2.9387231178e-02	9.5750572419e-02
-1.7596259626e+01	1.8294626660e-01	5.8948001161e-02	2.9196058649e-02	9.4802206788e-02
-1.7590959096e+01	1.8122765743e-01	5.8361778985e-02	2.9005906162e-02	9.3859972284e-02
-1.7585658566e+01	1.7952242525e-01	5.7781613229e-02	2.8816776323e-02	9.2924035697e-02
-1.7580358036e+01	1.7783066304e-01	5.7207439125e-02	2.8628671553e-02	9.1994552363e-02
-1.7575057506e+01	1.7615245270e-01	5.6639192459e-02	2.8441594094e-02	9.1071666145e-02
-1.7569756976e+01	1.7448786507e-01	5.6076809607e-02	2.8255546010e-02	9.0155509454e-02
-1.7564456446e+01	1.7283696008e-01	5.5520227583e-02	2.8070529188e-02	8.9246203307e-02
-1.7559155916e+01	1.7119978682e-01	5.4969384058e-02	2.7886545343e-02	8.8343857414e-02
-1.7553855386e+01	1.6957638370e-01	5.4424217383e-02	2.7703596017e-02	8.7448570303e-02
-1.7548554855e+01	1.6796677866e-01	5.3884666604e-02	2.7521682585e-02	8.6560429474e-02
-1.7543254325e+01	1.6637098931e-01	5.3350671462e-02	2.7340806256e-02	8.5679511589e-02
-1.7537953795e+01	1.6478902315e-01	5.2822172396e-02	2.7160968073e-02	8.4805882683e-02
-1.7532653265e+01	1.6322087787e-01	5.2299110539e-02	2.6982168921e-02	8.3939598411e-02
-1.7527352735e+01	1.6166654154e-01	5.1781427705e-02	2.6804409522e-02	8.3080704317e-02
-1.7522052205e+01	1.6012599295e-01	5.1269066381e-02	2.6627690444e-02	8.2229236125e-02
-1.7516751675e+01	1.5859920187e-01	5.0761969712e-02	2.6452012100e-02	8.1385220061e-02
-1.7511451145e+01	1.5708612942e-01	5.0260081488e-02	2.6277374749e-02	8.0548673187e-02
-1.7506150615e+01	1.5558672838e-01	4.9763346126e-02	2.6103778501e-02	7.9719603755e-02
-1.7500850085e+01	1.5410094357e-01	4.9271708663e-02	2.5931223319e-02	7.8898011587e-02
-1.7495549555e+01	1.5262871222e-01	4.8785114740e-02	2.5759709021e-02	7.8083888455e-02
-1.7490249025e+01	1.5116996436e-01	4.8303510597e-02	2.5589235279e-02	7.7277218488e-02
-1.7484948495e+01	1.4972462327e-01	4.7826843067e-02	2.5419801628e-02	7.6477978579e-02
-1.7479647965e+01	1.4829260584e-01	4.7355059574e-02	2.5251407461e-02	7.5686138808e-02
-1.7474347435e+01	1.4687382304e-01	4.6888108138e-02	2.5084052037e-02	7.4901662870e-02
-1.7469046905e+01	1.4546818036e-01	4.6425937380e-02	2.4917734478e-02	7.4124508506e-02
-1.7463746375e+01	1.4407557825e-01	4.5968496535e-02	2.4752453778e-02	7.3354627937e-02
-1.7458445845e+01	1.4269591257e-01	4.5515735469e-02	2.4588208798e-02	7.2591968303e-02
-1.7453145315e+01	1.4132907507e-01	4.5067604698e-02	2.4424998273e-02	7.1836472096e-02
-1.7447844784e+01	1.3997495382e-01	4.4624055411e-02	2.4262820812e-02	7.1088077596e-02
-1.7442544254e+01	1.3863343370e-01	4.4185039501e-02	2.4101674902e-02	7.0346719295e-02
-1.7437243724e+01	1.3730439683e-01	4.3750509592e-02	2.3941558909e-02	6.9612328326e-02
-1.7431943194e+01	1.3598772302e-01	4.3320419074e-02	2.3782471078e-02	6.8884832871e-02
-1.7426642664e+01	1.3468329025e-01	4.2894722138e-02	2.3624409541e-02	6.8164158572e-02
-1.7421342134e+01	1.3339097505e-01	4.2473373807e-02	2.3467372314e-02	6.7450228926e-02
-1.7416041604e+01	1.3211065295e-01	4.2056329977e-02	2.3311357301e-02	6.6742965667e-02
-1.7410741074e+01	1.3084219888e-01	4.1643547448e-02	2.3156362298e-02	6.6042289139e-02
-1.7405440544e+01	1.2958548760e-01	4.1234983957e-02	2.3002384991e-02	6.5348118651e-02
-1.7400140014e+01	1.2834039399e-01	4.0830598210e-02	2.2849422962e-02	6.4660372820e-02
-1.7394839484e+01	1.2710679350e-01	4.0430349908e-02	2.2697473689e-02	6.3978969899e-02
-1.7389538954e+01	1.2588456240e-01	4.0034199773e-02	2.2546534551e-02	6.3303828079e-02
-1.7384238424e+01	1.2467357818e-01	3.9642109561e-02	2.2396602826e-02	6.2634865790e-02
-1.7378937894e+01	1.2347371975e-01	3.9254042085e-02	2.2247675696e-02	6.1972001968e-02
-1.7373637364e+01	1.2228486778e-01	3.8869961214e-02	2.2099750251e-02	6.1315156311e-02
-1.7368336834e+01	1.2110690488e-01	3.8489831880e-02	2.1952823484e-02	6.0664249517e-02
-1.7363036304e+01	1.1993971588e-01	3.8113620074e-02	2.1806892304e-02	6.0019203500e-02
-1.7357735774e+01	1.1878318795e-01	3.7741292833e-02	2.1661953527e-02	5.9379941590e-02
-1.7352435244e+01	1.1763721082e-01	3.7372818221e-02	2.1518003886e-02	5.8746388708e-02
-1.7347134713e+01	1.1650167687e-01	3.7008165309e-02	2.1375040032e-02	5.8118471528e-02
-1.7341834183e+01	1.1537648129e-01	3.6647304141e-02	2.1233058530e-02	5.7496118616e-02
-1.7336533653e+01	1.1426152212e-01	3.6290205699e-02	2.1092055872e-02	5.6879260554e-02
-1.7331233123e+01	1.1315670037e-01	3.5936841856e-02	2.0952028467e-02	5.6267830042e-02
-1.7325932593e+01	1.1206191997e-01	3.5587185333e-02	2.0812972654e-02	5.5661761981e-02
-1.7320632063e+01	1.1097708788e-01	3.5241209638e-02	2.0674884697e-02	5.5060993547e-02
-1.7315331533e+01	1.0990211404e-01	3.4898889016e-02	2.0537760790e-02	5.4465464234e-02
-1.7310031003e+01	1.0883691133e-01	3.4560198378e-02	2.0401597058e-02	5.3875115895e-02
-1.7304730473e+01	1.0778139557e-01	3.4225113244e-02	2.0266389561e-02	5.3289892762e-02
-1.7299429943e+01	1.0673548541e-01	3.3893609669e-02	2.0132134294e-02	5.2709741445e-02
-1.7294129413e+01	1.0569910229e-01	3.3565664177e-02	1.9998827189e-02	5.2134610927e-02
-1.7288828883e+01	1.0467217035e-01	3.3241253689e-02	1.9866464119e-02	5.1564452544e-02
-1.7283528353e+01	1.0365461630e-01	3.2920355452e-02	1.9735040899e-02	5.0999219947e-02
-1.7278227823e+01	1.0264636932e-01	3.2602946970e-02	1.9604553288e-02	5.0438869058e-02
-1.7272927293e+01	1.0164736094e-01	3.2289005935e-02	1.9474996990e-02	4.9883358017e-02
-1.7267626763e+01	1.0065752493e-01	3.1978510157e-02	1.9346367657e-02	4.9332647117e-02
-1.7262326233e+01	9.9676797127e-02	3.1671437504e-02	1.9218660893e-02	4.8786698730e-02
-1.7257025703e+01	9.8705115319e-02	3.1367765836e-02	1.9091872251e-02	4.8245477232e-02
-1.7251725173e+01	9.7742419103e-02	3.1067472950e-02	1.8965997240e-02	4.7708948912e-02
-1.7246424642e+01	9.6788649736e-02	3.0770536525e-02	1.8841031324e-02	4.7177081887e-02
-1.7241124112e+01	9.5843749996e-02	3.0476934068e-02	1.8716969923e-02	4.6649846005e-02
-1.7235823582e+01	9.4907664041e-02	3.0186642876e-02	1.8593808419e-02	4.6127212746e-02
-1.7230523052e+01	9.3980337268e-02	2.9899639988e-02	1.8471542154e-02	4.5609155126e-02
-1.7225222522e+01	9.3061716178e-02	2.9615902154e-02	1.8350166432e-02	4.5095647593e-02
-1.7219921992e+01	9.2151748250e-02	2.9335405801e-02	1.8229676523e-02	4.4586665925e-02
-1.7214621462e+01	9.1250381805e-02	2.9058127009e-02	1.8110067664e-02	4.4082187132e-02
-1.7209320932e+01	9.0357565896e-02	2.8784041487e-02	1.7991335060e-02	4.3582189349e-02
-1.7204020402e+01	8.9473250189e-02	2.8513124558e-02	1.7873473884e-02	4.3086651747e-02
-1.7198719872e+01	8.8597384856e-02	2.8245351146e-02	1.7756479282e-02	4.2595554428e-02
-1.7193419342e+01	8.7729920474e-02	2.7980695765e-02	1.7640346374e-02	4.2108878335e-02
-1.7188118812e+01	8.6870807936e-02	2.7719132519e-02	1.7525070254e-02	4.1626605164e-02
-1.7182818282e+01	8.6019998361e-02	2.7460635096e-02	1.7410645991e-02	4.1148717275e-02
-1.7177517752e+01	8.5177443018e-02	2.7205176774e-02	1.7297068633e-02	4.0675197612e-02
-1.7172217222e+01	8.4343093255e-02	2.6952730421e-02	1.7184333208e-02	4.0206029626e-02
-1.7166916692e+01	8.3516900434e-02	2.6703268506e-02	1.7072434724e-02	3.9741197205e-02
-1.7161616162e+01	8.2698815878e-02	2.6456763108e-02	1.6961368169e-02	3.9280684601e-02
-1.7156315632e+01	8.1888790818e-02	2.6213185923e-02	1.6851128519e-02	3.8824476376e-02
-1.7151015102e+01	8.1086776352e-02	2.5972508280e-02	1.6741710731e-02	3.8372557341e-02
-1.7145714571e+01	8.0292723411e-02	2.5734701155e-02	1.6633109750e-02	3.7924912506e-02
-1.7140414041e+01	7.9506582724e-02	2.5499735181e-02	1.6525320507e-02	3.7481527037e-02
-1.7135113511e+01	7.8728304798e-02	2.5267580665e-02	1.6418337923e-02	3.7042386210e-02
-1.7129812981e+01	7.7957839897e-02	2.5038207607e-02	1.6312156908e-02	3.6607475382e-02
-1.7124512451e+01	7.7195138029e-02	2.4811585708e-02	1.6206772364e-02	3.6176779957e-02
-1.7119211921e+01	7.6440148937e-02	2.4587684392e-02	1.6102179183e-02	3.5750285362e-02
-1.7113911391e+01	7.5692822096e-02	2.4366472819e-02	1.5998372254e-02	3.5327977024e-02
-1.7108610861e+01	7.4953106710e-02	2.4147919900e-02	1.5895346455e-02	3.4909840354e-02
-1.7103310331e+01	7.4220951715e-02	2.3931994315e-02	1.5793096664e-02	3.4495860736e-02
-1.7098009801e+01	7.3496305791e-02	2.3718664525e-02	1.5691617753e-02	3.4086023513e-02
-1.7092709271e+01	7.2779117367e-02	2.3507898793e-02	1.5590904591e-02	3.3680313983e-02
-1.7087408741e+01	7.2069334633e-02	2.3299665194e-02	1.5490952047e-02	3.3278717392e-02
-1.7082108211e+01	7.1366905560e-02	2.3093931635e-02	1.5391754986e-02	3.2881218940e-02
-1.7076807681e+01	7.0671777914e-02	2.2890665869e-02	1.5293308276e-02	3.2487803769e-02
-1.7071507151e+01	6.9983899276e-02	2.2689835516e-02	1.5195606783e-02	3.2098456978e-02
-1.7066206621e+01	6.9303217062e-02	2.2491408072e-02	1.5098645376e-02	3.1713163614e-02
-1.7060906091e+01	6.8629678548e-02	2.2295350935e-02	1.5002418927e-02	3.1331908686e-02
-1.7055605561e+01	6.7963230890e-02	2.2101631420e-02	1.4906922308e-02	3.0954677162e-02
-1.7050305031e+01	6.7303821152e-02	2.1910216778e-02	1.4812150398e-02	3.0581453977e-02
-1.7045004500e+01	6.6651396328e-02	2.1721074216e-02	1.4718098077e-02	3.0212224034e-02
-1.7039703970e+01	6.6005903367e-02	2.1534170922e-02	1.4624760234e-02	2.9846972212e-02
-1.7034403440e+01	6.5367289201e-02	2.1349474079e-02	1.4532131759e-02	2.9485683364e-02
-1.7029102910e+01	6.4735500769e-02	2.1166950897e-02	1.4440207551e-02	2.9128342321e-02
-1.7023802380e+01	6.4110485039e-02	2.0986568631e-02	1.4348982516e-02	2.8774933892e-02
-1.7018501850e+01	6.3492189034e-02	2.0808294605e-02	1.4258451565e-02	2.8425442864e-02
-1.7013201320e+01	6.2880559857e-02	2.0632096242e-02	1.4168609618e-02	2.8079853997e-02
-1.7007900790e+01	6.2275544709e-02	2.0457941084e-02	1.4079451605e-02	2.7738152020e-02
-1.7002600260e+01	6.1677090912e-02	2.0285796824e-02	1.3990972461e-02	2.7400321627e-02
-1.6997299730e+01	6.1085145925e-02	2.0115631326e-02	1.3903167133e-02	2.7066347466e-02
-1.6991999200e+01	6.0499657365e-02	1.9947412658e-02	1.3816030576e-02	2.6736214131e-02
-1.6986698670e+01	5.9920573018e-02	1.9781109113e-02	1.3729557757e-02	2.6409906148e-02
-1.6981398140e+01	5.9347840855e-02	1.9616689239e-02	1.3643743652e-02	2.6087407964e-02
-1.6976097610e+01	5.8781409038e-02	1.9454121862e-02	1.3558583247e-02	2.5768703929e-02
-1.6970797080e+01	5.8221225932e-02	1.9293376111e-02	1.3474071541e-02	2.5453778280e-02
-1.6965496550e+01	5.7667240107e-02	1.9134421441e-02	1.3390203544e-02	2.5142615123e-02
-1.6960196020e+01	5.7119400345e-02	1.8977227657e-02	1.3306974276e-02	2.4835198411e-02
-1.6954895490e+01	5.6577655631e-02	1.8821764934e-02	1.3224378773e-02	2.4531511925e-02
-1.6949594959e+01	5.6041955162e-02	1.8668003835e-02	1.3142412079e-02	2.4231539247e-02
-1.6944294429e+01	5.5512248329e-02	1.8515915330e-02	1.3061069256e-02	2.3935263744e-02
-1.6938993899e+01	5.4988484719e-02	1.8365470809e-02	1.2980345374e-02	2.3642668537e-02
-1.6933693369e+01	5.4470614097e-02	1.8216642098e-02	1.2900235520e-02	2.3353736479e-02
-1.6928392839e+01	5.3958586394e-02	1.8069401468e-02	1.2820734793e-02	2.3068450133e-02
-1.6923092309e+01	5.3452351696e-02	1.7923721645e-02	1.2741838307e-02	2.2786791744e-02
-1.6917791779e+01	5.2951860218e-02	1.7779575814e-02	1.2663541190e-02	2.2508743214e-02
-1.6912491249e+01	5.2457062292e-02	1.7636937626e-02	1.2585838585e-02	2.2234286081e-02
-1.6907190719e+01	5.1967908341e-02	1.7495781200e-02	1.2508725649e-02	2.1963401492e-02
-1.6901890189e+01	5.1484348859e-02	1.7356081119e-02	1.2432197556e-02	2.1696070184e-02
-1.6896589659e+01	5.1006334383e-02	1.7217812432e-02	1.2356249493e-02	2.1432272459e-02
-1.6891289129e+01	5.0533815476e-02	1.7080950648e-02	1.2280876664e-02	2.1171988164e-02
-1.6885988599e+01	5.0066742695e-02	1.6945471730e-02	1.2206074290e-02	2.0915196675e-02
-1.6880688069e+01	4.9605066571e-02	1.6811352089e-02	1.2131837607e-02	2.0661876874e-02
-1.6875387539e+01	4.9148737581e-02	1.6678568573e-02	1.2058161869e-02	2.0412007139e-02
-1.6870087009e+01	4.8697706127e-02	1.6547098459e-02	1.1985042345e-02	2.0165565323e-02
-1.6864786479e+01	4.8251922512e-02	1.6416919440e-02	1.1912474322e-02	1.9922528750e-02
-1.6859485949e+01	4.7811336919e-02	1.6288009617e-02	1.1840453106e-02	1.9682874196e-02
-1.6854185419e+01	4.7375899389e-02	1.6160347484e-02	1.1768974019e-02	1.9446577885e-02
-1.6848884888e+01	4.6945559806e-02	1.6033911919e-02	1.1698032403e-02	1.9213615484e-02
-1.6843584358e+01	4.6520267879e-02	1.5908682168e-02	1.1627623616e-02	1.8983962095e-02
-1.6838283828e+01	4.6099973131e-02	1.5784637839e-02	1.1557743037e-02	1.8757592254e-02
-1.6832983298e+01	4.5684624884e-02	1.5661758887e-02	1.1488386064e-02	1.8534479933e-02
-1.6827682768e+01	4.5274172257e-02	1.5540025606e-02	1.1419548114e-02	1.8314598538e-02
-1.6822382238e+01	4.4868564156e-02	1.5419418618e-02	1.1351224623e-02	1.8097920915e-02
-1.6817081708e+01	4.4467749274e-02	1.5299918867e-02	1.1283411048e-02	1.7884419358e-02
-1.6811781178e+01	4.4071676092e-02	1.5181507612e-02	1.1216102869e-02	1.7674065612e-02
-1.6806480648e+01	4.3680292885e-02	1.5064166419e-02	1.1149295583e-02	1.7466830883e-02
-1.6801180118e+01	4.3293547726e-02	1.4947877160e-02	1.1082984711e-02	1.7262685855e-02
-1.6795879588e+01	4.2911388499e-02	1.4832622011e-02	1.1017165795e-02	1.7061600694e-02
-1.6790579058e+01	4.2533762913e-02	1.4718383446e-02	1.0951834400e-02	1.6863545068e-02
-1.6785278528e+01	4.2160618515e-02	1.4605144243e-02	1.0886986112e-02	1.6668488161e-02
-1.6779977998e+01	4.1791902714e-02	1.4492887483e-02	1.0822616542e-02	1.6476398689e-02
-1.6774677468e+01	4.1427562797e-02	1.4381596555e-02	1.0758721324e-02	1.6287244918e-02
-1.6769376938e+01	4.1067545958e-02	1.4271255160e-02	1.0695296115e-02	1.6100994683e-02
-1.6764076408e+01	4.0711799319e-02	1.4161847314e-02	1.0632336597e-02	1.5917615408e-02
-1.6758775878e+01	4.0360269963e-02	1.4053357360e-02	1.0569838478e-02	1.5737074125e-02
-1.6753475348e+01	4.0012904959e-02	1.3945769972e-02	1.0507797490e-02	1.5559337498e-02
-1.6748174817e+01	3.9669651395e-02	1.3839070165e-02	1.0446209391e-02	1.5384371838e-02
-1.6742874287e+01	3.9330456407e-02	1.3733243306e-02	1.0385069966e-02	1.5212143134e-02
-1.6737573757e+01	3.8995267213e-02	1.3628275118e-02	1.0324375027e-02	1.5042617068e-02
-1.6732273227e+01	3.8664031148e-02	1.3524151697e-02	1.0264120411e-02	1.4875759040e-02
-1.6726972697e+01	3.8336695692e-02	1.3420859515e-02	1.0204301987e-02	1.4711534190e-02
-1.6721672167e+01	3.8013208506e-02	1.3318385437e-02	1.0144915648e-02	1.4549907421e-02
-1.6716371637e+01	3.7693517463e-02	1.3216716723e-02	1.0085957318e-02	1.4390843422e-02
-1.6711071107e+01	3.7377570679e-02	1.3115841041e-02	1.0027422951e-02	1.4234306687e-02
-1.6705770577e+01	3.7065316547e-02	1.3015746475e-02	9.9693085300e-03	1.4080261542e-02
-1.6700470047e+01	3.6756703763e-02	1.2916421533e-02	9.9116100678e-03	1.3928672163e-02
-1.6695169517e+01	3.6451681358e-02	1.2817855148e-02	9.8543236090e-03	1.3779502601e-02
-1.6689868987e+01	3.6150198721e-02	1.2720036693e-02	9.7974452293e-03	1.3632716799e-02
-1.6684568457e+01	3.5852205629e-02	1.2622955974e-02	9.7409710364e-03	1.3488278618e-02
-1.6679267927e+01	3.5557652267e-02	1.2526603242e-02	9.6848971704e-03	1.3346151855e-02
-1.6673967397e+01	3.5266489253e-02	1.2430969187e-02	9.6292198044e-03	1.3206300262e-02
-1.6668666867e+01	3.4978667658e-02	1.2336044943e-02	9.5739351450e-03	1.3068687570e-02
-1.6663366337e+01	3.4694139024e-02	1.2241822085e-02	9.5190394328e-03	1.2933277506e-02
-1.6658065807e+01	3.4412855379e-02	1.2148292624e-02	9.4645289428e-03	1.2800033813e-02
-1.6652765277e+01	3.4134769255e-02	1.2055449002e-02	9.4103999850e-03	1.2668920268e-02
-1.6647464746e+01	3.3859833699e-02	1.1963284090e-02	9.3566489048e-03	1.2539900703e-02
-1.6642164216e+01	3.3588002282e-02	1.1871791176e-02	9.3032720836e-03	1.2412939023e-02
-1.6636863686e+01	3.3319229114e-02	1.1780963954e-02	9.2502659394e-03	1.2287999220e-02
-1.6631563156e+01	3.3053468845e-02	1.1690796521e-02	9.1976269266e-03	1.2165045397e-02
-1.6626262626e+01	3.2790676678e-02	1.1601283358e-02	9.1453515374e-03	1.2044041783e-02
-1.6620962096e+01	3.2530808365e-02	1.1512419317e-02	9.0934363013e-03	1.1924952747e-02
-1.6615661566e+01	3.2273820218e-02	1.1424199611e-02	9.0418777863e-03	1.1807742820e-02
-1.6610361036e+01	3.2019669106e-02	1.1336619796e-02	8.9906725989e-03	1.1692376711e-02
-1.6605060506e+01	3.1768312458e-02	1.1249675754e-02	8.9398173844e-03	1.1578819320e-02
-1.6599759976e+01	3.1519708261e-02	1.1163363674e-02	8.8893088276e-03	1.1467035759e-02
-1.6594459446e+01	3.1273815059e-02	1.1077680040e-02	8.8391436530e-03	1.1356991366e-02
-1.6589158916e+01	3.1030591950e-02	1.0992621607e-02	8.7893186251e-03	1.1248651718e-02
-1.6583858386e+01	3.0789998587e-02	1.0908185384e-02	8.7398305487e-03	1.1141982654e-02
-1.6578557856e+01	3.0551995168e-02	1.0824368614e-02	8.6906762695e-03	1.1036950284e-02
-1.6573257326e+01	3.0316542436e-02	1.0741168755e-02	8.6418526740e-03	1.0933521007e-02
-1.6567956796e+01	3.0083601676e-02	1.0658583461e-02	8.5933566898e-03	1.0831661525e-02
-1.6562656266e+01	2.9853134707e-02	1.0576610562e-02	8.5451852863e-03	1.0731338859e-02
-1.6557355736e+01	2.9625103879e-02	1.0495248042e-02	8.4973354744e-03	1.0632520363e-02
-1.6552055206e+01	2.9399472066e-02	1.0414494023e-02	8.4498043068e-03	1.0535173736e-02
-1.6546754675e+01	2.9176202666e-02	1.0334346748e-02	8.4025888784e-03	1.0439267039e-02
-1.6541454145e+01	2.8955259589e-02	1.0254804556e-02	8.3556863262e-03	1.0344768707e-02
-1.6536153615e+01	2.8736607259e-02	1.0175865869e-02	8.3090938298e-03	1.0251647560e-02
-1.6530853085e+01	2.8520210604e-02	1.0097529176e-02	8.2628086108e-03	1.0159872817e-02
-1.6525552555e+01	2.8306035056e-02	1.0019793011e-02	8.2168279337e-03	1.0069414112e-02
-1.6520252025e+01	2.8094046544e-02	9.9426559435e-03	8.1711491052e-03	9.9802414955e-03
-1.6514951495e+01	2.7884211490e-02	9.8661165585e-03	8.1257694750e-03	9.8923254563e-03
-1.6509650965e+01	2.7676496805e-02	9.7901734458e-03	8.0806864349e-03	9.8056369248e-03
-1.6504350435e+01	2.7470869890e-02	9.7148251854e-03	8.0358974195e-03	9.7201472850e-03
-1.6499049905e+01	2.7267298625e-02	9.6400703353e-03	7.9913999059e-03	9.6358283837e-03
-1.6493749375e+01	2.7065751373e-02	9.5659074208e-03	7.9471914133e-03	9.5526525385e-03
-1.6488448845e+01	2.6866196973e-02	9.4923349238e-03	7.9032695033e-03	9.4705925456e-03
-1.6483148315e+01	2.6668604740e-02	9.4193512735e-03	7.8596317797e-03	9.3896216866e-03
-1.6477847785e+01	2.6472944462e-02	9.3469548382e-03	7.8162758881e-03	9.3097137354e-03
-1.6472547255e+01	2.6279186397e-02	9.2751439180e-03	7.7731995158e-03	9.2308429630e-03
-1.6467246725e+01	2.6087301272e-02	9.2039167382e-03	7.7304003915e-03	9.1529841427e-03
-1.6461946195e+01	2.5897260283e-02	9.1332714437e-03	7.6878762853e-03	9.0761125541e-03
-1.6456645665e+01	2.5709035089e-02	9.0632060949e-03	7.6456250081e-03	9.0002039864e-03
-1.6451345135e+01	2.5522597816e-02	8.9937186633e-03	7.6036444114e-03	8.9252347411e-03
-1.6446044604e+01	2.5337921049e-02	8.9248070292e-03	7.5619323869e-03	8.8511816333e-03
-1.6440744074e+01	2.5154977839e-02	8.8564689794e-03	7.5204868663e-03	8.7780219936e-03
-1.6435443544e+01	2.4973741694e-02	8.7887022057e-03	7.4793058206e-03	8.7057336681e-03
-1.6430143014e+01	2.4794186582e-02	8.7215043044e-03	7.4383872599e-03	8.6342950181e-03
-1.6424842484e+01	2.4616286929e-02	8.6548727764e-03	7.3977292330e-03	8.5636849195e-03
-1.6419541954e+01	2.4440017616e-02	8.5888050278e-03	7.3573298265e-03	8.4938827613e-03
-1.6414241424e+01	2.4265353979e-02	8.5232983710e-03	7.3171871647e-03	8.4248684432e-03
-1.6408940894e+01	2.4092271809e-02	8.4583500263e-03	7.2772994090e-03	8.3566223733e-03
-1.6403640364e+01	2.3920747347e-02	8.3939571246e-03	7.2376647572e-03	8.2891254651e-03
-1.6398339834e+01	2.3750757286e-02	8.3301167090e-03	7.1982814430e-03	8.2223591336e-03
-1.6393039304e+01	2.3582278766e-02	8.2668257388e-03	7.1591477352e-03	8.1563052917e-03
-1.6387738774e+01	2.3415289375e-02	8.2040810917e-03	7.1202619376e-03	8.0909463457e-03
-1.6382438244e+01	2.3249767147e-02	8.1418795682e-03	7.0816223876e-03	8.0262651907e-03
-1.6377137714e+01	2.3085690556e-02	8.0802178944e-03	7.0432274561e-03	7.9622452058e-03
-1.6371837184e+01	2.2923038522e-02	8.0190927264e-03	7.0050755466e-03	7.8988702485e-03
-1.6366536654e+01	2.2761790399e-02	7.9585006542e-03	6.9671650944e-03	7.8361246503e-03
-1.6361236124e+01	2.2601925982e-02	7.8984382055e-03	6.9294945660e-03	7.7739932102e-03
-1.6355935594e+01	2.2443425498e-02	7.8389018498e-03	6.8920624582e-03	7.7124611899e-03
-1.6350635064e+01	2.2286269608e-02	7.7798880027e-03	6.8548672976e-03	7.6515143080e-03
-1.6345334533e+01	2.2130439403e-02	7.7213930297e-03	6.8179076394e-03	7.5911387342e-03
-1.6340034003e+01	2.1975916401e-02	7.6634132503e-03	6.7811820671e-03	7.5313210840e-03
-1.6334733473e+01	2.1822682546e-02	7.6059449417e-03	6.7446891912e-03	7.4720484129e-03
-1.6329432943e+01	2.1670720203e-02	7.5489843428e-03	6.7084276487e-03	7.4133082111e-03
-1.6324132413e+01	2.1520012158e-02	7.4925276577e-03	6.6723961021e-03	7.3550883980e-03
-1.6318831883e+01	2.1370541615e-02	7.4365710590e-03	6.6365932384e-03	7.2973773172e-03
-1.6313531353e+01	2.1222292192e-02	7.3811106916e-03	6.6010177689e-03	7.2401637311e-03
-1.6308230823e+01	2.1075247918e-02	7.3261426751e-03	6.5656684273e-03	7.1834368160e-03
-1.6302930293e+01	2.0929393234e-02	7.2716631070e-03	6.5305439698e-03	7.1271861575e-03
-1.6297629763e+01	2.0784712985e-02	7.2176680654e-03	6.4956431736e-03	7.0714017457e-03
-1.6292329233e+01	2.0641192418e-02	7.1641536116e-03	6.4609648362e-03	7.0160739705e-03
-1.6287028703e+01	2.0498817184e-02	7.1111157916e-03	6.4265077745e-03	6.9611936177e-03
-1.6281728173e+01	2.0357573328e-02	7.0585506389e-03	6.3922708241e-03	6.9067518645e-03
-1.6276427643e+01	2.0217447289e-02	7.0064541758e-03	6.3582528380e-03	6.8527402753e-03
-1.6271127113e+01	2.0078425899e-02	6.9548224146e-03	6.3244526859e-03	6.7991507981e-03
-1.6265826583e+01	1.9940496373e-02	6.9036513597e-03	6.2908692535e-03	6.7459757602e-03
-1.6260526053e+01	1.9803646313e-02	6.8529370075e-03	6.2575014412e-03	6.6932078645e-03
-1.6255225523e+01	1.9667863698e-02	6.8026753483e-03	6.2243481637e-03	6.6408401859e-03
-1.6249924992e+01	1.9533136882e-02	6.7528623661e-03	6.1914083485e-03	6.5888661670e-03
-1.6244624462e+01	1.9399454590e-02	6.7034940392e-03	6.1586809356e-03	6.5372796149e-03
-1.6239323932e+01	1.9266805913e-02	6.6545663406e-03	6.1261648761e-03	6.4860746964e-03
-1.6234023402e+01	1.9135180305e-02	6.6060752376e-03	6.0938591319e-03	6.4352459350e-03
-1.6228722872e+01	1.9004567572e-02	6.5580166919e-03	6.0617626744e-03	6.3847882059e-03
-1.6223422342e+01	1.8874957875e-02	6.5103866593e-03	6.0298744837e-03	6.3346967319e-03
-1.6218121812e+01	1.8746341716e-02	6.4631810891e-03	5.9981935478e-03	6.2849670791e-03
-1.6212821282e+01	1.8618709937e-02	6.4163959235e-03	5.9667188619e-03	6.2355951517e-03
-1.6207520752e+01	1.8492053712e-02	6.3700270971e-03	5.9354494274e-03	6.1865771870e-03
-1.6202220222e+01	1.8366364537e-02	6.3240705359e-03	5.9043842512e-03	6.1379097501e-03
-1.6196919692e+01	1.8241634230e-02	6.2785221568e-03	5.8735223449e-03	6.0895897279e-03
-1.6191619162e+01	1.8117854913e-02	6.2333778665e-03	5.8428627238e-03	6.0416143229e-03
-1.6186318632e+01	1.7995019014e-02	6.1886335607e-03	5.8124044064e-03	5.9939810467e-03
-1.6181018102e+01	1.7873119250e-02	6.1442851231e-03	5.7821464137e-03	5.9466877131e-03
-1.6175717572e+01	1.7752148623e-02	6.1003284250e-03	5.7520877682e-03	5.8997324301e-03
-1.6170417042e+01	1.7632100409e-02	6.0567593239e-03	5.7222274933e-03	5.8531135920e-03
-1.6165116512e+01	1.7512968147e-02	6.0135736634e-03	5.6925646127e-03	5.8068298714e-03
-1.6159815982e+01	1.7394745631e-02	5.9707672719e-03	5.6630981496e-03	5.7608802093e-03
-1.6154515452e+01	1.7277426895e-02	5.9283359628e-03	5.6338271262e-03	5.7152638061e-03
-1.6149214921e+01	1.7161006208e-02	5.8862755337e-03	5.6047505628e-03	5.6699801113e-03
-1.6143914391e+01	1.7045478056e-02	5.8445817661e-03	5.5758674775e-03	5.6250288128e-03
-1.6138613861e+01	1.6930837137e-02	5.8032504256e-03	5.5471768854e-03	5.5804098259e-03
-1.6133313331e+01	1.6817078341e-02	5.7622772620e-03	5.5186777980e-03	5.5361232813e-03
-1.6128012801e+01	1.6704196746e-02	5.7216580094e-03	5.4903692231e-03	5.4921695132e-03
-1.6122712271e+01	1.6592187597e-02	5.6813883871e-03	5.4622501635e-03	5.4485490466e-03
-1.6117411741e+01	1.6481046301e-02	5.6414641002e-03	5.4343196172e-03	5.4052625838e-03
-1.6112111211e+01	1.6370768408e-02	5.6018808404e-03	5.4065765766e-03	5.3623109913e-03
-1.6106810681e+01	1.6261349601e-02	5.5626342877e-03	5.3790200281e-03	5.3196952856e-03
-1.6101510151e+01	1.6152785682e-02	5.5237201118e-03	5.3516489517e-03	5.2774166188e-03
-1.6096209621e+01	1.6045072558e-02	5.4851339737e-03	5.3244623206e-03	5.2354762640e-03
-1.6090909091e+01	1.5938206229e-02	5.4468715278e-03	5.2974591008e-03	5.1938756006e-03
-1.6085608561e+01	1.5832182774e-02	5.4089284245e-03	5.2706382509e-03	5.1526160985e-03
-1.6080308031e+01	1.5726998338e-02	5.3713003125e-03	5.2439987216e-03	5.1116993035e-03
-1.6075007501e+01	1.5622649118e-02	5.3339828416e-03	5.2175394553e-03	5.0711268214e-03
-1.6069706971e+01	1.5519131354e-02	5.2969716659e-03	5.1912593861e-03	5.0309003024e-03
-1.6064406441e+01	1.5416441313e-02	5.2602624473e-03	5.1651574397e-03	4.9910214257e-03
-1.6059105911e+01	1.5314575275e-02	5.2238508586e-03	5.1392325326e-03	4.9514918837e-03
-1.6053805381e+01	1.5213529527e-02	5.1877325877e-03	5.1134835723e-03	4.9123133671e-03
-1.6048504850e+01	1.5113300348e-02	5.1519033413e-03	5.0879094573e-03	4.8734875491e-03
-1.6043204320e+01	1.5013883996e-02	5.1163588493e-03	5.0625090766e-03	4.8350160705e-03
-1.6037903790e+01	1.4915276704e-02	5.0810948687e-03	5.0372813096e-03	4.7969005252e-03
-1.6032603260e+01	1.4817474661e-02	5.0461071885e-03	5.0122250265e-03	4.7591424457e-03
-1.6027302730e+01	1.4720474011e-02	5.0113916342e-03	4.9873390876e-03	4.7217432887e-03
-1.6022002200e+01	1.4624270838e-02	4.9769440722e-03	4.9626223436e-03	4.6847044224e-03
-1.6016701670e+01	1.4528861163e-02	4.9427604151e-03	4.9380736356e-03	4.6480271127e-03
-1.6011401140e+01	1.4434240932e-02	4.9088366259e-03	4.9136917950e-03	4.6117125115e-03
-1.6006100610e+01	1.4340406012e-02	4.8751687233e-03	4.8894756437e-03	4.5757616445e-03
-1.6000800080e+01	1.4247352181e-02	4.8417527867e-03	4.8654239939e-03	4.5401754002e-03
-1.5995499550e+01	1.4155075129e-02	4.8085849606e-03	4.8415356485e-03	4.5049545198e-03
-1.5990199020e+01	1.4063570448e-02	4.7756614595e-03	4.8178094009e-03	4.4700995875e-03
-1.5984898490e+01	1.3972833630e-02	4.7429785732e-03	4.7942440355e-03	4.4356110218e-03
-1.5979597960e+01	1.3882860065e-02	4.7105326706e-03	4.7708383274e-03	4.4014890674e-03
-1.5974297430e+01	1.3793645037e-02	4.6783202050e-03	4.7475910430e-03	4.3677337888e-03
-1.5968996900e+01	1.3705183722e-02	4.6463377180e-03	4.7245009398e-03	4.3343450637e-03
-1.5963696370e+01	1.3617471189e-02	4.6145818441e-03	4.7015667671e-03	4.3013225781e-03
-1.5958395840e+01	1.3530502402e-02	4.5830493144e-03	4.6787872659e-03	4.2686658219e-03
-1.5953095310e+01	1.3444272216e-02	4.5517369607e-03	4.6561611690e-03	4.2363740862e-03
-1.5947794779e+01	1.3358775381e-02	4.5206417194e-03	4.6336872019e-03	4.2044464602e-03
-1.5942494249e+01	1.3274006547e-02	4.4897606343e-03	4.6113640824e-03	4.1728818307e-03
-1.5937193719e+01	1.3189960263e-02	4.4590908603e-03	4.5891905214e-03	4.1416788816e-03
-1.5931893189e+01	1.3106630983e-02	4.4286296659e-03	4.5671652231e-03	4.1108360942e-03
-1.5926592659e+01	1.3024013070e-02	4.3983744361e-03	4.5452868852e-03	4.0803517488e-03
-1.5921292129e+01	1.2942100802e-02	4.3683226748e-03	4.5235541993e-03	4.0502239279e-03
-1.5915991599e+01	1.2860888377e-02	4.3384720064e-03	4.5019658517e-03	4.0204505185e-03
-1.5910691069e+01	1.2780369918e-02	4.3088201778e-03	4.4805205233e-03	3.9910292171e-03
-1.5905390539e+01	1.2700539485e-02	4.2793650599e-03	4.4592168900e-03	3.9619575348e-03
-1.5900090009e+01	1.2621391074e-02	4.2501046481e-03	4.4380536235e-03	3.9332328024e-03
-1.5894789479e+01	1.2542918633e-02	4.2210370638e-03	4.4170293917e-03	3.9048521779e-03
-1.5889488949e+01	1.2465116066e-02	4.1921605542e-03	4.3961428587e-03	3.8768126532e-03
-1.5884188419e+01	1.2387977241e-02	4.1634734924e-03	4.3753926858e-03	3.8491110626e-03
-1.5878887889e+01	1.2311496000e-02	4.1349743775e-03	4.3547775317e-03	3.8217440905e-03
-1.5873587359e+01	1.2235666168e-02	4.1066618333e-03	4.3342960529e-03	3.7947082815e-03
-1.5868286829e+01	1.2160481561e-02	4.0785346079e-03	4.3139469045e-03	3.7680000491e-03
-1.5862986299e+01	1.2085935998e-02	4.0505915719e-03	4.2937287404e-03	3.7416156861e-03
-1.5857685769e+01	1.2012023306e-02	4.0228317171e-03	4.2736402142e-03	3.7155513751e-03
-1.5852385239e+01	1.1938737332e-02	3.9952541541e-03	4.2536799791e-03	3.6898031987e-03
-1.5847084708e+01	1.1866071950e-02	3.9678581103e-03	4.2338466891e-03	3.6643671505e-03
-1.5841784178e+01	1.1794021072e-02	3.9406429266e-03	4.2141389991e-03	3.6392391465e-03
-1.5836483648e+01	1.1722578656e-02	3.9136080553e-03	4.1945555655e-03	3.6144150356e-03
-1.5831183118e+01	1.1651738714e-02	3.8867530560e-03	4.1750950470e-03	3.5898906114e-03
-1.5825882588e+01	1.1581495320e-02	3.8600775920e-03	4.1557561048e-03	3.5656616227e-03
-1.5820582058e+01	1.1511842615e-02	3.8335814269e-03	4.1365374033e-03	3.5417237852e-03
-1.5815281528e+01	1.1442774822e-02	3.8072644198e-03	4.1174376108e-03	3.5180727919e-03
-1.5809980998e+01	1.1374286245e-02	3.7811265211e-03	4.0984553997e-03	3.4947043241e-03
-1.5804680468e+01	1.1306371276e-02	3.7551677675e-03	4.0795894473e-03	3.4716140616e-03
-1.5799379938e+01	1.1239024407e-02	3.7293882770e-03	4.0608384365e-03	3.4487976933e-03
-1.5794079408e+01	1.1172240226e-02	3.7037882441e-03	4.0422010559e-03	3.4262509262e-03
-1.5788778878e+01	1.1106013430e-02	3.6783679333e-03	4.0236760009e-03	3.4039694956e-03
-1.5783478348e+01	1.1040338822e-02	3.6531276746e-03	4.0052619736e-03	3.3819491733e-03
-1.5778177818e+01	1.0975211317e-02	3.6280678566e-03	3.9869576840e-03	3.3601857767e-03
-1.5772877288e+01	1.0910625947e-02	3.6031889211e-03	3.9687618501e-03	3.3386751760e-03
-1.5767576758e+01	1.0846577857e-02	3.5784913564e-03	3.9506731986e-03	3.3174133021e-03
-1.5762276228e+01	1.0783062310e-02	3.5539756915e-03	3.9326904655e-03	3.2963961531e-03
-1.5756975698e+01	1.0720074686e-02	3.5296424891e-03	3.9148123964e-03	3.2756198005e-03
-1.5751675168e+01	1.0657610481e-02	3.5054923395e-03	3.8970377472e-03	3.2550803947e-03
-1.5746374637e+01	1.0595665308e-02	3.4815258536e-03	3.8793652846e-03	3.2347741700e-03
-1.5741074107e+01	1.0534234892e-02	3.4577436568e-03	3.8617937865e-03	3.2146974490e-03
-1.5735773577e+01	1.0473315070e-02	3.4341463818e-03	3.8443220427e-03	3.1948466455e-03
-1.5730473047e+01	1.0412901786e-02	3.4107346623e-03	3.8269488552e-03	3.1752182686e-03
-1.5725172517e+01	1.0352991088e-02	3.3875091261e-03	3.8096730385e-03	3.1558089238e-03
-1.5719871987e+01	1.0293579125e-02	3.3644703888e-03	3.7924934207e-03	3.1366153155e-03
-1.5714571457e+01	1.0234662139e-02	3.3416190473e-03	3.7754088433e-03	3.1176342479e-03
-1.5709270927e+01	1.0176236460e-02	3.3189556733e-03	3.7584181618e-03	3.0988626251e-03
-1.5703970397e+01	1.0118298505e-02	3.2964808070e-03	3.7415202465e-03	3.0802974511e-03
-1.5698669867e+01	1.0060844763e-02	3.2741949513e-03	3.7247139824e-03	3.0619358291e-03
-1.5693369337e+01	1.0003871796e-02	3.2520985656e-03	3.7079982699e-03	3.0437749603e-03
-1.5688068807e+01	9.9473762271e-03	3.2301920601e-03	3.6913720253e-03	3.0258121418e-03
-1.5682768277e+01	9.8913547357e-03	3.2084757906e-03	3.6748341807e-03	3.0080447644e-03
-1.5677467747e+01	9.8358040481e-03	3.1869500529e-03	3.6583836850e-03	2.9904703102e-03
-1.5672167217e+01	9.7807209305e-03	3.1656150782e-03	3.6420195036e-03	2.9730863487e-03
-1.5666866687e+01	9.7261021811e-03	3.1444710279e-03	3.6257406194e-03	2.9558905338e-03
-1.5661566157e+01	9.6719446216e-03	3.1235179897e-03	3.6095460324e-03	2.9388805995e-03
-1.5656265627e+01	9.6182450898e-03	3.1027559731e-03	3.5934347607e-03	2.9220543561e-03
-1.5650965097e+01	9.5650004311e-03	3.0821849059e-03	3.5774058401e-03	2.9054096851e-03
-1.5645664566e+01	9.5122074907e-03	3.0618046309e-03	3.5614583250e-03	2.8889445348e-03
-1.5640364036e+01	9.4598631059e-03	3.0416149024e-03	3.5455912881e-03	2.8726569155e-03
-1.5635063506e+01	9.4079640987e-03	3.0216153839e-03	3.5298038210e-03	2.8565448938e-03
-1.5629762976e+01	9.3565072682e-03	3.0018056457e-03	3.5140950343e-03	2.8406065882e-03
-1.5624462446e+01	9.3054893835e-03	2.9821851628e-03	3.4984640576e-03	2.8248401631e-03
-1.5619161916e+01	9.2549071774e-03	2.9627533135e-03	3.4829100401e-03	2.8092438239e-03
-1.5613861386e+01	9.2047573398e-03	2.9435093782e-03	3.4674321502e-03	2.7938158114e-03
-1.5608560856e+01	9.1550365115e-03	2.9244525386e-03	3.4520295762e-03	2.7785543967e-03
-1.5603260326e+01	9.1057412793e-03	2.9055818773e-03	3.4367015258e-03	2.7634578762e-03
-1.5597959796e+01	9.0568681704e-03	2.8868963778e-03	3.4214472267e-03	2.7485245660e-03
-1.5592659266e+01	9.0084136483e-03	2.8683949249e-03	3.4062659265e-03	2.7337527970e-03
-1.5587358736e+01	8.9603741086e-03	2.8500763053e-03	3.3911568926e-03	2.7191409107e-03
-1.5582058206e+01	8.9127458754e-03	2.8319392090e-03	3.3761194126e-03	2.7046872538e-03
-1.5576757676e+01	8.8655251986e-03	2.8139822304e-03	3.3611527938e-03	2.6903901745e-03
-1.5571457146e+01	8.8187082517e-03	2.7962038704e-03	3.3462563635e-03	2.6762480177e-03
-1.5566156616e+01	8.7722911293e-03	2.7786025384e-03	3.3314294692e-03	2.6622591217e-03
-1.5560856086e+01	8.7262698470e-03	2.7611765548e-03	3.3166714780e-03	2.6484218142e-03
-1.5555555556e+01	8.6806403399e-03	2.7439241539e-03	3.3019817767e-03	2.6347344092e-03
-1.5550255026e+01	8.6353984628e-03	2.7268434867e-03	3.2873597722e-03	2.6211952040e-03
-1.5544954495e+01	8.5905399912e-03	2.7099326245e-03	3.2728048906e-03	2.6078024761e-03
-1.5539653965e+01	8.5460606216e-03	2.6931895622e-03	3.2583165777e-03	2.5945544817e-03
-1.5534353435e+01	8.5019559739e-03	2.6766122226e-03	3.2438942985e-03	2.5814494528e-03
-1.5529052905e+01	8.4582215931e-03	2.6601984599e-03	3.2295375371e-03	2.5684855961e-03
-1.5523752375e+01	8.4148529524e-03	2.6439460643e-03	3.2152457967e-03	2.5556610913e-03
-1.5518451845e+01	8.3718454558e-03	2.6278527664e-03	3.2010185991e-03	2.5429740903e-03
-1.5513151315e+01	8.3291944426e-03	2.6119162416e-03	3.1868554846e-03	2.5304227165e-03
-1.5507850785e+01	8.2868951908e-03	2.5961341149e-03	3.1727560117e-03	2.5180050642e-03
-1.5502550255e+01	8.2449429220e-03	2.5805039658e-03	3.1587197570e-03	2.5057191992e-03
-1.5497249725e+01	8.2033328060e-03	2.5650233332e-03	3.1447463147e-03	2.4935631581e-03
-1.5491949195e+01	8.1620599666e-03	2.5496897202e-03	3.1308352964e-03	2.4815349500e-03
-1.5486648665e+01	8.1211194867e-03	2.5345005993e-03	3.1169863308e-03	2.4696325566e-03
-1.5481348135e+01	8.0805064144e-03	2.5194534176e-03	3.1031990634e-03	2.4578539334e-03
-1.5476047605e+01	8.0402157690e-03	2.5045456014e-03	3.0894731560e-03	2.4461970116e-03
-1.5470747075e+01	8.0002425473e-03	2.4897745618e-03	3.0758082863e-03	2.4346596992e-03
-1.5465446545e+01	7.9605817307e-03	2.4751376994e-03	3.0622041478e-03	2.4232398835e-03
-1.5460146015e+01	7.9212282909e-03	2.4606324093e-03	3.0486604492e-03	2.4119354324e-03
-1.5454845485e+01	7.8821771974e-03	2.4462560860e-03	3.0351769140e-03	2.4007441974e-03
-1.5449544954e+01	7.8434234243e-03	2.4320061284e-03	3.0217532801e-03	2.3896640158e-03
-1.5444244424e+01	7.8049619567e-03	2.4178799443e-03	3.0083892993e-03	2.3786927131e-03
-1.5438943894e+01	7.7667877982e-03	2.4038749549e-03	2.9950847370e-03	2.3678281062e-03
-1.5433643364e+01	7.7288959774e-03	2.3899885998e-03	2.9818393718e-03	2.3570680059e-03
-1.5428342834e+01	7.6912815547e-03	2.3762183404e-03	2.9686529944e-03	2.3464102199e-03
-1.5423042304e+01	7.6539396292e-03	2.3625616651e-03	2.9555254082e-03	2.3358525559e-03
-1.5417741774e+01	7.6168653452e-03	2.3490160925e-03	2.9424564277e-03	2.3253928250e-03
-1.5412441244e+01	7.5800538985e-03	2.3355791756e-03	2.9294458789e-03	2.3150288441e-03
-1.5407140714e+01	7.5435005430e-03	2.3222485052e-03	2.9164935981e-03	2.3047584396e-03
-1.5401840184e+01	7.5072005964e-03	2.3090217138e-03	2.9035994320e-03	2.2945794506e-03
-1.5396539654e+01	7.4711494461e-03	2.2958964781e-03	2.8907632367e-03	2.2844897314e-03
-1.5391239124e+01	7.4353425552e-03	2.2828705226e-03	2.8779848774e-03	2.2744871552e-03
-1.5385938594e+01	7.3997754673e-03	2.2699416225e-03	2.8652642278e-03	2.2645696170e-03
-1.5380638064e+01	7.3644438117e-03	2.2571076058e-03	2.8526011697e-03	2.2547350362e-03
-1.5375337534e+01	7.3293433084e-03	2.2443663561e-03	2.8399955923e-03	2.2449813600e-03
-1.5370037004e+01	7.2944697723e-03	2.2317158149e-03	2.8274473917e-03	2.2353065657e-03
-1.5364736474e+01	7.2598191175e-03	2.2191539832e-03	2.8149564705e-03	2.2257086638e-03
-1.5359435944e+01	7.2253873609e-03	2.2066789236e-03	2.8025227372e-03	2.2161857001e-03
-1.5354135414e+01	7.1911706257e-03	2.1942887617e-03	2.7901461055e-03	2.2067357585e-03
-1.5348834883e+01	7.1571651448e-03	2.1819816877e-03	2.7778264940e-03	2.1973569631e-03
-1.5343534353e+01	7.1233672632e-03	2.1697559574e-03	2.7655638255e-03	2.1880474803e-03
-1.5338233823e+01	7.0897734407e-03	2.1576098932e-03	2.7533580267e-03	2.1788055209e-03
-1.5332933293e+01	7.0563802537e-03	2.1455418847e-03	2.7412090272e-03	2.1696293417e-03
-1.5327632763e+01	7.0231843972e-03	2.1335503899e-03	2.7291167598e-03	2.1605172475e-03
-1.5322332233e+01	6.9901826860e-03	2.1216339350e-03	2.7170811590e-03	2.1514675921e-03
-1.5317031703e+01	6.9573720559e-03	2.1097911147e-03	2.7051021613e-03	2.1424787798e-03
-1.5311731173e+01	6.9247495639e-03	2.0980205929e-03	2.6931797044e-03	2.1335492667e-03
-1.5306430643e+01	6.8923123893e-03	2.0863211017e-03	2.6813137264e-03	2.1246775612e-03
-1.5301130113e+01	6.8600578330e-03	2.0746914418e-03	2.6695041659e-03	2.1158622252e-03
-1.5295829583e+01	6.8279833175e-03	2.0631304818e-03	2.6577509612e-03	2.1071018744e-03
-1.5290529053e+01	6.7960863865e-03	2.0516371579e-03	2.6460540499e-03	2.0983951787e-03
-1.5285228523e+01	6.7643647034e-03	2.0402104726e-03	2.6344133684e-03	2.0897408623e-03
-1.5279927993e+01	6.7328160503e-03	2.0288494947e-03	2.6228288515e-03	2.0811377042e-03
-1.5274627463e+01	6.7014383269e-03	2.0175533576e-03	2.6113004319e-03	2.0725845375e-03
-1.5269326933e+01	6.6702295478e-03	2.0063212585e-03	2.5998280400e-03	2.0640802493e-03
-1.5264026403e+01	6.6391878413e-03	1.9951524573e-03	2.5884116033e-03	2.0556237807e-03
-1.5258725873e+01	6.6083114462e-03	1.9840462748e-03	2.5770510461e-03	2.0472141252e-03
-1.5253425343e+01	6.5775987099e-03	1.9730020917e-03	2.5657462891e-03	2.0388503290e-03
-1.5248124812e+01	6.5470480853e-03	1.9620193467e-03	2.5544972491e-03	2.0305314894e-03
-1.5242824282e+01	6.5166581276e-03	1.9510975350e-03	2.5433038385e-03	2.0222567541e-03
-1.5237523752e+01	6.4864274912e-03	1.9402362062e-03	2.5321659652e-03	2.0140253198e-03
-1.5232223222e+01	6.4563549260e-03	1.9294349628e-03	2.5210835321e-03	2.0058364311e-03
-1.5226922692e+01	6.4264392742e-03	1.9186934580e-03	2.5100564370e-03	1.9976893792e-03
-1.5221622162e+01	6.3966794659e-03	1.9080113936e-03	2.4990845721e-03	1.9895835003e-03
-1.5216321632e+01	6.3670745155e-03	1.8973885179e-03	2.4881678239e-03	1.9815181738e-03
-1.5211021102e+01	6.3376235173e-03	1.8868246233e-03	2.4773060730e-03	1.9734928211e-03
-1.5205720572e+01	6.3083256416e-03	1.8763195443e-03	2.4664991937e-03	1.9655069036e-03
-1.5200420042e+01	6.2791801300e-03	1.8658731548e-03	2.4557470541e-03	1.9575599211e-03
-1.5195119512e+01	6.2501862908e-03	1.8554853657e-03	2.4450495155e-03	1.9496514096e-03
-1.5189818982e+01	6.2213434950e-03	1.8451561225e-03	2.4344064326e-03	1.9417809398e-03
-1.5184518452e+01	6.1926511711e-03	1.8348854027e-03	2.4238176532e-03	1.9339481152e-03
-1.5179217922e+01	6.1641088008e-03	1.8246732131e-03	2.4132830181e-03	1.9261525697e-03
-1.5173917392e+01	6.1357159141e-03	1.8145195872e-03	2.4028023608e-03	1.9183939661e-03
-1.5168616862e+01	6.1074720847e-03	1.8044245826e-03	2.3923755079e-03	1.9106719943e-03
-1.5163316332e+01	6.0793769253e-03	1.7943882782e-03	2.3820022785e-03	1.9029863685e-03
-1.5158015802e+01	6.0514300826e-03	1.7844107717e-03	2.3716824846e-03	1.8953368262e-03
-1.5152715272e+01	6.0236312330e-03	1.7744921766e-03	2.3614159305e-03	1.8877231259e-03
-1.5147414741e+01	5.9959800778e-03	1.7646326195e-03	2.3512024134e-03	1.8801450449e-03
-1.5142114211e+01	5.9684763387e-03	1.7548322377e-03	2.3410417231e-03	1.8726023779e-03
-1.5136813681e+01	5.9411197534e-03	1.7450911765e-03	2.3309336419e-03	1.8650949350e-03
-1.5131513151e+01	5.9139100710e-03	1.7354095862e-03	2.3208779448e-03	1.8576225400e-03
-1.5126212621e+01	5.8868470480e-03	1.7257876197e-03	2.3108743998e-03	1.8501850284e-03
-1.5120912091e+01	5.8599304441e-03	1.7162254305e-03	2.3009227675e-03	1.8427822461e-03
-1.5115611561e+01	5.8331600182e-03	1.7067231692e-03	2.2910228013e-03	1.8354140477e-03
-1.5110311031e+01	5.8065355247e-03	1.6972809820e-03	2.2811742479e-03	1.8280802948e-03
-1.5105010501e+01	5.7800567096e-03	1.6878990080e-03	2.2713768468e-03	1.8207808548e-03
-1.5099709971e+01	5.7537233073e-03	1.6785773771e-03	2.2616303310e-03	1.8135155993e-03
-1.5094409441e+01	5.7275350373e-03	1.6693162076e-03	2.2519344268e-03	1.8062844030e-03
-1.5089108911e+01	5.7014916013e-03	1.6601156047e-03	2.2422888541e-03	1.7990871425e-03
-1.5083808381e+01	5.6755926799e-03	1.6509756581e-03	2.2326933267e-03	1.7919236951e-03
-1.5078507851e+01	5.6498379305e-03	1.6418964408e-03	2.2231475520e-03	1.7847939377e-03
-1.5073207321e+01	5.6242269848e-03	1.6328780068e-03	2.2136512318e-03	1.7776977462e-03
-1.5067906791e+01	5.5987594466e-03	1.6239203902e-03	2.2042040623e-03	1.7706349941e-03
-1.5062606261e+01	5.5734348897e-03	1.6150236033e-03	2.1948057340e-03	1.7636055524e-03
-1.5057305731e+01	5.5482528570e-03	1.6061876360e-03	2.1854559326e-03	1.7566092884e-03
-1.5052005201e+01	5.5232128583e-03	1.5974124543e-03	2.1761543386e-03	1.7496460655e-03
-1.5046704670e+01	5.4983143697e-03	1.5886979993e-03	2.1669006279e-03	1.7427157425e-03
-1.5041404140e+01	5.4735568324e-03	1.5800441871e-03	2.1576944719e-03	1.7358181735e-03
-1.5036103610e+01	5.4489396524e-03	1.5714509073e-03	2.1485355380e-03	1.7289532072e-03
-1.5030803080e+01	5.4244621998e-03	1.5629180233e-03	2.1394234896e-03	1.7221206869e-03
-1.5025502550e+01	5.4001238088e-03	1.5544453716e-03	2.1303579867e-03	1.7153204506e-03
-1.5020202020e+01	5.3759237779e-03	1.5460327617e-03	2.1213386858e-03	1.7085523304e-03
-1.5014901490e+01	5.3518613700e-03	1.5376799762e-03	2.1123652405e-03	1.7018161532e-03
-1.5009600960e+01	5.3279358129e-03	1.5293867710e-03	2.1034373018e-03	1.6951117402e-03
-1.5004300430e+01	5.3041463005e-03	1.5211528752e-03	2.0945545180e-03	1.6884389073e-03


==> anc/fig_qtop_history.dat <==
# Data for 2603.29153 [hep-lat]
# Topological-charge history at beta = 3.75 (40^3x48, a = 0.124692 fm), improved Q_top at tau_f = 1 fm^2
#
# configurations in the order of the Monte Carlo history: first n_e = n_b = 2 (pink), then n_e = n_b = 0 (grey)
# columns: n_e = n_b = n, configuration (x axis of the plot), Q_top
2	0	-2.8957085000e+01
2	1	-2.3981669000e+01
2	2	-1.0018221000e+01
2	3	-1.2945804000e+01
2	4	-1.7890499000e+01
2	5	-4.0006796000e+01
2	6	-2.6891660000e+01
2	7	-3.8975326000e+01
2	8	-1.5981964000e+01
2	9	-2.3880876000e+01
2	10	-2.2975853000e+01
2	11	-4.7837337000e+01
2	12	-4.1950993000e+01
2	13	-3.4943526000e+01
2	14	-4.2955872000e+01
2	15	-9.0801638000e+00
2	16	-3.5912357000e+01
2	17	-3.4943369000e+01
2	18	-2.3935206000e+01
2	19	-1.8231507000e+01
2	20	-2.3964538000e+01
2	21	-4.7883253000e+01
2	22	2.9584796000e+00
2	23	-1.2841239000e+01
2	24	-1.5948780000e+01
2	25	-1.7983092000e+01
2	26	-2.3966643000e+01
2	27	-2.0978018000e+01
2	28	-3.5880133000e+01
2	29	-4.6338757000e+01
2	30	-1.7015944000e+01
2	31	-1.3980050000e+01
2	32	7.9613104000e+00
2	33	2.9911331000e+00
2	34	-1.0046881000e+01
2	35	-7.9718241000e+00
2	36	-7.6010066000e+00
2	37	-2.6929130000e+01
2	38	5.0029218000e+00
2	39	-8.7633376000e+00
2	40	-4.8857966000e+01
2	41	-2.6796181000e+01
2	42	-2.2879461000e+01
2	43	-5.0263584000e+00
2	44	-2.8924084000e+01
2	45	-3.8963314000e+01
2	46	-3.3806146000e+01
2	47	-4.5867281000e+01
2	48	-3.6832589000e+01
2	49	-3.6906311000e+01
2	50	-2.0915327000e+01
2	51	-1.8750522000e+01
2	52	-1.3996466000e+01
2	53	-2.9584058000e+00
2	54	-3.1930969000e+01
2	55	-2.2918156000e+01
2	56	-3.8376260000e+00
2	57	-3.9905544000e+00
2	58	-2.8952576000e+01
2	59	-4.0004112000e+01
2	60	-2.1975517000e+01
2	61	-1.1993729000e+01
2	62	8.9937916000e+00
2	63	-2.2935052000e+01
2	64	5.9699398000e+00
2	65	-1.7947029000e+01
2	66	-1.8014404000e+01
2	67	-1.0008999000e+01
2	68	-1.1876064000e+01
2	69	-2.1932952000e+01
2	70	-2.7957429000e+01
2	71	-1.7951572000e+01
2	72	-8.9964475000e+00
2	73	-1.2075443000e+01
2	74	-2.3900600000e+01
2	75	-4.7591203000e+01
2	76	-3.2981850000e+01
2	77	-8.0191705000e+00
2	78	-2.2927704000e+01
2	79	-2.4552051000e+01
2	80	-2.9926863000e+01
2	81	-3.1758049000e+01
2	82	-7.9894163000e+00
2	83	6.0341263000e+00
2	84	-1.0998915000e+01
2	85	9.9930876000e+00
2	86	-1.4969231000e+01
2	87	-1.0044166000e+01
2	88	-2.3916222000e+01
2	89	9.8142709000e-01
2	90	-2.0995791000e+01
2	91	-1.0991241000e+01
2	92	-3.9711039000e+00
2	93	-3.9942324000e+00
2	94	-4.0924933000e+01
2	95	-2.2944432000e+01
2	96	1.0994580000e+01
2	97	-2.0298425000e+00
2	98	-1.7937942000e+01
2	99	-7.0505637000e+00
2	100	-1.4786560000e+01
2	101	-1.6976306000e+01
2	102	9.2584340000e+00
2	103	-1.6054712000e+01
2	104	-1.4970584000e+01
2	105	-2.6005694000e+01
2	106	-2.3951017000e+01
2	107	-3.9832523000e+00
2	108	-7.9824204000e+00
2	109	1.1888133000e+01
2	110	-4.9944222000e+00
2	111	-1.0875927000e+01
2	112	-2.9383032000e+00
2	113	-2.2952931000e+01
2	114	-3.0253781000e+00
2	115	-1.7952683000e+01
2	116	-1.7008448000e+01
2	117	-2.2016554000e+01
2	118	-6.9560334000e+00
2	119	1.3058705000e+01
2	120	-4.2891159000e+01
2	121	-1.3234463000e+01
2	122	-1.1917291000e+01
2	123	-1.7107366000e+01
2	124	-3.2904170000e+01
2	125	-2.5992387000e+01
2	126	1.9725358000e+01
2	127	2.9965544000e+00
2	128	-3.1819894000e+01
2	129	1.9734701000e+00
2	130	1.1058902000e+01
2	131	3.0012685000e+00
2	132	-1.5987024000e+01
2	133	-2.1996204000e+01
2	134	-2.5948434000e+01
2	135	-3.3940099000e+01
2	136	-4.7923898000e+01
2	137	-3.1072406000e+01
2	138	-3.7898106000e+01
2	139	2.0341322000e+00
2	140	-2.4991170000e+01
2	141	-1.0998434000e+01
2	142	-1.6974091000e+01
2	143	-1.8928960000e+01
2	144	-2.1970970000e+01
2	145	-1.7952500000e+01
2	146	-2.9968291000e+01
2	147	-5.6802201000e+01
2	148	-2.1845923000e+01
2	149	-1.3316281000e+01
2	150	-3.0757938000e+00
2	151	-2.2987109000e+01
2	152	-1.7975156000e+01
2	153	-2.2946531000e+01
2	154	-1.9971121000e+00
2	155	-3.4970784000e+01
2	156	-2.9980859000e+01
2	157	-1.3960369000e+01
2	158	-1.4539771000e+01
2	159	-9.9700238000e-01
2	160	-9.9780714000e+00
2	161	-1.3995875000e+01
2	162	-1.4922732000e+01
2	163	1.4973094000e+01
2	164	-1.3060546000e+01
2	165	-1.6758663000e+01
2	166	-1.7986871000e+01
2	167	-8.9931874000e+00
2	168	-2.6991684000e+01
2	169	-5.0153427000e+00
2	170	-9.9135873000e+00
2	171	-9.8475807000e+00
2	172	-2.2510447000e+00
2	173	-2.0891765000e+01
2	174	-2.8874978000e+01
2	175	-6.2893302000e+01
2	176	-5.0971113000e+01
2	177	-2.0957979000e+01
2	178	-1.6994202000e+01
2	179	-6.9849649000e+00
0	0	-4.0307519000e+00
0	1	1.7974532000e+01
0	2	-1.6982028000e+01
0	3	1.1040834000e+01
0	4	-2.3086639000e+01
0	5	-1.5942339000e+01
0	6	-6.9349047000e+00
0	7	6.9910223000e+00
0	8	-1.7982086000e+01
0	9	7.1447012000e+00
0	10	2.8024243000e+01
0	11	8.9439827000e+00
0	12	1.4018633000e+01
0	13	2.9939997000e+01
0	14	-1.4025436000e+01
0	15	1.5975539000e+01
0	16	5.0031633000e+00
0	17	3.9779953000e+00
0	18	3.3871205000e+01
0	19	6.0845160000e+00
0	20	-9.4040560000e+00
0	21	9.9713736000e+00
0	22	2.0152705000e+00
0	23	3.7944936000e+01
0	24	9.9188068000e+00
0	25	-6.0700467000e+00
0	26	2.7945182000e+01
0	27	3.0787742000e+01
0	28	-7.0305701000e+00
0	29	2.5028028000e+01
0	30	-4.9513672000e+00
0	31	1.3934917000e+01
0	32	2.5932698000e+01
0	33	2.0900517000e+01
0	34	2.0179134000e+00
0	35	3.9259366000e+00
0	36	-1.6954442000e+01
0	37	-2.9474022000e+00
0	38	8.0213926000e+00
0	39	2.5869685000e+01
0	40	-8.0160964000e+00
0	41	-1.9633675000e+00
0	42	-3.5907184000e+01
0	43	1.7963674000e+01
0	44	-6.9825264000e+00
0	45	2.0985464000e+01
0	46	2.0985465000e+01
0	47	-1.7937465000e+01
0	48	-2.9482869000e+00
0	49	-1.9839312000e+00
0	50	-2.3789153000e+01
0	51	-1.5944957000e+01
0	52	5.9665370000e+00
0	53	1.0946225000e+01
0	54	4.1347867000e+00
0	55	-5.9883982000e+00
0	56	2.9695044000e+00
0	57	1.8945015000e+01
0	58	-9.9801457000e+00
0	59	-1.0136900000e+00
0	60	1.9935685000e+00
0	61	8.5864999000e+00
0	62	-1.2966976000e+01
0	63	-4.9355755000e+00
0	64	-2.2041435000e+01
0	65	1.5935826000e+01
0	66	-1.0029038000e+01
0	67	-2.7001741000e+01
0	68	3.0167843000e+00
0	69	-1.4975433000e+01
0	70	2.9958817000e+00
0	71	-2.8947756000e+01
0	72	-1.2884869000e+01
0	73	-1.1028692000e+01
0	74	1.1965242000e+01
0	75	-5.9851860000e+00
0	76	-2.0061519000e+00
0	77	-1.1977054000e+01
0	78	-1.0008409000e+00
0	79	2.7932958000e+01
0	80	9.8850666000e+00
0	81	1.6988715000e+01
0	82	7.0095473000e+00
0	83	-9.9660148000e+00
0	84	-2.8083117000e+01
0	85	-1.3974277000e+01
0	86	9.9324501000e+00
0	87	-1.0975437000e+01
0	88	2.6959711000e+01
0	89	-6.9193920000e+00
0	90	1.3010036000e+01
0	91	-2.1906863000e+01
0	92	-1.1959666000e+01
0	93	-1.0129104000e+00
0	94	-1.2010136000e+01
0	95	-1.7029932000e+01
0	96	1.5994651000e+01
0	97	1.4062447000e+01
0	98	1.1000176000e+01
0	99	1.6029576000e+01
0	100	-1.6959916000e+01
0	101	-1.0162641000e+00
0	102	3.8940701000e+01
0	103	1.5979642000e+01
0	104	7.9852046000e+00
0	105	2.4913351000e+01
0	106	9.8766620000e-01
0	107	-5.1105550000e+00
0	108	9.8163606000e-01
0	109	2.9499718000e+00
0	110	-3.0281206000e+00
0	111	-1.6928873000e+01
0	112	-7.0262576000e+00
0	113	-3.9845819000e+00
0	114	-2.7998369000e+01
0	115	2.2933083000e+01
0	116	-1.8035743000e+01
0	117	-2.5983966000e+01
0	118	-9.9850331000e+00
0	119	-9.5986176000e-01
0	120	7.9525238000e+00
0	121	-1.5930349000e+01
0	122	-1.1988630000e+01
0	123	2.6974468000e+01
0	124	1.3034014000e+01
0	125	-2.9550191000e+00
0	126	-1.6956017000e+01
0	127	2.0187860000e+00
0	128	-2.6946314000e+01
0	129	-5.1628150000e-02
0	130	9.8369707000e+00
0	131	-8.9879799000e+00
0	132	-4.3701636000e+01
0	133	-1.2873925000e+01
0	134	-8.0162087000e+00
0	135	-5.9819865000e+00
0	136	1.2029254000e+01
0	137	2.0164707000e+00
0	138	3.0916566000e+01
0	139	9.0985230000e+00
0	140	-2.0129838000e+00
0	141	5.0402782000e+00
0	142	-1.1014951000e+01


==> anc/fig_volume_effects.dat <==
# Data for 2603.29153 [hep-lat]
# <Q_top>_EB / V_4 on two volumes at beta = 3.45 (a = 0.289788 fm), same E,B, improved rounded charge, tau_f = 1 fm^2
#
# rows: 24^3x32 (black square), 16^3x24 (red square)
# columns: N_s, N_t, 1/V_4 x 10^3 [fm^-4], <Q_top>_EB/V_4 x 10^2 [fm^-4], error x 10^2 [fm^-4]
24	32	3.2054920663e-01	-1.9545487874e+00	5.2845285689e-02
16	24	1.4424714298e+00	-1.8802958533e+00	5.2795922027e-02

